Hyperon non-leptonic decays in relativistic Chiral Perturbation Theory with resonances

Motivated by recent experimental advances in the corresponding measurements, non-leptonic hyperon decays are calculated, for the first time in a relativistic manner, in Chiral Perturbation Theory at next-to-leading order (NLO). On the one hand, relativistic loop corrections are computed explicitly based on the ground-state octet and decuplet fields. On the other hand, the NLO weak-transition low-energy constants are estimated by resonance saturation, inspired by the non-relativistic tree-level computation of Ref. [1]. In particular, the $1/2^-$ and the (excited) $1/2^+$ resonance octets are utilized. The remaining unknown parameters are fitted to the decay amplitudes. A good combined fit to both $s$- and $p$-wave amplitudes is achieved with the caveat of not being very tightly constrained. The role of the resonances is found to be crucial. Consequences for further investigations and open questions are addressed.

==> anc/Ampl_supplementary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    411563,       9015]
NotebookOptionsPosition[    404400,       8893]
NotebookOutlinePosition[    404916,       8912]
CellTagsIndexPosition[    404873,       8909]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Notebook by Nora Salone (please contact at nora.salone@us.edu.pl for \
questions) in collaboration with Fernando Alvarado, Stefan Leupold and \
Andrzej Kup\:015b\[CAcute].\
\>", "Text",
 CellChangeTimes->{{3.8340376275592213`*^9, 3.8340376333184032`*^9}, {
  3.8490658300491333`*^9, 3.84906583560712*^9}, {3.897534505823505*^9, 
  3.897534515702182*^9}, {3.897537932669826*^9, 3.897537961191087*^9}, {
  3.897538411290913*^9, 3.89753843991315*^9}, {3.9584867155269055`*^9, 
  3.958486718940424*^9}, {3.983188636667379*^9, 
  3.983188703625965*^9}},ExpressionUUID->"8a403989-c417-4822-8321-\
2f341d42c54c"],

Cell[TextData[{
 "We have calculated the partial-wave amplitudes for weak nonleptonic hyperon \
decays in relativistic ChPT up to 1-loop corrections.  They are computed in \
the EOMS renormalization scheme and including the contribution of tree-level \
resonance-exchange diagrams. We report in this notebook the expressions that \
we fit to the amplitudes extracted from the experimental data. \n\nAmplitudes \
are functions of Passarino- Veltman integrals (see appendix C.9  in  Advanced \
Quantum Field Theory by Jorge Crispim Rom\[ATilde]o, \
https://porthos.tecnico.ulisboa.pt/Public/textos/tca.pdf,   for the \
definitions). Here A0, B0, C0, D0 represent only the ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],ExpressionUUID->
  "1fcbd229-1b40-4895-ab18-922c62913af4"],
 "-1 renormalized part of the integrals. "
}], "Text",
 CellChangeTimes->{{3.834034385334124*^9, 3.8340345498343487`*^9}, {
   3.834034640023532*^9, 3.834034641298061*^9}, {3.8340352305666*^9, 
   3.834035233427992*^9}, {3.834036177592805*^9, 3.834036213784466*^9}, 
   3.842407764248302*^9, {3.8489985810223627`*^9, 3.848998591990163*^9}, 
   3.849074516692774*^9, {3.849074826266321*^9, 3.849074897279889*^9}, {
   3.8490752042113037`*^9, 3.849075209152182*^9}, {3.849075321760799*^9, 
   3.849075379465637*^9}, {3.849083794594905*^9, 3.849083799860745*^9}, {
   3.8490841824175453`*^9, 3.849084188841259*^9}, {3.853841761228106*^9, 
   3.8538418004796333`*^9}, {3.853848087425363*^9, 3.853848112737035*^9}, {
   3.8539100976112823`*^9, 3.853910119663454*^9}, {3.853927419883606*^9, 
   3.853927421826578*^9}, 3.854101314553584*^9, {3.854101525920123*^9, 
   3.854101533645796*^9}, {3.8545957403046837`*^9, 3.854595754411134*^9}, {
   3.897535183987282*^9, 3.897535229111754*^9}, {3.8975352758341513`*^9, 
   3.897535431412998*^9}, {3.897535564404887*^9, 3.897535638807122*^9}, {
   3.897535687690647*^9, 3.8975357181170797`*^9}, {3.897535768357407*^9, 
   3.8975358551987762`*^9}, {3.897535925329863*^9, 3.8975360737313013`*^9}, {
   3.897536120839167*^9, 3.897536235366789*^9}, 3.897536675950203*^9, {
   3.89753670902185*^9, 3.897536710549014*^9}, {3.897536780999448*^9, 
   3.897536791384769*^9}, {3.897538087652748*^9, 3.897538087984418*^9}, {
   3.897538373336336*^9, 3.897538375788219*^9}, {3.89753849088794*^9, 
   3.89753852611169*^9}, {3.959132959253297*^9, 3.9591330785259027`*^9}, {
   3.983188712633194*^9, 3.9831887908242683`*^9}, {3.983870133011489*^9, 
   3.983870141091784*^9}, {3.9838713519348497`*^9, 
   3.9838713699788723`*^9}},ExpressionUUID->"366cdc13-600c-4aea-9860-\
7a1bbed605c1"],

Cell[CellGroupData[{

Cell["To load FeynCalc and FeynHelpers:", "Subsection",
 CellChangeTimes->{{3.5927425394160213`*^9, 3.592742549759491*^9}, 
   3.5927425864340143`*^9, 3.897534599854149*^9, {3.897537231147838*^9, 
   3.897537234779922*^9}, {3.897537428931467*^9, 3.8975374540763702`*^9}, {
   3.959133085775158*^9, 
   3.959133087664472*^9}},ExpressionUUID->"c6c0cfe9-4f6f-40c6-b78b-\
fe28cc6214be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"$LoadAddOns", "=", 
    RowBox[{"{", "\"\<FeynHelpers\>\"", "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"to", " ", "use", " ", "packagex"}], "\[Rule]", "PaXEvaluate"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{3.738071466126198*^9, 3.73830405839942*^9, 
  3.778921696324417*^9, 3.7789219528283978`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"dfe20dc2-e96d-46ee-ad02-facb3ae5585c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "FeynCalc`"}]], "Input",
 CellChangeTimes->{{3.465877813913748*^9, 3.465877814005395*^9}, 
   3.465877874945975*^9, {3.720507505437693*^9, 3.720507511450719*^9}, 
   3.720507547658121*^9, {3.720534156148192*^9, 3.720534169359359*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d0965a0f-c1c6-4e2f-81a9-2f03fef224f0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"10.1.0 (stable version). For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["10.1.0 (stable version). For help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]], 
    "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132439968*^9, 
   3.958487066858*^9, 3.9584870979886255`*^9, 3.958573036620179*^9, 
   3.9831888944897223`*^9, 3.983869609878537*^9, {3.983961782361167*^9, 
   3.983961800536913*^9}, 3.9839670451950006`*^9, 3.98397180115436*^9, 
   3.983974811257536*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"11edb06f-a8be-4894-b01b-83e74d814ef2"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132439968*^9, 
   3.958487066858*^9, 3.9584870979886255`*^9, 3.958573036620179*^9, 
   3.9831888944897223`*^9, 3.983869609878537*^9, {3.983961782361167*^9, 
   3.983961800536913*^9}, 3.9839670451950006`*^9, 3.98397180115436*^9, 
   3.983974811261909*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e283b5bf-a87a-47e0-ab82-4c83438162f1"],

Cell[BoxData[
 StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
  "Text",
  StripOnInput->False,
  FontSlant->Italic]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132439968*^9, 
   3.958487066858*^9, 3.9584870979886255`*^9, 3.958573036620179*^9, 
   3.9831888944897223`*^9, 3.983869609878537*^9, {3.983961782361167*^9, 
   3.983961800536913*^9}, 3.9839670451950006`*^9, 3.98397180115436*^9, 
   3.983974811262392*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2ba8bed3-da9c-4ff4-9555-f8c79bc038cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"1.3.0, for more information see the accompanying \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"publication", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{
         FeynCalc`$FeynHelpersDirectory, "Documentation", "1611.06793.pdf"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["1.3.0, for more information see the accompanying ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "publication.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{
         FeynCalc`$FeynHelpersDirectory, "Documentation", "1611.06793.pdf"}]],
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132439968*^9, 
   3.958487066858*^9, 3.9584870979886255`*^9, 3.958573036620179*^9, 
   3.9831888944897223`*^9, 3.983869609878537*^9, {3.983961782361167*^9, 
   3.983961800536913*^9}, 3.9839670451950006`*^9, 3.98397180115436*^9, 
   3.983974811294628*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"23be318d-4357-485a-a91b-308009b74e14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"Have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" If you use FeynHelpers in your research, please cite\"\>", 
    "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["Have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" If you use FeynHelpers in your research, please cite", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132439968*^9, 
   3.958487066858*^9, 3.9584870979886255`*^9, 3.958573036620179*^9, 
   3.9831888944897223`*^9, 3.983869609878537*^9, {3.983961782361167*^9, 
   3.983961800536913*^9}, 3.9839670451950006`*^9, 3.98397180115436*^9, 
   3.983974811295547*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"3a852d11-2b88-4eef-abc4-c1c3b390bd19"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] V. Shtabovenko, \\\"FeynHelpers: Connecting \
FeynCalc to FIRE and Package-X\\\", Comput. Phys. Commun., 218, 48-65, 2017, \
arXiv:1611.06793\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132439968*^9, 
   3.958487066858*^9, 3.9584870979886255`*^9, 3.958573036620179*^9, 
   3.9831888944897223`*^9, 3.983869609878537*^9, {3.983961782361167*^9, 
   3.983961800536913*^9}, 3.9839670451950006`*^9, 3.98397180115436*^9, 
   3.983974811295985*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"ffb5d652-90da-4755-af5d-cb7b8a2978e8"],

Cell[BoxData[
 StyleBox["\<\"Furthermore, remember to cite the authors of the tools that \
you are calling from FeynHelpers, which are\"\>", "Text",
  StripOnInput->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132439968*^9, 
   3.958487066858*^9, 3.9584870979886255`*^9, 3.958573036620179*^9, 
   3.9831888944897223`*^9, 3.983869609878537*^9, {3.983961782361167*^9, 
   3.983961800536913*^9}, 3.9839670451950006`*^9, 3.98397180115436*^9, 
   3.983974811296377*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"808bfa77-784a-414f-8182-891323678315"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["FIRE",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://science.sander.su/FIRE.htm"], None},
      ButtonNote->"http://science.sander.su/FIRE.htm"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" by A. Smirnov, if you are using the function FIREBurn.\"\>",
     "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style[" \[Bullet] "], 
   Style[
    DisplayForm[
     ButtonBox["FIRE", ButtonData :> {
        URL["http://science.sander.su/FIRE.htm"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "http://science.sander.su/FIRE.htm"]], 
    "Text"], 
   Style[" by A. Smirnov, if you are using the function FIREBurn.", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132439968*^9, 
   3.958487066858*^9, 3.9584870979886255`*^9, 3.958573036620179*^9, 
   3.9831888944897223`*^9, 3.983869609878537*^9, {3.983961782361167*^9, 
   3.983961800536913*^9}, 3.9839670451950006`*^9, 3.98397180115436*^9, 
   3.9839748112967787`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"54ea9d1d-578e-4fcd-9b92-2de81ff94ed2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \[Bullet] \"\>", "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"Package", "-", "X"}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://packagex.hepforge.org"], None},
      ButtonNote->"https://packagex.hepforge.org"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" by H. Patel, if you are using the function \
PaXEvaluate.\"\>", "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style[" \[Bullet] "], 
   Style[
    DisplayForm[
     ButtonBox["Package-X", ButtonData :> {
        URL["https://packagex.hepforge.org"], None}, BaseStyle -> "Hyperlink",
       ButtonNote -> "https://packagex.hepforge.org"]], "Text"], 
   Style[" by H. Patel, if you are using the function PaXEvaluate.", "Text"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.781348668126602*^9, 3.781360673029871*^9, 3.781360950317321*^9, 
   3.781413380755584*^9, 3.781440207848839*^9, 3.781953448085548*^9, 
   3.782200933701066*^9, 3.7824500073029327`*^9, 3.7825436261292963`*^9, 
   3.782565826820444*^9, 3.782570750126359*^9, 3.782622986722348*^9, 
   3.782626311430182*^9, 3.782646311036248*^9, 3.782651216175535*^9, 
   3.782709550138875*^9, 3.7827957384228363`*^9, 3.783079997789969*^9, 
   3.783082066878634*^9, 3.783161276819916*^9, 3.783228100661641*^9, 
   3.783411961690681*^9, 3.78342040808755*^9, 3.7836595596639643`*^9, 
   3.783752979503194*^9, 3.7838332549819927`*^9, 3.7838414444357347`*^9, 
   3.78384470654107*^9, 3.783919442417883*^9, 3.7839286677555017`*^9, 
   3.784007639276474*^9, 3.7842650367051687`*^9, 3.7843511003559637`*^9, 
   3.784437218111411*^9, 3.784525363672007*^9, 3.784530139280814*^9, 
   3.78453109925751*^9, 3.784870065847389*^9, 3.7849647563171253`*^9, 
   3.785047163567402*^9, 3.785130702425371*^9, 3.785219246403737*^9, 
   3.7854761089536*^9, 3.785498916550598*^9, 3.785499857979825*^9, 
   3.785503370656322*^9, 3.785561838422791*^9, 3.785564211752165*^9, 
   3.785577123621253*^9, 3.785585229593072*^9, 3.785587614303349*^9, 
   3.785647448645117*^9, 3.785668312848044*^9, 3.785668518021242*^9, 
   3.785670673543724*^9, 3.7857333295428963`*^9, 3.7857592642251997`*^9, 
   3.787375034899037*^9, 3.787462091239573*^9, 3.78754725183533*^9, 
   3.7875492257750177`*^9, 3.7875493284119253`*^9, 3.787550468044836*^9, 
   3.7875508512221537`*^9, 3.787551851013431*^9, 3.7875521767782307`*^9, 
   3.787635781858695*^9, 3.787646057471875*^9, 3.787892951259676*^9, 
   3.787980291636297*^9, 3.788066073463479*^9, 3.78815394261012*^9, 
   3.788244612614953*^9, 3.7882447062425528`*^9, 3.7893807871116743`*^9, 
   3.7894496029009542`*^9, 3.7894523058543673`*^9, 3.789456677126853*^9, 
   3.7894571120817966`*^9, 3.7897083326517897`*^9, 3.7897086551588173`*^9, 
   3.789708748896146*^9, 3.789709297361908*^9, 3.789799447525341*^9, 
   3.78982655407798*^9, 3.789829916305148*^9, 3.789882180207161*^9, 
   3.789967858465795*^9, 3.789972465143786*^9, 3.790054293338562*^9, 
   3.7903126209885178`*^9, 3.790317172629547*^9, 3.7903195999021397`*^9, 
   3.790323544327972*^9, 3.790331002739768*^9, 3.790337179154702*^9, 
   3.7904046987532043`*^9, 3.790487023670867*^9, 3.790507640886963*^9, 
   3.790508351881187*^9, 3.7905092268505363`*^9, 3.7905146966381817`*^9, 
   3.790572564764236*^9, 3.7905747308209057`*^9, 3.790665605215726*^9, 
   3.790679964379141*^9, 3.790688574341096*^9, 3.790835168487546*^9, 
   3.7908533953428087`*^9, 3.79085533058494*^9, 3.790856550975047*^9, 
   3.790919070342238*^9, 3.790919428727475*^9, 3.7909204291567183`*^9, {
   3.790928444251664*^9, 3.7909284573567142`*^9}, 3.7909354599329576`*^9, 
   3.7910091871534033`*^9, 3.791010936038905*^9, 3.791012566531621*^9, 
   3.791014269481392*^9, 3.7910147136509247`*^9, 3.791016025691244*^9, 
   3.7910252518858433`*^9, 3.791026061708259*^9, 3.791026294711417*^9, 
   3.791026509995495*^9, 3.7910279593480663`*^9, 3.791031822946313*^9, 
   3.7910326412383757`*^9, 3.791033186685902*^9, 3.791033807569604*^9, 
   3.79103406161615*^9, 3.791034376727317*^9, 3.791039109415318*^9, 
   3.791093404467843*^9, 3.7910989496495028`*^9, 3.791110792898055*^9, 
   3.791183523877997*^9, 3.79118487677065*^9, 3.7915281580193033`*^9, 
   3.791543214880352*^9, 3.791544334894958*^9, 3.791546931690583*^9, 
   3.79161606121454*^9, 3.7916161002280617`*^9, 3.791628987175482*^9, 
   3.7916294774267397`*^9, 3.7916325818674593`*^9, {3.791632830775948*^9, 
   3.791632853746073*^9}, 3.791635483022243*^9, 3.7916438900672092`*^9, 
   3.791697323894537*^9, 3.791700198676674*^9, 3.791701594454256*^9, 
   3.791702689203536*^9, 3.791703552390461*^9, 3.79171839081921*^9, 
   3.7917857793622017`*^9, 3.791787553841196*^9, 3.791788998873026*^9, 
   3.791792185064458*^9, 3.7918013732509823`*^9, 3.791805284467867*^9, 
   3.791806079239739*^9, 3.7918862576995*^9, 3.7918931798405313`*^9, 
   3.7918937895585823`*^9, {3.7921343344142036`*^9, 3.7921343458576717`*^9}, 
   3.792135887112302*^9, 3.792147003346161*^9, 3.792150522958373*^9, 
   3.792220670475937*^9, 3.7922213992401657`*^9, 3.792221549136794*^9, 
   3.792221660181693*^9, 3.792229436804284*^9, 3.7922300600368967`*^9, 
   3.792232053073653*^9, 3.792245795054818*^9, 3.7923039286838913`*^9, 
   3.792311588421876*^9, 3.792320690718775*^9, 3.792326286242889*^9, 
   3.7923869227526817`*^9, 3.792389824182981*^9, 3.792391652487597*^9, 
   3.792392601814322*^9, 3.792398004063602*^9, 3.792405211955462*^9, 
   3.792405999482069*^9, 3.7924109992015877`*^9, 3.79241299885084*^9, 
   3.792476378842465*^9, 3.792742557099854*^9, 3.792827928425111*^9, 
   3.793602251113435*^9, 3.794118968209099*^9, 3.7942305786304398`*^9, 
   3.794232274721416*^9, 3.794289058870953*^9, 3.794808963164475*^9, 
   3.7948900909731894`*^9, 3.795153765560026*^9, 3.795332321730021*^9, 
   3.7953336381582413`*^9, 3.7959547110882072`*^9, 3.796362680993349*^9, 
   3.796362725427503*^9, 3.796369982368238*^9, 3.796377035838552*^9, 
   3.796378427374715*^9, 3.798786358539762*^9, 3.7994104386121073`*^9, 
   3.7994669000162773`*^9, 3.799492903854088*^9, 3.799553329730143*^9, 
   3.799653395954845*^9, 3.800615831916686*^9, 3.800703159117216*^9, 
   3.800767191426305*^9, 3.805522426441122*^9, 3.8076168616663933`*^9, 
   3.819434182254984*^9, 3.819512378737631*^9, 3.8195277642322397`*^9, 
   3.819602103808811*^9, 3.819685962022685*^9, 3.819717010719886*^9, 
   3.8199479635499487`*^9, 3.820031660702322*^9, 3.820148927702457*^9, 
   3.82020920652713*^9, 3.820293811546631*^9, 3.820578230581395*^9, 
   3.820642078266687*^9, 3.8213299259853354`*^9, 3.8217608402221212`*^9, 
   3.82187210080319*^9, 3.821962805597793*^9, 3.822022942054398*^9, 
   3.822025057641247*^9, 3.822379628934119*^9, 3.822545075687418*^9, 
   3.855208844155555*^9, 3.855219648374432*^9, 3.8565811844503317`*^9, 
   3.856863736284334*^9, 3.856926472523962*^9, 3.8569305944495773`*^9, 
   3.85693421465177*^9, 3.8570114620704412`*^9, 3.857015255026218*^9, 
   3.857095981624627*^9, 3.8571913258885517`*^9, 3.857212978432749*^9, 
   3.857213217701866*^9, 3.857219504062456*^9, 3.8574383983204536`*^9, 
   3.857442418074629*^9, 3.8574449182173643`*^9, 3.857448089456635*^9, 
   3.857472123910693*^9, 3.857525048634955*^9, 3.857630474308188*^9, 
   3.857702297882325*^9, 3.857785343973501*^9, 3.8578096148335876`*^9, 
   3.858043367150313*^9, 3.858052119307005*^9, 3.858054181792075*^9, 
   3.858131407010202*^9, 3.858137544331965*^9, 3.858137579255471*^9, 
   3.858138201371063*^9, 3.85813857900707*^9, 3.858138751271941*^9, 
   3.858218645482382*^9, 3.858222806690943*^9, 3.8583059939605007`*^9, 
   3.858331727897292*^9, 3.858394198938582*^9, 3.858648751827282*^9, 
   3.858736008645381*^9, 3.858824824936604*^9, 3.8589111258883867`*^9, 
   3.858937439974093*^9, 3.858937934790213*^9, 3.858939117324589*^9, 
   3.859169845315287*^9, 3.859876547153273*^9, 3.8599482570335484`*^9, 
   3.86003577835178*^9, 3.8601228595877247`*^9, 3.8617682498067017`*^9, 
   3.861779859409127*^9, 3.861788376225277*^9, 3.8617890453134336`*^9, 
   3.861847024735406*^9, 3.862028188036965*^9, 3.862278118412341*^9, 
   3.862465456188834*^9, 3.862469627008402*^9, 3.862482643513482*^9, 
   3.862482694483912*^9, 3.8625388284958*^9, 3.862629151321705*^9, 
   3.862886480423745*^9, 3.8629844008232594`*^9, 3.8629855936770887`*^9, 
   3.863057299137965*^9, 3.863079064180694*^9, 3.8630894569131308`*^9, 
   3.863143727708868*^9, 3.8635761012462597`*^9, 3.863750794823462*^9, 
   3.863764604696475*^9, 3.864099953418044*^9, 3.8692819379755497`*^9, 
   3.869708477847563*^9, 3.869804027754291*^9, 3.869891576050192*^9, 
   3.870149499939822*^9, 3.8702276285784397`*^9, 3.87351381846036*^9, 
   3.877665195724646*^9, 3.877746486860766*^9, 3.877763830735098*^9, 
   3.878005594670621*^9, 3.878094761492434*^9, 3.878183225031962*^9, 
   3.878267070539928*^9, 3.878806371027986*^9, 3.878808238709104*^9, 
   3.878810004480386*^9, 3.8793263359861813`*^9, 3.8794777851565447`*^9, 
   3.879825813109727*^9, 3.879920829166778*^9, 3.8799219926862783`*^9, 
   3.87993702704244*^9, 3.8799950667967052`*^9, 3.879995228412094*^9, 
   3.880189593856036*^9, 3.880692373815956*^9, 3.880711814942936*^9, 
   3.881824830036639*^9, 3.8828594739318237`*^9, 3.882860253798098*^9, 
   3.883109610113222*^9, 3.88311049520651*^9, 3.883193735524575*^9, 
   3.883475305075178*^9, 3.8835385735522413`*^9, 3.883624568663288*^9, 
   3.883799317304105*^9, 3.884058883580296*^9, 3.884080590206562*^9, 
   3.884144492173489*^9, 3.88423265864797*^9, 3.884316433015881*^9, 
   3.8844013067602367`*^9, 3.884402601442933*^9, 3.8844031217558928`*^9, 
   3.884747088651326*^9, 3.884922286112142*^9, 3.885007414296876*^9, 
   3.8852705469433527`*^9, 3.8856104489315453`*^9, 3.885871643020073*^9, 
   3.88837616370021*^9, 3.888548183855063*^9, 3.893740358595368*^9, 
   3.893996462414691*^9, 3.896775211091097*^9, 3.897379416139326*^9, 
   3.8973855019985313`*^9, 3.897444535918133*^9, 3.897444762841271*^9, 
   3.897455469456913*^9, 3.897534342961335*^9, 3.89753493422056*^9, 
   3.8975368329271803`*^9, 3.8975381834447327`*^9, 3.906035132439968*^9, 
   3.958487066858*^9, 3.9584870979886255`*^9, 3.958573036620179*^9, 
   3.9831888944897223`*^9, 3.983869609878537*^9, {3.983961782361167*^9, 
   3.983961800536913*^9}, 3.9839670451950006`*^9, 3.98397180115436*^9, 
   3.983974811297419*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"f2ab1825-ccff-4319-ac46-49033c3cb1b2"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "\[OpenCurlyDoubleQuote]PXn2\[CloseCurlyDoubleQuote] is our function to \
obtain  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["MS", "_"], TraditionalForm]],ExpressionUUID->
  "e5a2b0ec-894c-4d8d-84ee-3edbc7ea777f"],
 "-1 renormalized integrals using FeynHelprs:"
}], "Text",
 CellChangeTimes->{{3.897537316189431*^9, 
  3.8975373532787037`*^9}},ExpressionUUID->"97cdd9ea-20bb-44c0-9c47-\
191a9021c6d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rdef", "=", 
    RowBox[{"{", 
     RowBox[{"EulerGamma", "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "Epsilon"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", "\[Pi]"}], "]"}], "+", "1", "+", "R"}]}], "}"}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"MS", " ", "tilde", " ", "renormalization"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PXn", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PaXEvaluate", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]"}], ")"}], 
         RowBox[{"2", " ", "Epsilon"}]], "x"}], ",", 
       RowBox[{"PaXC0Expand", "\[Rule]", "True"}], ",", 
       RowBox[{"PaXD0Expand", "\[Rule]", "True"}]}], "]"}], "/.", "Rdef"}], "/.", 
    RowBox[{"R", "\[Rule]", "0"}]}], "//", "Simplify"}]}], "\n", 
 RowBox[{
  RowBox[{"paverule3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"A0", "[", "x1_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"PXn", "[", 
       RowBox[{"A0", "[", "x1", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"B0", "[", 
       RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], "\[RuleDelayed]", "  ", 
      RowBox[{"PXn", "[", 
       RowBox[{"B0", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"C0", "[", 
       RowBox[{
       "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
       "]"}], "\[RuleDelayed]", 
      RowBox[{"PXn", "[", 
       RowBox[{"C0", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}],
         "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"D0", "[", 
       RowBox[{
       "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",",
         "x7_", ",", "x8_", ",", "x9_", ",", "x10_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"PXn", "[", 
       RowBox[{"D0", "[", 
        RowBox[{
        "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6", ",", 
         "x7", ",", "x8", ",", "x9", ",", "x10"}], "]"}], "]"}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"PXn2", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A0", "[", "y_", "]"}], ",", 
       RowBox[{"B0", "[", "y___", "]"}], ",", 
       RowBox[{"C0", "[", "y___", "]"}], ",", 
       RowBox[{"D0", "[", "y___", "]"}]}], "}"}]}], "]"}], "/.", 
   "paverule3"}]}]}], "Input",
 CellChangeTimes->{{3.787554219072988*^9, 3.7875542259597282`*^9}, {
   3.790320868066917*^9, 3.7903208786407833`*^9}, {3.790323370100306*^9, 
   3.790323396939455*^9}, {3.791627454052771*^9, 3.791627459003333*^9}, 
   3.897537374381495*^9, 3.8975383136080112`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"591ad7a0-abf2-495e-9c96-bf9d11598dc1"],

Cell["Example:", "Text",
 CellChangeTimes->{{3.856930670929626*^9, 3.8569306926043863`*^9}, {
  3.856930764343193*^9, 3.856930787230101*^9}, {3.897538297075838*^9, 
  3.897538298209476*^9}, {3.897538549623968*^9, 
  3.89753858346483*^9}},ExpressionUUID->"eafca11e-78c7-44c2-a62f-\
91ed9194b865"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PXn2", "[", 
  RowBox[{"A0", "[", 
   SuperscriptBox["M", "2"], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.856930675871481*^9, 3.856930680969644*^9}, {
   3.856930738730448*^9, 3.8569307466182213`*^9}, {3.8975382097706757`*^9, 
   3.897538237007468*^9}, 3.897538285337027*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"a121ee3b-368a-460c-a413-661823020ea1"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["M", "2"], " ", 
   RowBox[{"log", "(", 
    FractionBox[
     SuperscriptBox["\[Mu]", "2"], 
     SuperscriptBox["M", "2"]], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.8569306830709143`*^9, {3.856930742009407*^9, 3.856930747560319*^9}, 
   3.8569342175474777`*^9, 3.857011465953026*^9, 3.8570152573735647`*^9, 
   3.857095985507057*^9, 3.857191329573661*^9, 3.8572129815945463`*^9, 
   3.8572132218690643`*^9, 3.857219507982786*^9, 3.857438404743477*^9, 
   3.857442423333139*^9, 3.857444924415506*^9, 3.857448093242598*^9, 
   3.8574721280134773`*^9, 3.857525053746818*^9, 3.857630479613728*^9, 
   3.857702303529323*^9, 3.8577853521766453`*^9, 3.857809620394682*^9, 
   3.858043370868546*^9, 3.858052123958323*^9, 3.8580541859627447`*^9, 
   3.858131410690619*^9, 3.858137547051285*^9, 3.8581375832924623`*^9, 
   3.858138205411799*^9, 3.8581385829204893`*^9, 3.858138755055187*^9, 
   3.8582186501791363`*^9, 3.858222810471127*^9, 3.858305997440084*^9, 
   3.858331731805765*^9, 3.858394203344658*^9, 3.858648755263735*^9, 
   3.8587360140841227`*^9, 3.8588248296443253`*^9, 3.85891113136544*^9, 
   3.858937443849856*^9, 3.8589379388793592`*^9, 3.8589391212381783`*^9, 
   3.8591698498054237`*^9, 3.8598765508111897`*^9, 3.859948261724409*^9, 
   3.860035784116562*^9, 3.860122867111171*^9, 3.861768253466042*^9, 
   3.861779862197324*^9, 3.8617883802636633`*^9, 3.861789049241167*^9, 
   3.861847031132299*^9, 3.862028191217538*^9, 3.862278122965007*^9, 
   3.862465458985498*^9, 3.862469629790421*^9, 3.862482648771864*^9, 
   3.8624827014231586`*^9, 3.8625388326798553`*^9, 3.862629154758644*^9, 
   3.862886483899091*^9, 3.862984404870373*^9, 3.862985596622962*^9, 
   3.863057303647753*^9, 3.863079068153455*^9, 3.863089460890473*^9, 
   3.86314373121603*^9, 3.863576107230961*^9, 3.863750799255013*^9, 
   3.863764606877409*^9, 3.864099957112871*^9, 3.869281941628717*^9, 
   3.869708481054083*^9, 3.869804030840914*^9, 3.869891589397484*^9, 
   3.870149502007661*^9, 3.870227632226039*^9, 3.873513820605501*^9, 
   3.8776651980407543`*^9, 3.877746490513032*^9, 3.877763836741074*^9, 
   3.8780055994910297`*^9, 3.878094764081601*^9, 3.878183230509789*^9, 
   3.87826707469527*^9, 3.878806373612379*^9, 3.878808241346464*^9, 
   3.878810007497409*^9, 3.8793263383461533`*^9, 3.8794777879326773`*^9, 
   3.879825815478663*^9, 3.879920831251925*^9, 3.879921995382979*^9, 
   3.879937029698008*^9, 3.879995069317951*^9, 3.879995231136195*^9, 
   3.880189597035408*^9, 3.880692376501408*^9, 3.880711819603857*^9, 
   3.881824833079238*^9, 3.88285947619013*^9, 3.8828602561269617`*^9, 
   3.883109612269681*^9, 3.88311049738311*^9, 3.883193738269701*^9, 
   3.883475307085774*^9, 3.883538576236107*^9, 3.883624571527371*^9, 
   3.883799320092161*^9, 3.884058886266189*^9, 3.884080592927127*^9, 
   3.884144494947146*^9, 3.8842326614351883`*^9, 3.88431643756359*^9, 
   3.884401309721087*^9, 3.884402603694262*^9, 3.884403123826123*^9, 
   3.884747092367379*^9, 3.884922290712191*^9, 3.885007418116458*^9, 
   3.8852705498292923`*^9, 3.885610451894539*^9, 3.8858716467843237`*^9, 
   3.888376167887269*^9, 3.888548187033551*^9, 3.89374036117444*^9, 
   3.893996464735395*^9, 3.896775214559094*^9, 3.897379417111939*^9, 
   3.897385502997684*^9, 3.897444536372981*^9, 3.897444763760661*^9, 
   3.897455470401*^9, 3.897534343842423*^9, 3.897534934666263*^9, 
   3.8975368338076553`*^9, 3.897538184266974*^9, {3.897538218360276*^9, 
   3.897538237757657*^9}, 3.897538285977963*^9, 3.906035132846322*^9, 
   3.958487067371812*^9, 3.9584870985149593`*^9, 3.9585730371933193`*^9, 
   3.983188894908177*^9, 3.9838696102665854`*^9, {3.9839617827625427`*^9, 
   3.9839618010482063`*^9}, 3.983967048124341*^9, 3.98397180182029*^9, 
   3.983974811661809*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"47ebea5f-d67b-4184-9901-90c85b7fa9c7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Amplitude expressions", "Section",
 CellChangeTimes->{{3.897379045419709*^9, 3.89737904578508*^9}, {
  3.897535508595868*^9, 3.897535512860569*^9}, {3.9585730459648075`*^9, 
  3.958573047057341*^9}},ExpressionUUID->"14f9b209-4f82-4536-8854-\
29782cf3154a"],

Cell[CellGroupData[{

Cell["Importing the amplitudes:", "Subsection",
 CellChangeTimes->{
  3.8975374636375437`*^9, {3.897537502185301*^9, 3.897537508435212*^9}, {
   3.9585730501533966`*^9, 
   3.958573054003778*^9}},ExpressionUUID->"b4af6a60-f63e-4294-acd9-\
ddabed155476"],

Cell["\<\
Ancillary  \[OpenCurlyDoubleQuote].m\[CloseCurlyDoubleQuote]  files  should \
be saved in the same folder as this notebook.\
\>", "Text",
 CellChangeTimes->{{3.8213377601330357`*^9, 3.821337813156666*^9}, {
   3.821337938115006*^9, 3.8213379654331083`*^9}, 3.8340338926213093`*^9, {
   3.834033987268515*^9, 3.834034019846179*^9}, {3.8340373892959833`*^9, 
   3.8340374733024197`*^9}, {3.836624899268365*^9, 3.8366249022706656`*^9}, {
   3.8366249329551463`*^9, 3.8366249348498507`*^9}, {3.8490743241421013`*^9, 
   3.8490743553861237`*^9}, {3.853841453399234*^9, 3.853841494543543*^9}, 
   3.9839670599547243`*^9},ExpressionUUID->"4c9492e5-982c-421c-94d1-\
7022761e60c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"notebookdir", "=", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", "notebookdir", "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "changes", " ", "your", " ", "working", " ", "directory", " ",
     "to", " ", "the", " ", "actual", " ", "location", " ", "of", " ", "this",
     " ", "notebook"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.821337941301071*^9, 3.821337983862368*^9}, {
   3.83403390827949*^9, 3.8340339130159483`*^9}, {3.83403744994106*^9, 
   3.834037463031024*^9}, 3.8366249800866785`*^9, {3.849074407040586*^9, 
   3.8490744075469313`*^9}, 3.8538415044251823`*^9, {3.983967069443277*^9, 
   3.9839670713624163`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"8f9638b0-2ec3-43b2-ad06-2ec48f7f2238"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfrenormfull", "=", 
    RowBox[{"Get", "[", "\"\<wfrenormfull.m\>\"", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfrenormpcb", "=", 
   RowBox[{"Get", "[", "\"\<wfrenormpcb.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SChPTfull", "=", 
   RowBox[{"Get", "[", "\"\<SChPTfull.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SChPTpcb", "=", 
   RowBox[{"Get", "[", "\"\<SChPTpcb.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PChPTfull", "=", 
   RowBox[{"Get", "[", "\"\<PChPTfull.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PChPTpcb", "=", 
   RowBox[{"Get", "[", "\"\<PChPTpcb.m\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8975348901685343`*^9, 3.897534962507535*^9}, {
   3.897535000100698*^9, 3.89753504908594*^9}, {3.9060350772052917`*^9, 
   3.906035083127777*^9}, {3.958486793917074*^9, 3.9584868504516225`*^9}, {
   3.9584868999803505`*^9, 3.958486928216755*^9}, {3.9584872795630226`*^9, 
   3.958487280626588*^9}, {3.958487466643697*^9, 3.9584874815645695`*^9}, {
   3.958487560380326*^9, 3.958487566060079*^9}, {3.9584877251530905`*^9, 
   3.958487728796437*^9}, {3.958488214967095*^9, 3.958488219004337*^9}, {
   3.9584886433509054`*^9, 3.958488643590012*^9}, {3.9584889506204166`*^9, 
   3.9584889896093493`*^9}, {3.958489089783635*^9, 3.9584891241435795`*^9}, {
   3.9585731656193743`*^9, 3.9585731678473*^9}, 3.9585733578802633`*^9, {
   3.95913315250893*^9, 3.9591331651807127`*^9}, {3.98388624324573*^9, 
   3.98388625950554*^9}, {3.9839607574161253`*^9, 3.983960787925795*^9}, {
   3.983960888195385*^9, 3.983960949676873*^9}, {3.983961000235366*^9, 
   3.983961000879549*^9}, 3.983967065218482*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"e7b50f1e-1386-4501-9b64-9f41f02489ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Streetable", "=", 
   RowBox[{"Get", "[", "\"\<Streelevel.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ptreetable", "=", 
   RowBox[{"Get", "[", "\"\<Ptreelevel.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Srestable", "=", 
   RowBox[{"Get", "[", "\"\<Sresonances.m\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Prestable", "=", 
   RowBox[{"Get", "[", "\"\<Presonances.m\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.958488544157898*^9, 3.9584885451024494`*^9}, {
  3.9584885909809732`*^9, 3.958488601621723*^9}, {3.95848868927225*^9, 
  3.958488741382903*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"21c01898-cde2-44ee-9a6a-fc1f8a1e4203"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wavefunction renormalization", "Subsection",
 CellChangeTimes->{{3.897379048947691*^9, 3.897379051426902*^9}, {
  3.8975356665893297`*^9, 3.89753567632251*^9}, {3.897536249255766*^9, 
  3.8975362495516453`*^9}, {3.9584868848463993`*^9, 
  3.9584868900754886`*^9}},ExpressionUUID->"ecc4298f-d1d0-4ccd-9969-\
7a546c427e44"],

Cell[TextData[{
 "Wavefunction renormalization coefficient including baryon octet, pion and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "\[Pi]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "19bff467-eae5-49d6-86b7-edb92906e772"],
 " renormalization: the full contributions and the subtracted \
power-counting-breaking terms. "
}], "Text",
 CellChangeTimes->{{3.897380450306521*^9, 3.89738045329317*^9}, {
  3.983886600527783*^9, 3.983886609663623*^9}, {3.983886662975781*^9, 
  3.983886701550973*^9}, {3.9839628497946987`*^9, 
  3.983962885606018*^9}},ExpressionUUID->"5566aa33-39ce-4947-8715-\
b228a6370cce"],

Cell[TextData[{
 "The full expression (computed as \[OpenCurlyDoubleQuote]diagram ",
 Cell[BoxData[
  FormBox["-", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c7b8c163-6158-40e9-8725-eff4ebde4967"],
 " pcb term\[CloseCurlyDoubleQuote])"
}], "Text",
 CellChangeTimes->{{3.983886751758903*^9, 
  3.983886804750338*^9}},ExpressionUUID->"371a46b1-d34e-44fc-b47f-\
09b4290e74f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wfrenormfull", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.897534219768139*^9, 3.9584868247130013`*^9, 3.9584868552274647`*^9, 
   3.958487050446586*^9, {3.9839628385196257`*^9, 3.983962839254121*^9}, {
   3.983962953778986*^9, 3.9839629694644527`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"b7468efa-143b-4f1a-820b-9ce22969e7b5"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"Sigmappip", ",", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"0.0005793331109883139`", " ", 
          SuperscriptBox["M\[Pi]", "2"]}], "-", 
         RowBox[{"0.0002068889630038953`", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["MK", "2"]}], "+", 
            SuperscriptBox["M\[Pi]", "2"]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox["F\[Pi]", "2"]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["MK", "2"], 
          SuperscriptBox["\[Mu]", "2"]], ")"}], " ", 
        SuperscriptBox["MK", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["M\[Pi]", "2"], " ", 
        RowBox[{"log", "(", 
         FractionBox[
          SuperscriptBox["M\[Pi]", "2"], 
          SuperscriptBox["\[Mu]", "2"]], ")"}]}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["F\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", " ", 
            SuperscriptBox["f", "2"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mLambda", "2"], "-", 
                 SuperscriptBox["mSigmap", "2"]}], ")"}], " ", 
               RowBox[{"log", "(", 
                FractionBox[
                 SuperscriptBox["\[Mu]", "2"], 
                 SuperscriptBox["mLambda", "2"]], ")"}], " ", 
               SuperscriptBox["mLambda", "2"]}], 
              RowBox[{"32", " ", 
               SuperscriptBox["mSigmap", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"mLambda", "+", "mSigmap"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mLambda", "2"], "-", 
                  RowBox[{"2", " ", "mSigmap", " ", "mLambda"}], "+", 
                  SuperscriptBox["mSigmap", "2"], "-", 
                  SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mLambda", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"]}]], " ", 
                   RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], 
                    SuperscriptBox["mLambda", "2"]], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mLambda", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"]}]], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mLambda", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["mLambda", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mLambda", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "mLambda", " ", "M\[Pi]"}]], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"32", " ", 
                SuperscriptBox["mSigmap", "4"], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["mSigmap", "4"], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mLambda", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                   SuperscriptBox["mSigmap", "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"]}]], " ", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"mLambda", "-", "mN"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"log", "(", "mN", ")"}], " ", "mN"}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"log", "(", "\[Mu]", ")"}], " ", "mN"}], "-", 
                 RowBox[{"2", " ", "mN"}]}], ")"}]}], 
              RowBox[{"8", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"64", " ", 
                SuperscriptBox["mSigmap", "4"], " ", 
                SuperscriptBox["\[Pi]", "2"]}]], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mSigmap", "2"], "-", 
                 SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mLambda", "2"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["mSigmap", "2"]}], "-", 
                 SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mLambda", "2"]}], "+", 
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                  RowBox[{"log", "(", 
                   FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], 
                    SuperscriptBox["mLambda", "2"]], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["mLambda", "2"]], ")"}], "+", "1"}], ")"}],
                     " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mLambda", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["mLambda", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mLambda", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "mLambda", " ", "M\[Pi]"}]], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mSigmap", "2"], "-", 
                 SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
               SuperscriptBox["M\[Pi]", "2"], " ", 
               RowBox[{"log", "(", 
                FractionBox[
                 SuperscriptBox["\[Mu]", "2"], 
                 SuperscriptBox["M\[Pi]", "2"]], ")"}]}], 
              RowBox[{"32", " ", 
               SuperscriptBox["mSigmap", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["M\[Pi]", "2"], " ", 
               RowBox[{"log", "(", 
                FractionBox[
                 SuperscriptBox["\[Mu]", "2"], 
                 SuperscriptBox["M\[Pi]", "2"]], ")"}]}], 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
           SuperscriptBox["Dd", "2"]}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"3", " ", 
           SuperscriptBox["f", "2"]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["MK", "2"]}], "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "+", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], "2"]}]], " ", 
                  RowBox[{"log", "(", 
                   FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], 
                    SuperscriptBox["mSigmap", "2"]], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "+", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], "2"]}]], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "+", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "+", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "mSigmap", " ", 
                    SqrtBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}]]}]], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"8", " ", 
               SuperscriptBox["mSigmap", "2"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mSigmap", "4"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "+", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                  SuperscriptBox["mSigmap", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], "2"]}]], " ", 
               SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mSigmap", "-", "mN"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"log", "(", "mN", ")"}], " ", "mN"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", "mN"}], "-", 
                RowBox[{"2", " ", "mN"}]}], ")"}]}], 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MK", "2"]}], "3"], "-", 
                FractionBox[
                 SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                RowBox[{
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["MK", "2"]}], "3"], "-", 
                 FractionBox[
                  SuperscriptBox["M\[Pi]", "2"], "3"]}]], ")"}]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
          SuperscriptBox["Dd", "2"]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"12", " ", 
           SuperscriptBox["f", "2"]}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Dd", "+", 
             RowBox[{"3", " ", "F"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mn", "2"], "-", 
                SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["MK", "2"]], ")"}], " ", 
              SuperscriptBox["MK", "2"]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["mn", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["MK", "2"]], ")"}], " ", 
              SuperscriptBox["MK", "2"]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"mLambda", "+", "mn"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MK", "2"]}], "+", 
                 SuperscriptBox["mLambda", "2"], "+", 
                 SuperscriptBox["mn", "2"], "-", 
                 RowBox[{"2", " ", "mLambda", " ", "mn"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"]}]], " ", 
                  RowBox[{"log", "(", 
                   FractionBox[
                    SuperscriptBox["MK", "2"], 
                    SuperscriptBox["mLambda", "2"]], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"]}]], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mLambda", "2"], "-", 
                    SuperscriptBox["mn", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "MK", " ", "mLambda"}]], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"32", " ", 
               SuperscriptBox["mn", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mn", "4"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
                  SuperscriptBox["mn", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"]}]], " ", 
               SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mLambda", "-", "mn"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"log", "(", "mn", ")"}], " ", "mn"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", "mn"}], "-", 
                RowBox[{"2", " ", "mn"}]}], ")"}]}], 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mLambda", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mLambda", "2"], "-", 
                SuperscriptBox["mn", "2"]}], ")"}], " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mLambda", "2"]], ")"}]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["mn", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"64", " ", 
               SuperscriptBox["mn", "4"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mn", "2"], "-", 
                SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MK", "2"]}], "+", 
                SuperscriptBox["mLambda", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mn", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["MK", "2"], "-", 
                   SuperscriptBox["mLambda", "2"], "+", 
                   SuperscriptBox["mn", "2"]}], ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["MK", "2"], 
                   SuperscriptBox["mLambda", "2"]], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["mLambda", "2"]], ")"}], "+", "1"}], ")"}],
                     " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mLambda", "2"], "-", 
                    SuperscriptBox["mn", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mLambda", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "MK", " ", "mLambda"}]], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "2"]}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Dd", "-", "F"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mSigmap", "2"], "-", 
                SuperscriptBox["mN", "2"]}], ")"}], " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["MK", "2"]], ")"}], " ", 
              SuperscriptBox["MK", "2"]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["mSigmap", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["MK", "2"]], ")"}], " ", 
              SuperscriptBox["MK", "2"]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"mN", "+", "mSigmap"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MK", "2"]}], "+", 
                 SuperscriptBox["mN", "2"], "+", 
                 SuperscriptBox["mSigmap", "2"], "-", 
                 RowBox[{"2", " ", "mN", " ", "mSigmap"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mN", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}], "2"]}]], " ", 
                  RowBox[{"log", "(", 
                   FractionBox[
                    SuperscriptBox["MK", "2"], 
                    SuperscriptBox["mN", "2"]], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mN", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}], "2"]}]], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mN", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mN", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mN", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "MK", " ", "mN"}]], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"32", " ", 
               SuperscriptBox["mSigmap", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mSigmap", "4"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mN", "2"]}], ")"}], " ", 
                  SuperscriptBox["mSigmap", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}], "2"]}]], " ", 
               SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mN", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mN", "2"], "-", 
                SuperscriptBox["mSigmap", "2"]}], ")"}], " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mN", "2"]], ")"}]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["mSigmap", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"64", " ", 
               SuperscriptBox["mSigmap", "4"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mSigmap", "2"], "-", 
                SuperscriptBox["mN", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MK", "2"]}], "+", 
                SuperscriptBox["mN", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mSigmap", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["MK", "2"], "-", 
                   SuperscriptBox["mN", "2"], "+", 
                   SuperscriptBox["mSigmap", "2"]}], ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["MK", "2"], 
                   SuperscriptBox["mN", "2"]], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["mN", "2"]], ")"}], "+", "1"}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mN", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mN", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mN", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "MK", " ", "mN"}]], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"]}]], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Dd", "-", "F"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mn", "2"], "-", 
                SuperscriptBox["mSigma", "2"]}], ")"}], " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["MK", "2"]], ")"}], " ", 
              SuperscriptBox["MK", "2"]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["mn", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["MK", "2"]], ")"}], " ", 
              SuperscriptBox["MK", "2"]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"mn", "+", "mSigma"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MK", "2"]}], "+", 
                 SuperscriptBox["mn", "2"], "+", 
                 SuperscriptBox["mSigma", "2"], "-", 
                 RowBox[{"2", " ", "mn", " ", "mSigma"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], "2"]}]], " ", 
                  RowBox[{"log", "(", 
                   FractionBox[
                    SuperscriptBox["MK", "2"], 
                    SuperscriptBox["mSigma", "2"]], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], "2"]}]], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mSigma", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mn", "2"], "+", 
                    SuperscriptBox["mSigma", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "MK", " ", "mSigma"}]], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"32", " ", 
               SuperscriptBox["mn", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mn", "4"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], " ", 
                  SuperscriptBox["mn", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], "2"]}]], " ", 
               SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mSigma", "-", "mn"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"log", "(", "mn", ")"}], " ", "mn"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", "mn"}], "-", 
                RowBox[{"2", " ", "mn"}]}], ")"}]}], 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mSigma", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mSigma", "2"], "-", 
                SuperscriptBox["mn", "2"]}], ")"}], " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mSigma", "2"]], ")"}]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["mn", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"64", " ", 
               SuperscriptBox["mn", "4"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mn", "2"], "-", 
                SuperscriptBox["mSigma", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MK", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mn", "2"]}], "+", 
                SuperscriptBox["mSigma", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["MK", "2"], "+", 
                   SuperscriptBox["mn", "2"], "-", 
                   SuperscriptBox["mSigma", "2"]}], ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["MK", "2"], 
                   SuperscriptBox["mSigma", "2"]], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["mSigma", "2"]], ")"}], "+", "1"}], ")"}], 
                    " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mn", "2"], "+", 
                    SuperscriptBox["mSigma", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigma", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "MK", " ", "mSigma"}]], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["f", "2"]}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Dd", "+", "F"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mSigmap", "2"], "-", 
                SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["MK", "2"]], ")"}], " ", 
              SuperscriptBox["MK", "2"]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["mSigmap", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["MK", "2"]], ")"}], " ", 
              SuperscriptBox["MK", "2"]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"mSigmap", "+", "m\[CapitalXi]"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MK", "2"]}], "+", 
                 SuperscriptBox["mSigmap", "2"], "+", 
                 SuperscriptBox["m\[CapitalXi]", "2"], "-", 
                 RowBox[{"2", " ", "mSigmap", " ", "m\[CapitalXi]"}]}], ")"}],
                " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], "2"]}]], " ", 
                  RowBox[{"log", "(", 
                   FractionBox[
                    SuperscriptBox["MK", "2"], 
                    SuperscriptBox["m\[CapitalXi]", "2"]], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], "2"]}]], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}]}]}], ")"}], 
                    " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "MK", " ", "m\[CapitalXi]"}]], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"32", " ", 
               SuperscriptBox["mSigmap", "4"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mSigmap", "4"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], " ", 
                  SuperscriptBox["mSigmap", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], "2"]}]], " ", 
               SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m\[CapitalXi]", "-", "mN"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"log", "(", "mN", ")"}], " ", "mN"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", "mN"}], "-", 
                RowBox[{"2", " ", "mN"}]}], ")"}]}], 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["m\[CapitalXi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m\[CapitalXi]", "2"], "-", 
                SuperscriptBox["mSigmap", "2"]}], ")"}], " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["m\[CapitalXi]", "2"]], ")"}]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["mSigmap", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"64", " ", 
               SuperscriptBox["mSigmap", "4"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mSigmap", "2"], "-", 
                SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MK", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mSigmap", "2"]}], "+", 
                SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["MK", "2"], "+", 
                   SuperscriptBox["mSigmap", "2"], "-", 
                   SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["MK", "2"], 
                   SuperscriptBox["m\[CapitalXi]", "2"]], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["m\[CapitalXi]", "2"]], ")"}], "+", "1"}], 
                    ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "MK", " ", "m\[CapitalXi]"}]], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"]}]], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Dd", "+", "F"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mn", "2"]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mn", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], 
                    SuperscriptBox["mn", "2"]], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mn", "2"]}], ")"}], "2"]}]], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mn", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mn", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "mn", " ", "M\[Pi]"}]], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["M\[Pi]", "2"]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mn", "2"], " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["mn", "4"], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mn", "2"]}], ")"}], "2"]}]], " ", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["M\[Pi]", "2"]], ")"}], " ", 
              SuperscriptBox["M\[Pi]", "2"]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["f", "2"]], 
         RowBox[{"2", " ", 
          SuperscriptBox["F", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], 
                    SuperscriptBox["mSigmap", "2"]], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"]}], ")"}], "2"]}]], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "mSigmap", " ", "M\[Pi]"}]], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                 SuperscriptBox["M\[Pi]", "2"]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mSigmap", "2"], " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["mSigmap", "4"], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"]}], ")"}], "2"]}]], " ", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["M\[Pi]", "2"]], ")"}], " ", 
              SuperscriptBox["M\[Pi]", "2"]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mSigmap", "-", "mN"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"log", "(", "mN", ")"}], " ", "mN"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", "mN"}], "-", 
                RowBox[{"2", " ", "mN"}]}], ")"}]}], 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"12", " ", 
           SuperscriptBox["f", "2"]}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Dd", "-", 
             RowBox[{"3", " ", "F"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["MK", "2"]}], "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mn", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "+", 
                    SuperscriptBox["mn", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mn", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], "2"]}]], " ", 
                  RowBox[{"log", "(", 
                   FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], 
                    SuperscriptBox["mn", "2"]], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "+", 
                    SuperscriptBox["mn", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mn", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], "2"]}]], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mn", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "+", 
                    SuperscriptBox["mn", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "+", 
                    SuperscriptBox["mn", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mn", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "mn", " ", 
                    SqrtBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}]]}]], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"8", " ", 
               SuperscriptBox["mn", "2"], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mn", "4"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "+", 
                    SuperscriptBox["mn", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                  SuperscriptBox["mn", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mn", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], "2"]}]], " ", 
               SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MK", "2"]}], "3"], "-", 
                FractionBox[
                 SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                RowBox[{
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["MK", "2"]}], "3"], "-", 
                 FractionBox[
                  SuperscriptBox["M\[Pi]", "2"], "3"]}]], ")"}]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", " ", 
            SuperscriptBox["f", "2"]}]], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"1152", " ", 
                 SuperscriptBox["mDelta", "2"], " ", 
                 SuperscriptBox["mN", "4"], " ", 
                 SuperscriptBox["\[Pi]", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"mN", "-", "mDelta"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mDelta", "2"]}], "-", 
                    RowBox[{"2", " ", "mN", " ", "mDelta"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["mN", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"log", "(", "mDelta", ")"}]}], "-", 
                    RowBox[{"log", "(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"mDelta", "+", "mN"}], ")"}], "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["mN", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "18"}], " ", 
                    SuperscriptBox["mDelta", "6"]}], "-", 
                    RowBox[{"24", " ", "mN", " ", 
                    SuperscriptBox["mDelta", "5"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["mN", "2"], " ", 
                    SuperscriptBox["mDelta", "4"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["mN", "3"], " ", 
                    SuperscriptBox["mDelta", "3"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["mN", "4"], " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["mN", "5"], " ", "mDelta"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["mN", "6"]}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["mN", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["mDelta", "3"]}], "-", 
                    RowBox[{"6", " ", "mN", " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["mN", "2"], " ", "mDelta"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["mN", "3"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", "mDelta", ")"}], "-", 
                    RowBox[{"log", "(", "\[Mu]", ")"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"1152", " ", 
                SuperscriptBox["\[Pi]", "2"]}]], 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mSigmap", "4"]}], "+", 
                    RowBox[{"4", " ", "mDelta", " ", 
                    SuperscriptBox["mSigmap", "3"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["MK", "2"], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}], ")"}], " ", 
                  RowBox[{"log", "(", 
                   FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["MK", "2"]], ")"}], " ", 
                  SuperscriptBox["MK", "2"]}], 
                 RowBox[{
                  SuperscriptBox["mDelta", "2"], " ", 
                  SuperscriptBox["mSigmap", "2"]}]], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["mDelta", "4"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["mSigmap", "3"], " ", "mDelta"}], "-", 
                  RowBox[{"24", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["MK", "2"]}], ")"}], " ", "mSigmap", " ", 
                   "mDelta"}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["MK", "4"]}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["mSigmap", "4"]}], "-", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["MK", "2"]}]}], ")"}], " ", 
                   SuperscriptBox["mSigmap", "2"]}]}], 
                 SuperscriptBox["mDelta", "2"]], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "mDelta"}], "-", "MK", "+", "mSigmap"}], 
                    ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"mDelta", "-", "MK", "+", "mSigmap"}], ")"}], 
                    "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "mDelta"}], "+", "MK", "+", "mSigmap"}], 
                    ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"mDelta", "+", "MK", "+", "mSigmap"}], ")"}], 
                    "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["MK", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}]], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "-", 
                    SuperscriptBox["MK", "2"]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["MK", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["MK", "2"], 
                    SuperscriptBox["mDelta", "2"]], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["MK", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["MK", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "mDelta", " ", "MK"}]], ")"}]}]}], 
                    ")"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], " ", 
                   SuperscriptBox["mSigmap", "4"], " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["MK", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}]]}], 
                  ")"}]}], "+", 
                FractionBox[
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["mSigmap", "4"]}], "+", 
                    RowBox[{"4", " ", "mDelta", " ", 
                    SuperscriptBox["mSigmap", "3"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["MK", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}], ")"}], " ", 
                  RowBox[{"log", "(", 
                   FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["mDelta", "2"]], ")"}]}], 
                 SuperscriptBox["mSigmap", "2"]], "+", 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], " ", 
                   SuperscriptBox["mSigmap", "4"]}]], 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["mSigmap", "6"]}], "+", 
                    RowBox[{"8", " ", "mDelta", " ", 
                    SuperscriptBox["mSigmap", "5"]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["MK", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "4"]}], "-", 
                    RowBox[{"8", " ", "mDelta", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["MK", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "3"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mDelta", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["MK", "2"], " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["MK", "4"]}]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "3"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mSigmap", "2"]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["MK", "2"], 
                    SuperscriptBox["mDelta", "2"]], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["mDelta", "2"]], ")"}], "+", "1"}], ")"}], 
                    " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["MK", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["MK", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "mDelta", " ", "MK"}]], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[ScriptCapitalC]", "2"]}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"6", " ", 
           SuperscriptBox["f", "2"]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"1152", " ", 
                SuperscriptBox["mDelta", "2"], " ", 
                SuperscriptBox["mN", "4"], " ", 
                SuperscriptBox["\[Pi]", "2"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"mN", "-", "mDelta"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mDelta", "2"]}], "-", 
                   RowBox[{"2", " ", "mN", " ", "mDelta"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["mN", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"log", "(", "mDelta", ")"}]}], "-", 
                   RowBox[{"log", "(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"mDelta", "+", "mN"}], ")"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "18"}], " ", 
                    SuperscriptBox["mDelta", "6"]}], "-", 
                   RowBox[{"24", " ", "mN", " ", 
                    SuperscriptBox["mDelta", "5"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["mN", "2"], " ", 
                    SuperscriptBox["mDelta", "4"]}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["mN", "3"], " ", 
                    SuperscriptBox["mDelta", "3"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["mN", "4"], " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mN", "5"], " ", "mDelta"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mN", "6"]}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["mN", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["mDelta", "3"]}], "-", 
                    RowBox[{"6", " ", "mN", " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["mN", "2"], " ", "mDelta"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["mN", "3"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", "mDelta", ")"}], "-", 
                    RowBox[{"log", "(", "\[Mu]", ")"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"576", " ", 
               SuperscriptBox["mDelta", "3"], " ", 
               SuperscriptBox["mN", "4"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m\[CapitalXi]s", "-", "mDelta"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"108", " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "8"]}], "-", 
                RowBox[{"54", " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "8"]}], "+", 
                RowBox[{"120", " ", "mN", " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "7"]}], "-", 
                RowBox[{"60", " ", "mN", " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "7"]}], "-", 
                RowBox[{"54", " ", 
                 SuperscriptBox["mN", "2"], " ", 
                 SuperscriptBox["mDelta", "6"]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "6"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "6"]}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["mN", "3"], " ", 
                 SuperscriptBox["mDelta", "5"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mN", "4"], " ", 
                 SuperscriptBox["mDelta", "4"]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["mN", "5"], " ", 
                 SuperscriptBox["mDelta", "3"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["mN", "5"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "3"]}], "-", 
                RowBox[{"72", " ", 
                 SuperscriptBox["mN", "5"], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", 
                 SuperscriptBox["mDelta", "3"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["mN", "6"], " ", 
                 SuperscriptBox["mDelta", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["mN", "7"], " ", "mDelta"}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["mN", "7"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", "mDelta"}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["mN", "7"], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", "mDelta"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mN", "8"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["mN", "8"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}]}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["mN", "8"], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}]}]}], ")"}]}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"1152", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mSigmap", "4"]}], "+", 
                   RowBox[{"4", " ", "m\[CapitalXi]s", " ", 
                    SuperscriptBox["mSigmap", "3"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["MK", "2"], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], "2"]}], 
                  ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["\[Mu]", "2"], 
                   SuperscriptBox["MK", "2"]], ")"}], " ", 
                 SuperscriptBox["MK", "2"]}], 
                RowBox[{
                 SuperscriptBox["mSigmap", "2"], " ", 
                 SuperscriptBox["m\[CapitalXi]s", "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"13", " ", 
                  SuperscriptBox["MK", "4"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mSigmap", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["m\[CapitalXi]s", "4"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mSigmap", "3"], " ", "m\[CapitalXi]s"}], "-", 
                 RowBox[{"24", " ", "mSigmap", " ", "m\[CapitalXi]s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mSigmap", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["MK", "2"]}], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}]}]}], 
                SuperscriptBox["m\[CapitalXi]s", "2"]], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "MK"}], "+", "mSigmap", "-", 
                    "m\[CapitalXi]s"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"MK", "+", "mSigmap", "-", "m\[CapitalXi]s"}], 
                   ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "MK"}], "+", "mSigmap", "+", 
                    "m\[CapitalXi]s"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"MK", "+", "mSigmap", "+", "m\[CapitalXi]s"}], 
                    ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], "2"]}]], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m\[CapitalXi]s", "2"], "-", 
                    SuperscriptBox["MK", "2"]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["MK", "2"], 
                    SuperscriptBox["m\[CapitalXi]s", "2"]], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "MK", " ", "m\[CapitalXi]s"}]], 
                    ")"}]}]}], ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mSigmap", "4"], " ", 
                  SuperscriptBox["m\[CapitalXi]s", "2"], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], "2"]}]]}],
                  ")"}]}], "+", 
               FractionBox[
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mSigmap", "4"]}], "+", 
                   RowBox[{"4", " ", "m\[CapitalXi]s", " ", 
                    SuperscriptBox["mSigmap", "3"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["MK", "2"]}], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], "2"]}], 
                  ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["\[Mu]", "2"], 
                   SuperscriptBox["m\[CapitalXi]s", "2"]], ")"}]}], 
                SuperscriptBox["mSigmap", "2"]], "+", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox["mSigmap", "4"], " ", 
                  SuperscriptBox["m\[CapitalXi]s", "2"]}]], 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["mSigmap", "6"]}], "+", 
                   RowBox[{"8", " ", "m\[CapitalXi]s", " ", 
                    SuperscriptBox["mSigmap", "5"]}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["MK", "2"]}], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "4"]}], "-", 
                   RowBox[{"8", " ", "m\[CapitalXi]s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "3"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["MK", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m\[CapitalXi]s", "2"], " ", 
                    SuperscriptBox["MK", "2"]}], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "4"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], "3"]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["MK", "2"], 
                    SuperscriptBox["m\[CapitalXi]s", "2"]], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["m\[CapitalXi]s", "2"]], ")"}], "+", "1"}],
                     ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "MK", " ", "m\[CapitalXi]s"}]], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["f", "2"]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"1152", " ", 
                SuperscriptBox["mDelta", "2"], " ", 
                SuperscriptBox["mN", "4"], " ", 
                SuperscriptBox["\[Pi]", "2"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"mN", "-", "mDelta"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mDelta", "2"]}], "-", 
                   RowBox[{"2", " ", "mN", " ", "mDelta"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["mN", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"log", "(", "mDelta", ")"}]}], "-", 
                   RowBox[{"log", "(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"mDelta", "+", "mN"}], ")"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "18"}], " ", 
                    SuperscriptBox["mDelta", "6"]}], "-", 
                   RowBox[{"24", " ", "mN", " ", 
                    SuperscriptBox["mDelta", "5"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["mN", "2"], " ", 
                    SuperscriptBox["mDelta", "4"]}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["mN", "3"], " ", 
                    SuperscriptBox["mDelta", "3"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["mN", "4"], " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mN", "5"], " ", "mDelta"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mN", "6"]}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["mN", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["mDelta", "3"]}], "-", 
                    RowBox[{"6", " ", "mN", " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["mN", "2"], " ", "mDelta"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["mN", "3"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", "mDelta", ")"}], "-", 
                    RowBox[{"log", "(", "\[Mu]", ")"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"1152", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mn", "4"]}], "+", 
                   RowBox[{"4", " ", "mDelta", " ", 
                    SuperscriptBox["mn", "3"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["M\[Pi]", "2"], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}], ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["\[Mu]", "2"], 
                   SuperscriptBox["M\[Pi]", "2"]], ")"}], " ", 
                 SuperscriptBox["M\[Pi]", "2"]}], 
                RowBox[{
                 SuperscriptBox["mDelta", "2"], " ", 
                 SuperscriptBox["mn", "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["mDelta", "4"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mn", "3"], " ", "mDelta"}], "-", 
                 RowBox[{"24", " ", "mn", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", "mDelta"}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mn", "4"]}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["M\[Pi]", "4"]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mn", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M\[Pi]", "2"]}]}], ")"}]}]}], 
                SuperscriptBox["mDelta", "2"]], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "mDelta"}], "+", "mn", "-", "M\[Pi]"}], 
                   ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"mDelta", "+", "mn", "-", "M\[Pi]"}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "mDelta"}], "+", "mn", "+", "M\[Pi]"}], 
                   ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"mDelta", "+", "mn", "+", "M\[Pi]"}], ")"}], "2"],
                   " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}]], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "-", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], 
                    SuperscriptBox["mDelta", "2"]], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "-", 
                    SuperscriptBox["mn", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "mDelta", " ", "M\[Pi]"}]], ")"}]}]}], 
                   ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mDelta", "2"], " ", 
                  SuperscriptBox["mn", "4"], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}]]}], 
                 ")"}]}], "+", 
               FractionBox[
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mn", "4"]}], "+", 
                   RowBox[{"4", " ", "mDelta", " ", 
                    SuperscriptBox["mn", "3"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M\[Pi]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}], ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["\[Mu]", "2"], 
                   SuperscriptBox["mDelta", "2"]], ")"}]}], 
                SuperscriptBox["mn", "2"]], "+", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox["mDelta", "2"], " ", 
                  SuperscriptBox["mn", "4"]}]], 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["mn", "6"]}], "+", 
                   RowBox[{"8", " ", "mDelta", " ", 
                    SuperscriptBox["mn", "5"]}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M\[Pi]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["mn", "4"]}], "-", 
                   RowBox[{"8", " ", "mDelta", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "3"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mDelta", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M\[Pi]", "2"], " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M\[Pi]", "4"]}]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "3"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                    SuperscriptBox["mn", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], 
                    SuperscriptBox["mDelta", "2"]], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["mDelta", "2"]], ")"}], "+", "1"}], ")"}], 
                    " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "-", 
                    SuperscriptBox["mn", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["mDelta", "2"]}], ")"}], "2"]}]]}], 
                    RowBox[{"2", " ", "mDelta", " ", "M\[Pi]"}]], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"1152", " ", 
                SuperscriptBox["mDelta", "2"], " ", 
                SuperscriptBox["mN", "4"], " ", 
                SuperscriptBox["\[Pi]", "2"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"mN", "-", "mDelta"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mDelta", "2"]}], "-", 
                   RowBox[{"2", " ", "mN", " ", "mDelta"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["mN", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"log", "(", "mDelta", ")"}]}], "-", 
                   RowBox[{"log", "(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"mDelta", "+", "mN"}], ")"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "18"}], " ", 
                    SuperscriptBox["mDelta", "6"]}], "-", 
                   RowBox[{"24", " ", "mN", " ", 
                    SuperscriptBox["mDelta", "5"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["mN", "2"], " ", 
                    SuperscriptBox["mDelta", "4"]}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["mN", "3"], " ", 
                    SuperscriptBox["mDelta", "3"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["mN", "4"], " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mN", "5"], " ", "mDelta"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mN", "6"]}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["mN", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["mDelta", "3"]}], "-", 
                    RowBox[{"6", " ", "mN", " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["mN", "2"], " ", "mDelta"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["mN", "3"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", "mDelta", ")"}], "-", 
                    RowBox[{"log", "(", "\[Mu]", ")"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"576", " ", 
               SuperscriptBox["mDelta", "3"], " ", 
               SuperscriptBox["mN", "4"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m\[CapitalSigma]s", "-", "mDelta"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"108", " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "8"]}], "-", 
                RowBox[{"54", " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "8"]}], "+", 
                RowBox[{"120", " ", "mN", " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "7"]}], "-", 
                RowBox[{"60", " ", "mN", " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "7"]}], "-", 
                RowBox[{"54", " ", 
                 SuperscriptBox["mN", "2"], " ", 
                 SuperscriptBox["mDelta", "6"]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "6"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "6"]}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["mN", "3"], " ", 
                 SuperscriptBox["mDelta", "5"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mN", "4"], " ", 
                 SuperscriptBox["mDelta", "4"]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["mN", "5"], " ", 
                 SuperscriptBox["mDelta", "3"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["mN", "5"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "3"]}], "-", 
                RowBox[{"72", " ", 
                 SuperscriptBox["mN", "5"], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", 
                 SuperscriptBox["mDelta", "3"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["mN", "6"], " ", 
                 SuperscriptBox["mDelta", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["mN", "7"], " ", "mDelta"}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["mN", "7"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", "mDelta"}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["mN", "7"], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", "mDelta"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mN", "8"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["mN", "8"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}]}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["mN", "8"], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}]}]}], ")"}]}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"1152", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mn", "4"]}], "+", 
                   RowBox[{"4", " ", "m\[CapitalSigma]s", " ", 
                    SuperscriptBox["mn", "3"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["MK", "2"], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], "2"]}],
                   ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["\[Mu]", "2"], 
                   SuperscriptBox["MK", "2"]], ")"}], " ", 
                 SuperscriptBox["MK", "2"]}], 
                RowBox[{
                 SuperscriptBox["mn", "2"], " ", 
                 SuperscriptBox["m\[CapitalSigma]s", "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"13", " ", 
                  SuperscriptBox["MK", "4"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mn", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["m\[CapitalSigma]s", "4"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mn", "3"], " ", "m\[CapitalSigma]s"}], "-", 
                 RowBox[{"24", " ", "mn", " ", "m\[CapitalSigma]s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["mn", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["MK", "2"]}], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}]}]}], 
                SuperscriptBox["m\[CapitalSigma]s", "2"]], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "MK"}], "+", "mn", "-", 
                    "m\[CapitalSigma]s"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"MK", "+", "mn", "-", "m\[CapitalSigma]s"}], ")"}],
                   " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "MK"}], "+", "mn", "+", 
                    "m\[CapitalSigma]s"}], ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"MK", "+", "mn", "+", "m\[CapitalSigma]s"}], 
                    ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m\[CapitalSigma]s", "2"], "-", 
                    SuperscriptBox["MK", "2"]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["MK", "2"], 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mn", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]]}], 
                    RowBox[{"2", " ", "MK", " ", "m\[CapitalSigma]s"}]], 
                    ")"}]}]}], ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mn", "4"], " ", 
                  SuperscriptBox["m\[CapitalSigma]s", "2"], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]]}], ")"}]}], "+", 
               FractionBox[
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mn", "4"]}], "+", 
                   RowBox[{"4", " ", "m\[CapitalSigma]s", " ", 
                    SuperscriptBox["mn", "3"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["MK", "2"]}], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], "2"]}],
                   ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["\[Mu]", "2"], 
                   SuperscriptBox["m\[CapitalSigma]s", "2"]], ")"}]}], 
                SuperscriptBox["mn", "2"]], "+", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox["mn", "4"], " ", 
                  SuperscriptBox["m\[CapitalSigma]s", "2"]}]], 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["mn", "6"]}], "+", 
                   RowBox[{"8", " ", "m\[CapitalSigma]s", " ", 
                    SuperscriptBox["mn", "5"]}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["MK", "2"]}], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "4"]}], "-", 
                   RowBox[{"8", " ", "m\[CapitalSigma]s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "3"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["MK", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"], " ", 
                    SuperscriptBox["MK", "2"]}], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "4"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], "3"]}],
                   ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["mn", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["MK", "2"], 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]], ")"}], "+", 
                    "1"}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["mn", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mn", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mn", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]]}], 
                    RowBox[{"2", " ", "MK", " ", "m\[CapitalSigma]s"}]], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["f", "2"]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"1152", " ", 
                SuperscriptBox["mDelta", "2"], " ", 
                SuperscriptBox["mN", "4"], " ", 
                SuperscriptBox["\[Pi]", "2"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"mN", "-", "mDelta"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mDelta", "2"]}], "-", 
                   RowBox[{"2", " ", "mN", " ", "mDelta"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["mN", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"log", "(", "mDelta", ")"}]}], "-", 
                   RowBox[{"log", "(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"mDelta", "+", "mN"}], ")"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "18"}], " ", 
                    SuperscriptBox["mDelta", "6"]}], "-", 
                   RowBox[{"24", " ", "mN", " ", 
                    SuperscriptBox["mDelta", "5"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["mN", "2"], " ", 
                    SuperscriptBox["mDelta", "4"]}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["mN", "3"], " ", 
                    SuperscriptBox["mDelta", "3"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["mN", "4"], " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mN", "5"], " ", "mDelta"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mN", "6"]}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["mN", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["mDelta", "3"]}], "-", 
                    RowBox[{"6", " ", "mN", " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["mN", "2"], " ", "mDelta"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["mN", "3"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", "mDelta", ")"}], "-", 
                    RowBox[{"log", "(", "\[Mu]", ")"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"576", " ", 
               SuperscriptBox["mDelta", "3"], " ", 
               SuperscriptBox["mN", "4"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m\[CapitalSigma]s", "-", "mDelta"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"108", " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "8"]}], "-", 
                RowBox[{"54", " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "8"]}], "+", 
                RowBox[{"120", " ", "mN", " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "7"]}], "-", 
                RowBox[{"60", " ", "mN", " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "7"]}], "-", 
                RowBox[{"54", " ", 
                 SuperscriptBox["mN", "2"], " ", 
                 SuperscriptBox["mDelta", "6"]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "6"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "6"]}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["mN", "3"], " ", 
                 SuperscriptBox["mDelta", "5"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mN", "4"], " ", 
                 SuperscriptBox["mDelta", "4"]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["mN", "5"], " ", 
                 SuperscriptBox["mDelta", "3"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["mN", "5"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "3"]}], "-", 
                RowBox[{"72", " ", 
                 SuperscriptBox["mN", "5"], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", 
                 SuperscriptBox["mDelta", "3"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["mN", "6"], " ", 
                 SuperscriptBox["mDelta", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["mN", "7"], " ", "mDelta"}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["mN", "7"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", "mDelta"}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["mN", "7"], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", "mDelta"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mN", "8"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["mN", "8"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}]}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["mN", "8"], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}]}]}], ")"}]}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"1152", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{"mSigmap", "-", "m\[CapitalSigma]s", "-", 
                    SqrtBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"mSigmap", "-", "m\[CapitalSigma]s", "+", 
                    SqrtBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}]]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"mSigmap", "+", "m\[CapitalSigma]s", "-", 
                    SqrtBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}]]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"]}], "+", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}]], " ", 
                    "m\[CapitalSigma]s"}]], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"mSigmap", "+", "m\[CapitalSigma]s", "+", 
                    SqrtBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}]]}], ")"}], "2"]}], 
                 ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mSigmap", "4"], " ", 
                  SuperscriptBox["m\[CapitalSigma]s", "2"], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]]}], ")"}]}], "+", 
               RowBox[{
                FractionBox["1", 
                 SuperscriptBox["m\[CapitalSigma]s", "2"]], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10", " ", 
                   SuperscriptBox["mSigmap", "4"]}], "+", 
                  RowBox[{"16", " ", "m\[CapitalSigma]s", " ", 
                   SuperscriptBox["mSigmap", "3"]}], "-", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m\[CapitalSigma]s", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox["mSigmap", "2"]}], "-", 
                  RowBox[{"24", " ", "m\[CapitalSigma]s", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                   "mSigmap"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["m\[CapitalSigma]s", "4"]}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], "2"]}]}], 
                 ")"}]}], "+", 
               FractionBox[
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                   FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mSigmap", "4"]}], "+", 
                   RowBox[{"4", " ", "m\[CapitalSigma]s", " ", 
                    SuperscriptBox["mSigmap", "3"]}], "-", 
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], "2"]}],
                   ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["\[Mu]", "2"], 
                   RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}]], ")"}]}], 
                RowBox[{
                 SuperscriptBox["mSigmap", "2"], " ", 
                 SuperscriptBox["m\[CapitalSigma]s", "2"]}]], "+", 
               FractionBox[
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mSigmap", "4"]}], "+", 
                   RowBox[{"4", " ", "m\[CapitalSigma]s", " ", 
                    SuperscriptBox["mSigmap", "3"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m\[CapitalSigma]s", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], "2"]}],
                   ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["\[Mu]", "2"], 
                   SuperscriptBox["m\[CapitalSigma]s", "2"]], ")"}]}], 
                SuperscriptBox["mSigmap", "2"]], "+", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox["mSigmap", "4"], " ", 
                  SuperscriptBox["m\[CapitalSigma]s", "2"]}]], 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["mSigmap", "6"]}], "+", 
                   RowBox[{"8", " ", "m\[CapitalSigma]s", " ", 
                    SuperscriptBox["mSigmap", "5"]}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m\[CapitalSigma]s", "2"], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}]}]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "4"]}], "-", 
                   RowBox[{"8", " ", "m\[CapitalSigma]s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "3"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m\[CapitalSigma]s", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], " ", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], ")"}], "2"]}]}], 
                    ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], "3"]}],
                   ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "+", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}], 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]], ")"}], "+", 
                    "1"}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    SuperscriptBox["mSigmap", "2"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MK", "2"]}], "3"], "-", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], "3"]}]], " ", 
                    "m\[CapitalSigma]s"}]], ")"}]}]}], ")"}]}]}], ")"}]}]}]}],
               ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"6", " ", 
           SuperscriptBox["f", "2"]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"1152", " ", 
                SuperscriptBox["mDelta", "2"], " ", 
                SuperscriptBox["mN", "4"], " ", 
                SuperscriptBox["\[Pi]", "2"]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"mN", "-", "mDelta"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mDelta", "2"]}], "-", 
                   RowBox[{"2", " ", "mN", " ", "mDelta"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["mN", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"log", "(", "mDelta", ")"}]}], "-", 
                   RowBox[{"log", "(", 
                    RowBox[{
                    SuperscriptBox["mDelta", "2"], "-", 
                    SuperscriptBox["mN", "2"]}], ")"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"mDelta", "+", "mN"}], ")"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "18"}], " ", 
                    SuperscriptBox["mDelta", "6"]}], "-", 
                   RowBox[{"24", " ", "mN", " ", 
                    SuperscriptBox["mDelta", "5"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["mN", "2"], " ", 
                    SuperscriptBox["mDelta", "4"]}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["mN", "3"], " ", 
                    SuperscriptBox["mDelta", "3"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["mN", "4"], " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mN", "5"], " ", "mDelta"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mN", "6"]}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["mN", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["mDelta", "3"]}], "-", 
                    RowBox[{"6", " ", "mN", " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["mN", "2"], " ", "mDelta"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["mN", "3"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", "mDelta", ")"}], "-", 
                    RowBox[{"log", "(", "\[Mu]", ")"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"576", " ", 
               SuperscriptBox["mDelta", "3"], " ", 
               SuperscriptBox["mN", "4"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m\[CapitalSigma]s", "-", "mDelta"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"108", " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "8"]}], "-", 
                RowBox[{"54", " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "8"]}], "+", 
                RowBox[{"120", " ", "mN", " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "7"]}], "-", 
                RowBox[{"60", " ", "mN", " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "7"]}], "-", 
                RowBox[{"54", " ", 
                 SuperscriptBox["mN", "2"], " ", 
                 SuperscriptBox["mDelta", "6"]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "6"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["mN", "2"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "6"]}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["mN", "3"], " ", 
                 SuperscriptBox["mDelta", "5"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mN", "4"], " ", 
                 SuperscriptBox["mDelta", "4"]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["mN", "5"], " ", 
                 SuperscriptBox["mDelta", "3"]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["mN", "5"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", 
                 SuperscriptBox["mDelta", "3"]}], "-", 
                RowBox[{"72", " ", 
                 SuperscriptBox["mN", "5"], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", 
                 SuperscriptBox["mDelta", "3"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["mN", "6"], " ", 
                 SuperscriptBox["mDelta", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["mN", "7"], " ", "mDelta"}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["mN", "7"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}], " ", "mDelta"}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["mN", "7"], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}], " ", "mDelta"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mN", "8"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["mN", "8"], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mN", "2"]}], ")"}]}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["mN", "8"], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}]}]}], ")"}]}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"1152", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mSigmap", "4"]}], "+", 
                   RowBox[{"4", " ", "m\[CapitalSigma]s", " ", 
                    SuperscriptBox["mSigmap", "3"]}], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["M\[Pi]", "2"], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], "2"]}],
                   ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["\[Mu]", "2"], 
                   SuperscriptBox["M\[Pi]", "2"]], ")"}], " ", 
                 SuperscriptBox["M\[Pi]", "2"]}], 
                RowBox[{
                 SuperscriptBox["mSigmap", "2"], " ", 
                 SuperscriptBox["m\[CapitalSigma]s", "2"]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"10", " ", 
                  SuperscriptBox["mSigmap", "4"]}], "+", 
                 RowBox[{"16", " ", "m\[CapitalSigma]s", " ", 
                  SuperscriptBox["mSigmap", "3"]}], "-", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M\[Pi]", "2"]}], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                  SuperscriptBox["mSigmap", "2"]}], "-", 
                 RowBox[{"24", " ", "m\[CapitalSigma]s", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                  "mSigmap"}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["M\[Pi]", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["m\[CapitalSigma]s", "4"]}]}], 
                SuperscriptBox["m\[CapitalSigma]s", "2"]], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                   "mSigmap", "-", "M\[Pi]", "-", "m\[CapitalSigma]s"}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                   "mSigmap", "+", "M\[Pi]", "-", "m\[CapitalSigma]s"}], 
                   ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    "mSigmap", "-", "M\[Pi]", "+", "m\[CapitalSigma]s"}], 
                    ")"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    "mSigmap", "+", "M\[Pi]", "+", "m\[CapitalSigma]s"}], 
                    ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m\[CapitalSigma]s", "2"], "-", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], "2"], "-", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]]}], 
                    RowBox[{"2", " ", "M\[Pi]", " ", "m\[CapitalSigma]s"}]], 
                    ")"}]}]}], ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mSigmap", "4"], " ", 
                  SuperscriptBox["m\[CapitalSigma]s", "2"], " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]]}], ")"}]}], "+", 
               FractionBox[
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["mSigmap", "4"]}], "+", 
                   RowBox[{"4", " ", "m\[CapitalSigma]s", " ", 
                    SuperscriptBox["mSigmap", "3"]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M\[Pi]", "2"]}], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], "2"]}],
                   ")"}], " ", 
                 RowBox[{"log", "(", 
                  FractionBox[
                   SuperscriptBox["\[Mu]", "2"], 
                   SuperscriptBox["m\[CapitalSigma]s", "2"]], ")"}]}], 
                SuperscriptBox["mSigmap", "2"]], "+", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox["mSigmap", "4"], " ", 
                  SuperscriptBox["m\[CapitalSigma]s", "2"]}]], 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["mSigmap", "6"]}], "+", 
                   RowBox[{"8", " ", "m\[CapitalSigma]s", " ", 
                    SuperscriptBox["mSigmap", "5"]}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["M\[Pi]", "2"]}], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "4"]}], "-", 
                   RowBox[{"8", " ", "m\[CapitalSigma]s", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "3"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["M\[Pi]", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"], " ", 
                    SuperscriptBox["M\[Pi]", "2"]}], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "4"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], "3"]}],
                   ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mSigmap", "2"], "+", 
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["M\[Pi]", "2"], 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]], ")"}], "+", 
                    "1"}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]], " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["mSigmap", "4"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "+", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], " ", 
                    SuperscriptBox["mSigmap", "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], "-", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"]}], ")"}], 
                    "2"]}]]}], 
                    RowBox[{"2", " ", "M\[Pi]", " ", "m\[CapitalSigma]s"}]], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[ScriptCapitalC]", "2"]}]}]}], ")"}]}], "-", 
     "0.10400835414912478`"}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9839629543555403`*^9, 3.9839629699559803`*^9}, 
   3.983967049166358*^9, 3.983971803214793*^9, 3.983974812674028*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"53cf3861-ae8e-45c4-aae1-d839aaed30d3"]
}, Open  ]],

Cell["Pcb term only:", "Text",
 CellChangeTimes->{{3.983886781886917*^9, 
  3.983886811821973*^9}},ExpressionUUID->"dfbdfa5a-c60e-4eb0-bfd1-\
11e6b3fd057e"],

Cell[BoxData[
 RowBox[{"wfrenormpcb", ";"}]], "Input",
 CellChangeTimes->{
  3.897534219768139*^9, 3.9584868247130013`*^9, 3.9584868552274647`*^9, {
   3.9584869405935087`*^9, 3.9584869407531195`*^9}, 3.958487286898666*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"82945128-15f4-42af-ac18-eea65cbd89f4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Tree-level", "Subsection",
 CellChangeTimes->{{3.9584873358214397`*^9, 
  3.9584873402784243`*^9}},ExpressionUUID->"c327d479-b397-4037-91e5-\
a6995344b111"],

Cell[CellGroupData[{

Cell[BoxData["Streetable"], "Input",
 CellChangeTimes->{{3.9584874881485014`*^9, 3.9584874888355427`*^9}, {
  3.958487960412078*^9, 3.9584879622713876`*^9}, {3.9584882008146815`*^9, 
  3.958488268209195*^9}, {3.9584886110774527`*^9, 3.9584886152157516`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"7d13900f-5479-4e1e-916e-0a802767b815"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Sigmappip", "0"},
     {"Sigmappi0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"hD", "-", "hF"}], 
        RowBox[{"2", " ", "f"}]]}]},
     {"Sigmam", 
      FractionBox[
       RowBox[{"hD", "-", "hF"}], 
       RowBox[{
        SqrtBox["2"], " ", "f"}]]},
     {"Lambda", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"hD", "+", 
         RowBox[{"3", " ", "hF"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", "f"}]]}]},
     {"Lambdan", 
      FractionBox[
       RowBox[{"hD", "+", 
        RowBox[{"3", " ", "hF"}]}], 
       RowBox[{"2", " ", 
        SqrtBox["6"], " ", "f"}]]},
     {"Xim", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"hD", "-", 
         RowBox[{"3", " ", "hF"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", "f"}]]}]},
     {"Xi0", 
      FractionBox[
       RowBox[{"hD", "-", 
        RowBox[{"3", " ", "hF"}]}], 
       RowBox[{"2", " ", 
        SqrtBox["6"], " ", "f"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9584886155964355`*^9, 3.958488634708584*^9}, 
   3.9584887015749393`*^9, 3.958573073940441*^9, 3.9585732918274126`*^9, 
   3.98318889584795*^9, 3.983869628888055*^9, 3.983967049184278*^9, 
   3.9839718032517157`*^9, 3.983974812692874*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"7cda72a9-5864-4ec2-a48a-f08b53b79050"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Ptreetable"], "Input",
 CellChangeTimes->{{3.958487571492608*^9, 3.9584875746604013`*^9}, {
  3.9584887057733536`*^9, 3.9584887066689625`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1c0c81b1-79d9-457f-8005-c726aefa4218"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Sigmappip", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           OverscriptBox["\[Gamma]", "_"], 
           FormBox["5",
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{"Dd", "+", "F"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"hD", "-", "hF"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mn", "+", "mSigmap"}], ")"}]}], 
         RowBox[{
          SqrtBox["2"], " ", "f", " ", 
          RowBox[{"(", 
           RowBox[{"mSigmap", "-", "mn"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"Dd", " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{"hD", "+", 
           RowBox[{"3", " ", "hF"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mn", "+", "mSigmap"}], ")"}]}], 
        RowBox[{"3", " ", 
         SqrtBox["2"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "-", "mn"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"F", " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{"hF", "-", "hD"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mn", "+", "mSigmap"}], ")"}]}], 
        RowBox[{
         SqrtBox["2"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmap", "-", "mn"}], ")"}]}]]}]},
     {"Sigmappi0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{"Dd", "+", "F"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"hD", "-", "hF"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mP", "+", "mSigmap"}], ")"}]}], 
        RowBox[{"2", " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmap", "-", "mP"}], ")"}]}]]}]},
     {"Sigmam", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"Dd", " ", 
          SuperscriptBox[
           OverscriptBox["\[Gamma]", "_"], 
           FormBox["5",
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{"hD", "+", 
            RowBox[{"3", " ", "hF"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mn", "+", "mSigmam"}], ")"}]}], 
         RowBox[{"3", " ", 
          SqrtBox["2"], " ", "f", " ", 
          RowBox[{"(", 
           RowBox[{"mLambda", "-", "mn"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"F", " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{"hF", "-", "hD"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mn", "+", "mSigmam"}], ")"}]}], 
        RowBox[{
         SqrtBox["2"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmam", "-", "mn"}], ")"}]}]]}]},
     {"Lambda", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{"Dd", "+", "F"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"hD", "+", 
           RowBox[{"3", " ", "hF"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mP"}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "-", "mP"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"Dd", " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{"hF", "-", "hD"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mP"}], ")"}]}], 
        RowBox[{
         SqrtBox["3"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigma", "-", "mP"}], ")"}]}]]}]},
     {"Lambdan", 
      RowBox[{
       FractionBox[
        RowBox[{"Dd", " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{"hF", "-", "hD"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mn"}], ")"}]}], 
        RowBox[{
         SqrtBox["6"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigma", "-", "mn"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{"Dd", "+", "F"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"hD", "+", 
           RowBox[{"3", " ", "hF"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mn"}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["6"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "-", "mn"}], ")"}]}]]}]},
     {"Xim", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           OverscriptBox["\[Gamma]", "_"], 
           FormBox["5",
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{"Dd", "-", "F"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"hD", "-", 
            RowBox[{"3", " ", "hF"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mLambda", "+", "mXim"}], ")"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["3"], " ", "f", " ", 
          RowBox[{"(", 
           RowBox[{"mXim", "-", "mLambda"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"Dd", " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{"hD", "+", "hF"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mXim"}], ")"}]}], 
        RowBox[{
         SqrtBox["3"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mXim", "-", "mSigma"}], ")"}]}]]}]},
     {"Xi0", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{"Dd", "-", "F"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"hD", "-", 
           RowBox[{"3", " ", "hF"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mXi0"}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["6"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mXi0", "-", "mLambda"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"Dd", " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{"hD", "+", "hF"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mXi0"}], ")"}]}], 
        RowBox[{
         SqrtBox["6"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mXi0", "-", "mSigma"}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.958487574802203*^9, 3.958487762116183*^9, 
  3.9584887069407797`*^9, 3.9585730740174685`*^9, 3.9585732919082427`*^9, 
  3.983188895877495*^9, 3.9838696318968573`*^9, 3.983967049214514*^9, 
  3.983971803293013*^9, 3.983974812727682*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"443f86b2-53f3-4168-a4af-97e23fe30f59"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Resonances", "Subsection",
 CellChangeTimes->{{3.9584872988506174`*^9, 
  3.9584872999885864`*^9}},ExpressionUUID->"1636489c-867c-4bb7-be73-\
a1f0afa3c173"],

Cell[CellGroupData[{

Cell[BoxData["Srestable"], "Input",
 CellChangeTimes->{{3.958488888421444*^9, 3.9584888898394427`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"c46a9991-2ea0-4647-83d2-c5cdb43effb2"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Sigmappip", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SqrtBox["2"], " ", "sd", " ", 
          RowBox[{"(", 
           RowBox[{"mSigmap", "-", "mn"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"wd", "+", 
            RowBox[{"3", " ", "wf"}]}], ")"}]}], 
         RowBox[{"3", " ", "f", " ", 
          RowBox[{"(", 
           RowBox[{"mLambdar", "-", "mn"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{
         SqrtBox["2"], " ", 
         RowBox[{"(", 
          RowBox[{"mn", "-", "mSigmap"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"sd", "+", "sf"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wd", "-", "wf"}], ")"}]}], 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmap", "-", "mNr"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SqrtBox["2"], " ", "sf", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmap", "-", "mn"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wd", "-", "wf"}], ")"}]}], 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmar", "-", "mn"}], ")"}]}]]}]},
     {"Sigmappi0", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mP", "-", "mSigmap"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"sd", "+", "sf"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wd", "-", "wf"}], ")"}]}], 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmap", "-", "mNr"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["2"], " ", "sf", " ", 
           RowBox[{"(", 
            RowBox[{"mSigmap", "-", "mP"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"wd", "-", "wf"}], ")"}]}], 
          RowBox[{"f", " ", 
           RowBox[{"(", 
            RowBox[{"mSigmar", "-", "mP"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           SqrtBox["2"], " ", "sf", " ", 
           RowBox[{"(", 
            RowBox[{"mSigmap", "-", "mP"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"wf", "-", "wd"}], ")"}]}], 
          RowBox[{"f", " ", 
           RowBox[{"(", 
            RowBox[{"mSigmar", "-", "mP"}], ")"}]}]]}], 
        SqrtBox["2"]]}]},
     {"Sigmam", 
      RowBox[{
       FractionBox[
        RowBox[{
         SqrtBox["2"], " ", "sf", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmam", "-", "mn"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wf", "-", "wd"}], ")"}]}], 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmar", "-", "mn"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SqrtBox["2"], " ", "sd", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmam", "-", "mn"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wd", "+", 
           RowBox[{"3", " ", "wf"}]}], ")"}]}], 
        RowBox[{"3", " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mLambdar", "-", "mn"}], ")"}]}]]}]},
     {"Lambda", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "sd", " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "-", "mP"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wd", "-", "wf"}], ")"}]}], 
        RowBox[{
         SqrtBox["3"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmar", "-", "mP"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mP", "-", "mLambda"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"sd", "+", "sf"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wd", "+", 
           RowBox[{"3", " ", "wf"}]}], ")"}]}], 
        RowBox[{
         SqrtBox["3"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "-", "mNr"}], ")"}]}]]}]},
     {"Lambdan", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mn", "-", "mLambda"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"sd", "+", "sf"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wd", "+", 
           RowBox[{"3", " ", "wf"}]}], ")"}]}], 
        RowBox[{
         SqrtBox["6"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "-", "mNr"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SqrtBox[
          FractionBox["2", "3"]], " ", "sd", " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "-", "mn"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wd", "-", "wf"}], ")"}]}], 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmar", "-", "mn"}], ")"}]}]]}]},
     {"Xim", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "sd", " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "-", "mXim"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wd", "+", "wf"}], ")"}]}], 
        RowBox[{
         SqrtBox["3"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mXim", "-", "mSigmar"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mXim", "-", "mLambda"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"sd", "-", "sf"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wd", "-", 
           RowBox[{"3", " ", "wf"}]}], ")"}]}], 
        RowBox[{
         SqrtBox["3"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mXir", "-", "mLambda"}], ")"}]}]]}]},
     {"Xi0", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mXi0", "-", "mLambda"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"sd", "-", "sf"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wd", "-", 
           RowBox[{"3", " ", "wf"}]}], ")"}]}], 
        RowBox[{
         SqrtBox["6"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mXir", "-", "mLambda"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SqrtBox[
          FractionBox["2", "3"]], " ", "sd", " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "-", "mXi0"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"wd", "+", "wf"}], ")"}]}], 
        RowBox[{"f", " ", 
         RowBox[{"(", 
          RowBox[{"mXi0", "-", "mSigmar"}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.958488890157891*^9, 3.9585730741128197`*^9, 
  3.958573291985701*^9, 3.983188895909995*^9, 3.983869634760173*^9, 
  3.9839670492464542`*^9, 3.9839718033385763`*^9, 3.9839748127746162`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"b62c1b44-d059-4fe5-8c8b-2709c8c3cadb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Prestable"], "Input",
 CellChangeTimes->{{3.958488890082926*^9, 3.9584888999315376`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"c3db3090-a579-494f-87ee-fc0ddbb9a736"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Sigmappip", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "*"], "-", 
           SuperscriptBox["ff", "*"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Dd", "*"], "+", 
           SuperscriptBox["F", "*"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mn", "+", "mSigmap"}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmap", "-", "mNr"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Dd", "*"], " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "*"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["ff", "*"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mn", "+", "mSigmap"}], ")"}]}], 
        RowBox[{"6", " ", 
         SqrtBox["2"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mLambdar", "-", "mn"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["F", "*"], " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "*"], "-", 
           SuperscriptBox["ff", "*"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mn", "+", "mSigmap"}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmar", "-", "mn"}], ")"}]}]]}]},
     {"Sigmappi0", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["Dd", "*"], " ", 
            SuperscriptBox[
             OverscriptBox["\[Gamma]", "_"], 
             FormBox["5",
              TraditionalForm]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["d", "*"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["ff", "*"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"mN", "+", "mSigmap"}], ")"}]}], 
           RowBox[{"6", " ", 
            SqrtBox["2"], " ", "f", " ", 
            RowBox[{"(", 
             RowBox[{"mLambdar", "-", "mN"}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Dd", "*"], " ", 
           SuperscriptBox[
            OverscriptBox["\[Gamma]", "_"], 
            FormBox["5",
             TraditionalForm]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "*"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["ff", "*"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"mP", "+", "mSigmap"}], ")"}]}], 
          RowBox[{"6", " ", 
           SqrtBox["2"], " ", "f", " ", 
           RowBox[{"(", 
            RowBox[{"mLambdar", "-", "mP"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["F", "*"], " ", 
           SuperscriptBox[
            OverscriptBox["\[Gamma]", "_"], 
            FormBox["5",
             TraditionalForm]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["d", "*"], "-", 
             SuperscriptBox["ff", "*"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"mP", "+", "mSigmap"}], ")"}]}], 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", "f", " ", 
           RowBox[{"(", 
            RowBox[{"mSigmar", "-", "mP"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["F", "*"], " ", 
           SuperscriptBox[
            OverscriptBox["\[Gamma]", "_"], 
            FormBox["5",
             TraditionalForm]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ff", "*"], "-", 
             SuperscriptBox["d", "*"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"mP", "+", "mSigmap"}], ")"}]}], 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", "f", " ", 
           RowBox[{"(", 
            RowBox[{"mSigmar", "-", "mP"}], ")"}]}]]}], 
        SqrtBox["2"]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "*"], "-", 
           SuperscriptBox["ff", "*"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Dd", "*"], "+", 
           SuperscriptBox["F", "*"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mP", "+", "mSigmap"}], ")"}]}], 
        RowBox[{"4", " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmap", "-", "mNr"}], ")"}]}]]}]},
     {"Sigmam", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["Dd", "*"], " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "*"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["ff", "*"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mN", "+", "mSigmam"}], ")"}]}], 
        RowBox[{"6", " ", 
         SqrtBox["2"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mLambdar", "-", "mN"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["F", "*"], " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ff", "*"], "-", 
           SuperscriptBox["d", "*"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mn", "+", "mSigmam"}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmar", "-", "mn"}], ")"}]}]]}]},
     {"Lambda", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           OverscriptBox["\[Gamma]", "_"], 
           FormBox["5",
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "*"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["ff", "*"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["Dd", "*"], "+", 
            SuperscriptBox["F", "*"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mLambda", "+", "mP"}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["3"], " ", "f", " ", 
          RowBox[{"(", 
           RowBox[{"mLambda", "-", "mNr"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Dd", "*"], " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "*"], "-", 
           SuperscriptBox["ff", "*"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mP"}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmar", "-", "mP"}], ")"}]}]]}]},
     {"Lambdan", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "*"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["ff", "*"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Dd", "*"], "+", 
           SuperscriptBox["F", "*"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mn"}], ")"}]}], 
        RowBox[{"4", " ", 
         SqrtBox["6"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "-", "mNr"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Dd", "*"], " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "*"], "-", 
           SuperscriptBox["ff", "*"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mn"}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["6"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mSigmar", "-", "mn"}], ")"}]}]]}]},
     {"Xim", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "*"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["ff", "*"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Dd", "*"], "-", 
           SuperscriptBox["F", "*"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mXim"}], ")"}]}], 
        RowBox[{"4", " ", 
         SqrtBox["3"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mXir", "-", "mLambda"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Dd", "*"], " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "*"], "+", 
           SuperscriptBox["ff", "*"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mXim"}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mXim", "-", "mSigmar"}], ")"}]}]]}]},
     {"Xi0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           OverscriptBox["\[Gamma]", "_"], 
           FormBox["5",
            TraditionalForm]], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["d", "*"], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["ff", "*"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["Dd", "*"], "-", 
            SuperscriptBox["F", "*"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"mLambda", "+", "mXi0"}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["6"], " ", "f", " ", 
          RowBox[{"(", 
           RowBox[{"mXir", "-", "mLambda"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Dd", "*"], " ", 
         SuperscriptBox[
          OverscriptBox["\[Gamma]", "_"], 
          FormBox["5",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["d", "*"], "+", 
           SuperscriptBox["ff", "*"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"mLambda", "+", "mXi0"}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["6"], " ", "f", " ", 
         RowBox[{"(", 
          RowBox[{"mXi0", "-", "mSigmar"}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9584889004771037`*^9, 3.9585730742234592`*^9, 
  3.958573292097003*^9, 3.983188895953459*^9, 3.9838696362497883`*^9, 
  3.983967049289867*^9, 3.983971803398528*^9, 3.9839748128247347`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"b7cae3fd-6164-4ada-b223-9b96a9cf6832"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["ChPT amplitudes", "Subsection",
 CellChangeTimes->{
  3.897536329669532*^9, {3.958488927333029*^9, 
   3.9584889353271837`*^9}},ExpressionUUID->"72797105-58ec-49bb-b718-\
7bd49a2f6408"],

Cell["Contributions from \[OpenCurlyDoubleQuote]true\[CloseCurlyDoubleQuote] \
loops", "Text",
 CellChangeTimes->{{3.983962718166152*^9, 
  3.983962726181912*^9}},ExpressionUUID->"6e33e58d-1f42-4b9d-aa54-\
387c183a6907"],

Cell[CellGroupData[{

Cell["Full amplitudes", "Subsubsection",
 CellChangeTimes->{{3.983887032711796*^9, 
  3.9838870547661963`*^9}},ExpressionUUID->"fc28ec13-8404-4bf9-8ff0-\
6704d25a9758"],

Cell[TextData[{
 "Amplitudes with pcb subtractions (computed as \
\[OpenCurlyDoubleQuote]diagram ",
 Cell[BoxData[
  FormBox["-", TraditionalForm]],ExpressionUUID->
  "f3d0215e-d953-4548-acf7-c196c85b40a9"],
 " pcb term\[CloseCurlyDoubleQuote])"
}], "Text",
 CellChangeTimes->{{3.959134591356124*^9, 3.9591346109788837`*^9}, {
  3.9838868323653803`*^9, 
  3.983886835598198*^9}},ExpressionUUID->"1f13b2aa-80c5-4639-aa69-\
872bd46a5572"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SChPTfull", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.883111506437248*^9, 3.883111571212027*^9}, 
   3.883113171098925*^9, {3.883113219004664*^9, 3.883113227025576*^9}, {
   3.8831132621939783`*^9, 3.883113369942233*^9}, 3.897380823425548*^9, 
   3.8973809596821404`*^9, {3.8975334125548897`*^9, 3.897533413353767*^9}, {
   3.897536280529808*^9, 3.897536286966962*^9}, {3.897537097802112*^9, 
   3.8975371032623787`*^9}, {3.9584889959189425`*^9, 3.958488998019475*^9}, {
   3.959133187051086*^9, 3.959133205744588*^9}, {3.983961595338974*^9, 
   3.9839616217267313`*^9}, {3.983961912491653*^9, 3.9839619351190987`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"bcd3595a-bf84-417c-9669-9dc4aa7cba42"],

Cell[BoxData[
 FormBox[
  TemplateBox[<|"shortenedBoxes" -> TagBox[
      RowBox[{"{", 
        RowBox[{"Sigmam", ",", 
          RowBox[{
            FractionBox[
             RowBox[{"hC", " ", 
               RowBox[{"(", 
                 RowBox[{
                   FractionBox[
                    RowBox[{
                    RowBox[{"2", " ", "mn", " ", 
                    SuperscriptBox["m\[Pi]p", "2"], " ", 
                    SuperscriptBox["mSigmam", "7"]}], "+", 
                    RowBox[{"2", " ", "mn", " ", 
                    SuperscriptBox["m\[Pi]p", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "mn"}], "+", "m\[CapitalXi]s", "-", 
                    "m\[CapitalSigma]s"}], ")"}], " ", 
                    SuperscriptBox["mSigmam", "6"]}], "+", 
                    TemplateBox[{"5"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                    " ", "mSigmam"}], "-", 
                    RowBox[{"2", " ", "mn", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MK", "4"], "-", 
                    SuperscriptBox["m\[CapitalXi]s", "4"]}], ")"}], " ", 
                    SuperscriptBox["m\[Pi]p", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], "-", 
                    SuperscriptBox["m\[Pi]p", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    
                    RowBox[{
                    "mn", "+", "m\[CapitalXi]s", "+", "m\[CapitalSigma]s"}], 
                    ")"}]}]}], 
                    RowBox[{"3456", " ", "mn", " ", "mSigmam", " ", 
                    SuperscriptBox["m\[CapitalXi]s", "2"], " ", 
                    SuperscriptBox["m\[Pi]p", "2"], " ", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], "+", 
                   TemplateBox[{"14"}, "OutputSizeLimit`Skeleton"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    RowBox[{"3456", " ", 
                    SuperscriptBox["mDelta", "2"], " ", "mn", " ", "mSigmam", 
                    " ", 
                    SuperscriptBox["m\[Pi]p", "2"], " ", 
                    SuperscriptBox["m\[CapitalSigma]s", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], "+", 
                    TemplateBox[{"12"}, "OutputSizeLimit`Skeleton"]}], 
                    ")"}]}]}], ")"}], " ", 
               SuperscriptBox["\[ScriptCapitalC]", "2"]}], 
             RowBox[{"18", " ", 
               SqrtBox["2"], " ", 
               SuperscriptBox["f", "3"]}]], "+", 
            TemplateBox[{"13"}, "OutputSizeLimit`Skeleton"], "+", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  FractionBox[
                   RowBox[{"hF", "-", "hD"}], 
                   RowBox[{"2", " ", 
                    SqrtBox["2"], " ", 
                    SuperscriptBox["f", "3"]}]], "-", 
                  FractionBox[
                   RowBox[{"hD", "-", "hF"}], 
                   RowBox[{"4", " ", 
                    SqrtBox["2"], " ", 
                    SuperscriptBox["f", "3"]}]]}], ")"}], " ", 
              RowBox[{"(", 
                RowBox[{
                  FractionBox[
                   RowBox[{
                    FormBox[
                    TagBox[
                    FormBox[
                    RowBox[{
                    SubscriptBox["\"B\"", "\"0\""], "(", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], ",", 
                    SuperscriptBox["mSigmam", "2"], ",", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], TraditionalForm], 
                    HoldForm], TraditionalForm], " ", 
                    SuperscriptBox["mSigmam", "3"]}], 
                   RowBox[{"16", " ", "mn", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], "+", 
                  FractionBox[
                   RowBox[{
                    FormBox[
                    TagBox[
                    FormBox[
                    RowBox[{
                    SubscriptBox["\"B\"", "\"0\""], "(", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], ",", 
                    SuperscriptBox["mSigmam", "2"], ",", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], TraditionalForm], 
                    HoldForm], TraditionalForm], " ", 
                    SuperscriptBox["mSigmam", "2"]}], 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], "-", 
                  FractionBox[
                   RowBox[{
                    FormBox[
                    TagBox[
                    FormBox[
                    RowBox[{
                    SubscriptBox["\"A\"", "\"0\""], "(", 
                    SuperscriptBox["mSigmam", "2"], ")"}], TraditionalForm], 
                    HoldForm], TraditionalForm], " ", "mSigmam"}], 
                   RowBox[{"16", " ", "mn", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], "+", 
                  FractionBox[
                   RowBox[{
                    FormBox[
                    TagBox[
                    FormBox[
                    RowBox[{
                    SubscriptBox["\"A\"", "\"0\""], "(", 
                    SuperscriptBox["M\[Pi]", "2"], ")"}], TraditionalForm], 
                    HoldForm], TraditionalForm], " ", "mSigmam"}], 
                   RowBox[{"16", " ", "mn", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], "-", 
                  FractionBox[
                   TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                   TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], "-", 
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
                  FractionBox[
                   FormBox[
                    TagBox[
                    FormBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    TraditionalForm], HoldForm], TraditionalForm], 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], "-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["mn", "2"], " ", 
                    FormBox[
                    TagBox[
                    FormBox[
                    RowBox[{
                    SubscriptBox["\"B\"", "\"0\""], "(", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], ",", 
                    SuperscriptBox["mSigmam", "2"], ",", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], TraditionalForm], 
                    HoldForm], TraditionalForm]}], 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], "+", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["M\[Pi]", "2"], " ", 
                    FormBox[
                    TagBox[
                    FormBox[
                    RowBox[{
                    SubscriptBox["\"B\"", "\"0\""], "(", 
                    RowBox[{
                    SuperscriptBox["mn", "2"], ",", 
                    SuperscriptBox["mSigmam", "2"], ",", 
                    SuperscriptBox["M\[Pi]", "2"]}], ")"}], TraditionalForm], 
                    HoldForm], TraditionalForm]}], 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], "-", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"mSigmam", "-", "mn"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"log", "(", 
                    FractionBox[
                    SuperscriptBox["\[Mu]", "2"], 
                    SuperscriptBox["mn", "2"]], ")"}], " ", "mn"}], "+", 
                    RowBox[{"4", " ", "mn"}]}], ")"}]}], 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}]}], "}"}], 
      Short[#, 8]& ], "line" -> 26, "sessionID" -> 30457330623034782539, 
    "byteCount" -> 1125864, "size" -> 8, "stored" -> False, "expr" -> 
    Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
   "OutputSizeLimitTemplate"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.983961622099409*^9, 3.9839618188593283`*^9, {3.9839619076968517`*^9, 
   3.9839619355132637`*^9}, 3.98396704940854*^9, 3.983971803554131*^9, 
   3.983974812942389*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"83927e21-a0e8-46b5-bdbe-776f659d824f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pcb terms", "Subsubsection",
 CellChangeTimes->{{3.9838870588854437`*^9, 
  3.983887066347253*^9}},ExpressionUUID->"04c5fdf3-cd6d-4b67-9f6d-\
bc460ebcfcfc"],

Cell["The expressions for the pcb subtractions", "Text",
 CellChangeTimes->{{3.959134591356124*^9, 3.9591346109788837`*^9}, {
  3.9838868323653803`*^9, 3.983886835598198*^9}, {3.983887069501802*^9, 
  3.983887077596881*^9}},ExpressionUUID->"1b139bcd-920b-4a96-9a88-\
8286c794ccde"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SChPTpcb", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.883111506437248*^9, 3.883111571212027*^9}, 
   3.883113171098925*^9, {3.883113219004664*^9, 3.883113227025576*^9}, {
   3.8831132621939783`*^9, 3.883113369942233*^9}, 3.897380823425548*^9, 
   3.8973809596821404`*^9, {3.8975334125548897`*^9, 3.897533413353767*^9}, {
   3.897536280529808*^9, 3.897536286966962*^9}, {3.897537097802112*^9, 
   3.8975371032623787`*^9}, {3.9584889959189425`*^9, 3.958488998019475*^9}, {
   3.959133187051086*^9, 3.959133205744588*^9}, {3.983961595338974*^9, 
   3.9839616158056707`*^9}, {3.983961970414145*^9, 3.983961974063223*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"df154180-5926-44c7-90fc-93ea3f6c4fe7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"Sigmam", ",", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"18", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["f", "3"]}]], 
      RowBox[{"hC", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"1152", " ", 
            SuperscriptBox["mDelta", "4"], " ", 
            SuperscriptBox["mn", "3"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m\[CapitalXi]s", "-", "mDelta"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 SuperscriptBox["mDelta", "3"]}], "+", 
                RowBox[{"20", " ", "mn", " ", 
                 SuperscriptBox["mDelta", "2"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["mn", "2"], " ", "mDelta"}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["mn", "3"]}]}], ")"}], " ", 
              RowBox[{"log", "(", "mDelta", ")"}], " ", 
              SuperscriptBox["mDelta", "5"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "15"}], " ", 
                 SuperscriptBox["mDelta", "8"]}], "-", 
                RowBox[{"20", " ", "mn", " ", 
                 SuperscriptBox["mDelta", "7"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["mn", "2"], " ", 
                 SuperscriptBox["mDelta", "6"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["mn", "3"], " ", 
                 SuperscriptBox["mDelta", "5"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mn", "7"], " ", "mDelta"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mn", "8"]}]}], ")"}], " ", 
              RowBox[{"log", "(", 
               RowBox[{
                SuperscriptBox["mDelta", "2"], "-", 
                SuperscriptBox["mn", "2"]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["mn", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"90", " ", 
                 SuperscriptBox["mDelta", "6"]}], "+", 
                RowBox[{"120", " ", "mn", " ", 
                 SuperscriptBox["mDelta", "5"]}], "-", 
                RowBox[{"27", " ", 
                 SuperscriptBox["mn", "2"], " ", 
                 SuperscriptBox["mDelta", "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["mn", "3"], " ", 
                 SuperscriptBox["mDelta", "3"]}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["mn", "4"], " ", 
                 SuperscriptBox["mDelta", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mn", "5"], " ", "mDelta"}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["mn", "6"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["mn", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "mDelta"}], "+", 
                   RowBox[{"3", " ", "mn"}]}], ")"}], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}]}]}], ")"}]}]}], ")"}]}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1152", " ", 
            SuperscriptBox["mDelta", "4"], " ", 
            SuperscriptBox["mn", "3"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m\[CapitalSigma]s", "-", "mDelta"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 SuperscriptBox["mDelta", "3"]}], "+", 
                RowBox[{"20", " ", "mn", " ", 
                 SuperscriptBox["mDelta", "2"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["mn", "2"], " ", "mDelta"}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["mn", "3"]}]}], ")"}], " ", 
              RowBox[{"log", "(", "mDelta", ")"}], " ", 
              SuperscriptBox["mDelta", "5"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "15"}], " ", 
                 SuperscriptBox["mDelta", "8"]}], "-", 
                RowBox[{"20", " ", "mn", " ", 
                 SuperscriptBox["mDelta", "7"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["mn", "2"], " ", 
                 SuperscriptBox["mDelta", "6"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["mn", "3"], " ", 
                 SuperscriptBox["mDelta", "5"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mn", "7"], " ", "mDelta"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["mn", "8"]}]}], ")"}], " ", 
              RowBox[{"log", "(", 
               RowBox[{
                SuperscriptBox["mDelta", "2"], "-", 
                SuperscriptBox["mn", "2"]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["mn", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"90", " ", 
                 SuperscriptBox["mDelta", "6"]}], "+", 
                RowBox[{"120", " ", "mn", " ", 
                 SuperscriptBox["mDelta", "5"]}], "-", 
                RowBox[{"27", " ", 
                 SuperscriptBox["mn", "2"], " ", 
                 SuperscriptBox["mDelta", "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["mn", "3"], " ", 
                 SuperscriptBox["mDelta", "3"]}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["mn", "4"], " ", 
                 SuperscriptBox["mDelta", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["mn", "5"], " ", "mDelta"}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["mn", "6"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["mn", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "mDelta"}], "+", 
                   RowBox[{"3", " ", "mn"}]}], ")"}], " ", 
                 RowBox[{"log", "(", "\[Mu]", ")"}]}]}], ")"}]}]}], ")"}]}]}],
          "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"576", " ", 
            SuperscriptBox["mDelta", "3"], " ", 
            SuperscriptBox["mn", "3"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["mDelta", "3"]}], "+", 
               RowBox[{"5", " ", "mn", " ", 
                SuperscriptBox["mDelta", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["mn", "2"], " ", "mDelta"}], "-", 
               RowBox[{"9", " ", 
                SuperscriptBox["mn", "3"]}]}], ")"}], " ", 
             RowBox[{"log", "(", "mDelta", ")"}], " ", 
             SuperscriptBox["mDelta", "5"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"mn", "-", "mDelta"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"mDelta", "+", "mn"}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["mDelta", "2"]}], "-", 
               RowBox[{"mn", " ", "mDelta"}], "+", 
               SuperscriptBox["mn", "2"]}], ")"}], " ", 
             RowBox[{"log", "(", 
              RowBox[{
               SuperscriptBox["mDelta", "2"], "-", 
               SuperscriptBox["mn", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mn", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "18"}], " ", 
                SuperscriptBox["mDelta", "6"]}], "-", 
               RowBox[{"30", " ", "mn", " ", 
                SuperscriptBox["mDelta", "5"]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["mn", "2"], " ", 
                SuperscriptBox["mDelta", "4"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["mn", "3"], " ", 
                SuperscriptBox["mDelta", "3"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["mn", "4"], " ", 
                SuperscriptBox["mDelta", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mn", "5"], " ", "mDelta"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["mn", "6"]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["mn", "6"], "+", 
                  RowBox[{"mDelta", " ", 
                   SuperscriptBox["mn", "5"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["mDelta", "3"], " ", 
                   SuperscriptBox["mn", "3"]}]}], ")"}], " ", 
                RowBox[{"log", "(", "\[Mu]", ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"1152", " ", 
               SuperscriptBox["mDelta", "4"], " ", 
               SuperscriptBox["mn", "3"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m\[CapitalSigma]s", "-", "mDelta"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15", " ", 
                    SuperscriptBox["mDelta", "3"]}], "+", 
                   RowBox[{"20", " ", "mn", " ", 
                    SuperscriptBox["mDelta", "2"]}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["mn", "2"], " ", "mDelta"}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["mn", "3"]}]}], ")"}], " ", 
                 RowBox[{"log", "(", "mDelta", ")"}], " ", 
                 SuperscriptBox["mDelta", "5"]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "15"}], " ", 
                    SuperscriptBox["mDelta", "8"]}], "-", 
                   RowBox[{"20", " ", "mn", " ", 
                    SuperscriptBox["mDelta", "7"]}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["mn", "2"], " ", 
                    SuperscriptBox["mDelta", "6"]}], "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["mn", "3"], " ", 
                    SuperscriptBox["mDelta", "5"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["mn", "7"], " ", "mDelta"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["mn", "8"]}]}], ")"}], " ", 
                 RowBox[{"log", "(", 
                  RowBox[{
                   SuperscriptBox["mDelta", "2"], "-", 
                   SuperscriptBox["mn", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["mn", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"90", " ", 
                    SuperscriptBox["mDelta", "6"]}], "+", 
                   RowBox[{"120", " ", "mn", " ", 
                    SuperscriptBox["mDelta", "5"]}], "-", 
                   RowBox[{"27", " ", 
                    SuperscriptBox["mn", "2"], " ", 
                    SuperscriptBox["mDelta", "4"]}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["mn", "3"], " ", 
                    SuperscriptBox["mDelta", "3"]}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["mn", "4"], " ", 
                    SuperscriptBox["mDelta", "2"]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["mn", "5"], " ", "mDelta"}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["mn", "6"]}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["mn", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "mDelta"}], "+", 
                    RowBox[{"3", " ", "mn"}]}], ")"}], " ", 
                    RowBox[{"log", "(", "\[Mu]", ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"576", " ", 
               SuperscriptBox["mDelta", "3"], " ", 
               SuperscriptBox["mn", "3"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["mDelta", "3"]}], "+", 
                  RowBox[{"5", " ", "mn", " ", 
                   SuperscriptBox["mDelta", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mn", "2"], " ", "mDelta"}], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["mn", "3"]}]}], ")"}], " ", 
                RowBox[{"log", "(", "mDelta", ")"}], " ", 
                SuperscriptBox["mDelta", "5"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"mn", "-", "mDelta"}], ")"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"mDelta", "+", "mn"}], ")"}], "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["mDelta", "2"]}], "-", 
                  RowBox[{"mn", " ", "mDelta"}], "+", 
                  SuperscriptBox["mn", "2"]}], ")"}], " ", 
                RowBox[{"log", "(", 
                 RowBox[{
                  SuperscriptBox["mDelta", "2"], "-", 
                  SuperscriptBox["mn", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mn", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "18"}], " ", 
                   SuperscriptBox["mDelta", "6"]}], "-", 
                  RowBox[{"30", " ", "mn", " ", 
                   SuperscriptBox["mDelta", "5"]}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["mn", "2"], " ", 
                   SuperscriptBox["mDelta", "4"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["mn", "3"], " ", 
                   SuperscriptBox["mDelta", "3"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["mn", "4"], " ", 
                   SuperscriptBox["mDelta", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mn", "5"], " ", "mDelta"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mn", "6"]}], "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["mn", "6"], "+", 
                    RowBox[{"mDelta", " ", 
                    SuperscriptBox["mn", "5"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["mDelta", "3"], " ", 
                    SuperscriptBox["mn", "3"]}]}], ")"}], " ", 
                   RowBox[{"log", "(", "\[Mu]", ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[ScriptCapitalC]", "2"]}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"hD", "+", "hF"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"mSigmam", "-", "mn"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"log", "(", "mn", ")"}], " ", "mn"}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"log", "(", "\[Mu]", ")"}], " ", "mn"}], "-", 
         RowBox[{"2", " ", "mn"}]}], ")"}]}], 
      RowBox[{"64", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["f", "3"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"hF", "-", "hD"}], 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["f", "3"]}]], "-", 
         FractionBox[
          RowBox[{"hD", "-", "hF"}], 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["f", "3"]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"mSigmam", "-", "mn"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"log", "(", 
           FractionBox[
            SuperscriptBox["\[Mu]", "2"], 
            SuperscriptBox["mn", "2"]], ")"}], " ", "mn"}], "+", 
         RowBox[{"4", " ", "mn"}]}], ")"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"Dd", " ", 
       RowBox[{"(", 
        RowBox[{"Dd", "+", "F"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"hD", "+", 
         RowBox[{"3", " ", "hF"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"mLambda", "-", "mn"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", "mn"}], "-", 
             RowBox[{"9", " ", "mn", " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mn", "2"]], ")"}]}]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mn", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mn", "2"]], ")"}]}], "-", "2"}], ")"}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
      RowBox[{"6", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["f", "3"]}]], "+", 
     FractionBox[
      RowBox[{"Dd", " ", 
       RowBox[{"(", 
        RowBox[{"Dd", "-", 
         RowBox[{"3", " ", "F"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"hD", "-", "hF"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"mSigmam", "-", "mn"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", "mn"}], "-", 
             RowBox[{"9", " ", "mn", " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mn", "2"]], ")"}]}]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mn", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mn", "2"]], ")"}]}], "-", "2"}], ")"}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
      RowBox[{"6", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["f", "3"]}]], "-", 
     FractionBox[
      RowBox[{"F", " ", 
       RowBox[{"(", 
        RowBox[{"Dd", "+", "F"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"hD", "-", "hF"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"mSigmam", "-", "mn"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", "mn"}], "-", 
             RowBox[{"9", " ", "mn", " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mn", "2"]], ")"}]}]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mn", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mn", "2"]], ")"}]}], "-", "2"}], ")"}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["f", "3"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Dd", "+", "F"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"Dd", "+", 
         RowBox[{"3", " ", "F"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"hD", "-", 
         RowBox[{"3", " ", "hF"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"log", "(", 
                FractionBox[
                 SuperscriptBox["\[Mu]", "2"], 
                 SuperscriptBox["mn", "2"]], ")"}]}], "-", "2"}], ")"}], " ", 
            SuperscriptBox["mn", "2"]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"mLambda", "-", "mn"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", "mn"}], "-", 
             RowBox[{"9", " ", "mn", " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mn", "2"]], ")"}]}]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m\[CapitalXi]", "-", "mn"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", "mn"}], "-", 
             RowBox[{"9", " ", "mn", " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mn", "2"]], ")"}]}]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["f", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Dd", "-", "F"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"Dd", "+", "F"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"hD", "+", "hF"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"log", "(", 
                FractionBox[
                 SuperscriptBox["\[Mu]", "2"], 
                 SuperscriptBox["mn", "2"]], ")"}]}], "-", "2"}], ")"}], " ", 
            SuperscriptBox["mn", "2"]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"mSigmam", "-", "mn"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", "mn"}], "-", 
             RowBox[{"9", " ", "mn", " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mn", "2"]], ")"}]}]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m\[CapitalXi]", "-", "mn"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", "mn"}], "-", 
             RowBox[{"9", " ", "mn", " ", 
              RowBox[{"log", "(", 
               FractionBox[
                SuperscriptBox["\[Mu]", "2"], 
                SuperscriptBox["mn", "2"]], ")"}]}]}], ")"}]}], 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["f", "3"]}]]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.897537097975834*^9, 3.897538184423935*^9, 3.906035132971534*^9, 
   3.9584889984362793`*^9, 3.958573074694027*^9, 3.9585732925421762`*^9, 
   3.958573364462656*^9, {3.95913317815711*^9, 3.959133206493113*^9}, 
   3.983188896568859*^9, 3.9838696416473207`*^9, 3.983961974417788*^9, 
   3.983967049421637*^9, 3.983971803578093*^9, 3.983974812959054*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"05a028a5-3550-4782-a0fb-eb8f6d2fa2d0"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.983963393839582*^9, 
  3.9839633947664824`*^9}},ExpressionUUID->"d32ed666-3240-4db2-b2ec-\
80f7f12f4f7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"waver", "[", 
   RowBox[{"val_", ",", "err_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"val", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "*", 
      RowBox[{"err", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "val", "]"}]}], "}"}]}], "]"}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"err", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "err", "]"}]}], "}"}]}], "]"}]]}]], "Input",
 CellChangeTimes->{{3.8877934403652363`*^9, 3.887793592972414*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"cca3a173-ada5-447c-b91a-fb5491f52a68"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"massdata", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mSigmap", "\[Rule]", "1.18937"}], ",", 
     RowBox[{"m\[CapitalSigma]m", "\[Rule]", "1.197449"}], ",", 
     RowBox[{"m\[CapitalSigma]0", "\[Rule]", "1.192642"}], ",", 
     RowBox[{"mSigma", "\[Rule]", 
      RowBox[{"waver", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1.18937", ",", "1.192642", ",", "1.197449"}], "}"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.07", ",", "0.024", ",", "0.030"}], "}"}], "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], "]"}]}], ",", 
     RowBox[{"mn", "\[Rule]", "0.9395654205"}], ",", 
     RowBox[{"mP", "\[Rule]", "0.93827208816"}], ",", 
     RowBox[{"mN", "\[Rule]", 
      RowBox[{"waver", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.9395654205", ",", "0.93827208816"}], "}"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.0000005", ",", "0.00000029"}], "}"}], "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], "]"}]}], ",", 
     RowBox[{"mLambda", "\[Rule]", "1.115683"}], ",", 
     RowBox[{"m\[CapitalXi]m", "\[Rule]", "1.32171"}], ",", 
     RowBox[{"m\[CapitalXi]0", "\[Rule]", "1.31486"}], ",", 
     RowBox[{"m\[CapitalXi]", "\[Rule]", 
      RowBox[{"waver", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1.31486", ",", "1.32171"}], "}"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.20", ",", "0.07"}], "}"}], "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], "]"}]}], ",", 
     RowBox[{"m\[CapitalSigma]s", "\[Rule]", "1.385"}], ",", 
     RowBox[{"mDelta", "\[Rule]", "1.232"}], ",", 
     RowBox[{"m\[CapitalXi]s", "\[Rule]", "1.530"}], ",", 
     RowBox[{"m\[CapitalOmega]", "\[Rule]", "1.67245"}], ",", 
     RowBox[{"m\[Pi]p", "\[Rule]", "0.13957039"}], ",", 
     RowBox[{"m\[Pi]0", "\[Rule]", "0.1349768"}], ",", 
     RowBox[{"M\[Pi]", "\[Rule]", 
      RowBox[{"waver", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.13957039", ",", "0.13957039", ",", "0.1349768"}], "}"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.00018", ",", "0.00018", ",", "0.0005"}], "}"}], "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], "]"}]}], ",", 
     RowBox[{"MK0", "\[Rule]", "0.497611"}], ",", 
     RowBox[{"MKp", "\[Rule]", "0.493677"}], ",", 
     RowBox[{"MK", "\[Rule]", 
      RowBox[{"waver", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.493677", ",", "0.497611"}], "}"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.016", ",", "0.013"}], "}"}], "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"funcval", "[", "x_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"x", "/.", "massdata"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.860488240383219*^9, 3.8604882718365192`*^9}, {
   3.8604911500504274`*^9, 3.8604911501913166`*^9}, {3.860558141859827*^9, 
   3.8605581786000338`*^9}, {3.860668271524374*^9, 3.860668277084036*^9}, {
   3.8606904716716175`*^9, 3.8606904888662806`*^9}, {3.86073057155206*^9, 
   3.860730573192317*^9}, {3.860828317885171*^9, 3.8608283190413103`*^9}, {
   3.8608328803274813`*^9, 3.8608328927174025`*^9}, 3.8609014539275427`*^9, {
   3.861075703685481*^9, 3.8610757176094007`*^9}, 3.8630842077789955`*^9, {
   3.8631042187487774`*^9, 3.863104226892063*^9}, {3.863128518618761*^9, 
   3.863128531976554*^9}, {3.8631285814155025`*^9, 3.863128648795003*^9}, {
   3.863128706711239*^9, 3.8631287075080175`*^9}, {3.8631287822817545`*^9, 
   3.8631288231217213`*^9}, {3.863128882526582*^9, 3.863128882760765*^9}, {
   3.8631296057060275`*^9, 3.863129607658737*^9}, {3.8653064222589617`*^9, 
   3.8653064228855066`*^9}, {3.865311405445524*^9, 3.8653114089449644`*^9}, {
   3.8653115572059755`*^9, 3.865311561533675*^9}, {3.867160568121114*^9, 
   3.8671605701522655`*^9}, {3.8681025573848324`*^9, 
   3.8681025810549526`*^9}, {3.8681026190067654`*^9, 
   3.8681026262796707`*^9}, {3.86812409849504*^9, 3.8681241260452538`*^9}, {
   3.8915059494076443`*^9, 3.891505950797787*^9}, {3.8915060789298244`*^9, 
   3.8915060930835505`*^9}, 3.8915064259385023`*^9, {3.8915064650444355`*^9, 
   3.891506479075821*^9}, {3.8915067438723965`*^9, 3.8915067463914957`*^9}, {
   3.89150689258982*^9, 3.891506900316656*^9}, {3.8915069369986296`*^9, 
   3.8915069622488613`*^9}, {3.8915070186750746`*^9, 
   3.8915070203777866`*^9}, {3.891507840770706*^9, 3.8915078411769023`*^9}, {
   3.8915081337781706`*^9, 3.8915081523255243`*^9}, {3.8915082873775396`*^9, 
   3.8915082875963016`*^9}, {3.8915090009766455`*^9, 3.891509057902569*^9}, {
   3.8915133502220044`*^9, 3.89151335297637*^9}, {3.893138593221739*^9, 
   3.8931385974708776`*^9}, {3.893138660817238*^9, 3.89313866087973*^9}, {
   3.8931387331914773`*^9, 3.893138734176227*^9}, {3.893138911465356*^9, 
   3.8931389215137467`*^9}, {3.8931389534961476`*^9, 3.8931389771243277`*^9}, 
   3.8931390788862624`*^9, {3.893139113790172*^9, 3.8931391272505035`*^9}, {
   3.9036735334506226`*^9, 3.903673560423916*^9}, {3.905401940947199*^9, 
   3.9054019864079075`*^9}, {3.911380366969284*^9, 3.9113804012804775`*^9}, {
   3.9113804457700105`*^9, 3.9113805612003794`*^9}, {3.9113806563338137`*^9, 
   3.911380656802504*^9}, {3.9113807677633924`*^9, 3.911380778257826*^9}, {
   3.9113809039057636`*^9, 3.9113809184900007`*^9}, {3.9113809704571*^9, 
   3.91138097673845*^9}, {3.9113810514783115`*^9, 3.9113811663081455`*^9}, {
   3.917407965893387*^9, 3.9174079989587603`*^9}, {3.9174080639937663`*^9, 
   3.9174080996448317`*^9}, {3.9174081301006603`*^9, 
   3.9174081346006165`*^9}, {3.917408165288002*^9, 3.9174082012639823`*^9}, {
   3.917408233876476*^9, 3.9174082792726097`*^9}, 3.9174083194995813`*^9, {
   3.9174084196497955`*^9, 3.917408567451702*^9}, {3.9174086000806828`*^9, 
   3.9174086335870657`*^9}, {3.917408691483219*^9, 3.9174087264173875`*^9}, {
   3.9174087590083857`*^9, 3.917408995324894*^9}, {3.9175854636959505`*^9, 
   3.9175855400689178`*^9}, {3.983964922659902*^9, 3.9839649439178877`*^9}, 
   3.983965173426907*^9, {3.983965415595694*^9, 3.983965442607325*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"7c7219e0-cecb-4f3d-8030-5e96c57902cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"resonanceS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mSigmar", "\[Rule]", "1.680"}], ",", 
     RowBox[{"mLambdar", "\[Rule]", "1.670"}], ",", 
     RowBox[{"mNr", "\[Rule]", "1.535"}], ",", 
     RowBox[{"m\[CapitalXi]r", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m\[CapitalLambda]r"}], "-", 
         RowBox[{"2", " ", "mNr"}], "+", "m\[CapitalSigma]r"}], ")"}]}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983965142818437*^9, 3.9839651468996677`*^9}, {
   3.983965200487441*^9, 3.9839652185845346`*^9}, 3.983967021412346*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"646502c3-9eb4-4547-ab8f-92c5b8f0959e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LECs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"hD", "->", 
      RowBox[{"-", "0.181"}]}], ",", 
     RowBox[{"hF", "->", "0.171"}], ",", 
     RowBox[{"hC", "->", 
      RowBox[{"-", "0.090"}]}], ",", 
     RowBox[{"wd", "->", 
      RowBox[{"-", "7.99"}]}], ",", 
     RowBox[{"wf", "->", "7.91"}], ",", 
     RowBox[{"sd", "->", "0.17"}], ",", 
     RowBox[{"sf", "->", 
      RowBox[{"-", "0.12"}]}], ",", 
     RowBox[{"Dd", "->", "0.8"}], ",", 
     RowBox[{"F", "->", "0.46"}], ",", 
     RowBox[{"\[ScriptCapitalC]", "->", "1.6"}], ",", 
     RowBox[{"\[ScriptCapitalH]", "->", 
      RowBox[{"-", "1.9"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983963488048645*^9, 3.9839634953074903`*^9}, {
  3.9839635282032146`*^9, 3.9839635472457848`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"c4a49454-3e5a-4886-8eea-ee4845f49821"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[CapitalSigma]", "+"], "->", 
   SuperscriptBox["n\[Pi]", "+"]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"8a401a9d-a936-4dd8-b6d9-74dcff42542e"]], \
"Subsection",
 CellChangeTimes->{{3.983961558141815*^9, 3.9839615751342697`*^9}, {
  3.983963400351366*^9, 
  3.983963400958494*^9}},ExpressionUUID->"6455644b-0147-4f39-b003-\
98da98710d3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eval", "=", 
   RowBox[{
    RowBox[{"PXn2", "[", 
     RowBox[{"SChPTfull", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Streetable", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"wfrenormfull", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ")"}]}], "+", 
    RowBox[{"Srestable", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.883111506437248*^9, 3.883111571212027*^9}, 
   3.883113171098925*^9, {3.883113219004664*^9, 3.883113227025576*^9}, {
   3.8831132621939783`*^9, 3.883113369942233*^9}, 3.897380823425548*^9, 
   3.8973809596821404`*^9, {3.8975334125548897`*^9, 3.897533413353767*^9}, {
   3.897536280529808*^9, 3.897536286966962*^9}, {3.897537097802112*^9, 
   3.8975371032623787`*^9}, {3.9584889959189425`*^9, 3.958488998019475*^9}, {
   3.959133187051086*^9, 3.959133205744588*^9}, {3.983961595338974*^9, 
   3.9839616217267313`*^9}, {3.983961912491653*^9, 3.9839619351190987`*^9}, {
   3.9839620243632174`*^9, 3.9839620280584106`*^9}, {3.98396207260345*^9, 
   3.983962073146696*^9}, {3.983962133420051*^9, 3.983962134602956*^9}, {
   3.983962908760703*^9, 3.983962943765287*^9}, {3.98396298085102*^9, 
   3.9839630099561033`*^9}, {3.983966061100009*^9, 3.9839660632434893`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"6c2e4f5d-8de3-40ec-b181-784803f531ff"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SqrtBox["2"]}], " ", "F\[Pi]", "*", "eval"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", "\[Rule]", "F\[Pi]"}], ",", 
       RowBox[{"F\[Pi]", "\[Rule]", 
        RowBox[{"92.4", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], ",", 
       RowBox[{"ScaleMu", "\[Rule]", "1.0"}]}], "}"}]}], "/.", "massdata"}], "//.",
    "resonanceS"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", "LECs"}]}], "Input",
 CellChangeTimes->{{3.9839621579632673`*^9, 3.9839621902502537`*^9}, {
   3.9839623397862787`*^9, 3.983962340795343*^9}, {3.983962645180017*^9, 
   3.9839626597672777`*^9}, {3.983963040515703*^9, 3.983963091682972*^9}, {
   3.983963172642013*^9, 3.983963189216042*^9}, {3.983963494207324*^9, 
   3.983963498605109*^9}, 3.9839638930522203`*^9, {3.9839651860341187`*^9, 
   3.9839651893923407`*^9}, 3.98396540349175*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"6fd1815c-5ffd-4c72-8fac-0b4a35443c8f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.11186825261523578`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.17330442559886028`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    "hD"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.26223867571423254`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.1733044255988603`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    "hF"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.2175065693154172`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.1102230246251565`*^-16", " ", "\[ImaginaryI]"}]}], ")"}], " ",
     "sd", " ", "wd"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.129491795684802`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "sd", " ", "wf"}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.1202541271761413`", "\[VeryThinSpace]", "-", 
      RowBox[{"2.220446049250313`*^-16", " ", "\[ImaginaryI]"}]}], ")"}], " ",
     "sf", " ", "wd"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2.1202541271761413`", "\[VeryThinSpace]", "-", 
      RowBox[{"2.220446049250313`*^-16", " ", "\[ImaginaryI]"}]}], ")"}], " ",
     "sf", " ", "wf"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.983962315479569*^9, 3.9839623410954447`*^9}, {
   3.983963066229068*^9, 3.983963092567957*^9}, {3.983963178790681*^9, 
   3.983963189798792*^9}, {3.9839635054794197`*^9, 3.9839635086061363`*^9}, {
   3.9839638933335743`*^9, 3.983963898650779*^9}, 3.983964673636406*^9, 
   3.983964933791733*^9, {3.9839651643683662`*^9, 3.983965221396337*^9}, 
   3.9839660363364573`*^9, 3.983966925439618*^9, 3.983966964859055*^9, 
   3.983967049962543*^9, 3.983971804320487*^9, 3.9839748135166473`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"0eed9805-e22d-4ed6-8bae-26d2650b0466"],

Cell[BoxData[
 FormBox[
  RowBox[{"0.4067309488359163`", "\[VeryThinSpace]", "-", 
   RowBox[{"0.06100315781079824`", " ", "\[ImaginaryI]"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.983962315479569*^9, 3.9839623410954447`*^9}, {
   3.983963066229068*^9, 3.983963092567957*^9}, {3.983963178790681*^9, 
   3.983963189798792*^9}, {3.9839635054794197`*^9, 3.9839635086061363`*^9}, {
   3.9839638933335743`*^9, 3.983963898650779*^9}, 3.983964673636406*^9, 
   3.983964933791733*^9, {3.9839651643683662`*^9, 3.983965221396337*^9}, 
   3.9839660363364573`*^9, 3.983966925439618*^9, 3.983966964859055*^9, 
   3.983967049962543*^9, 3.983971804320487*^9, 3.983974813517552*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"a6335bc6-a1c5-4911-b383-48864926a44f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1152, 598.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>1.1 Inherited,
FrontEndVersion->"14.2 for Linux x86 (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1429acef-0088-4f6e-aaaa-dcafb1909c7e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 615, 11, 61, "Text",ExpressionUUID->"8a403989-c417-4822-8321-2f341d42c54c"],
Cell[1176, 33, 2614, 40, 181, "Text",ExpressionUUID->"366cdc13-600c-4aea-9860-7a1bbed605c1"],
Cell[CellGroupData[{
Cell[3815, 77, 382, 6, 58, "Subsection",ExpressionUUID->"c6c0cfe9-4f6f-40c6-b78b-fe28cc6214be"],
Cell[4200, 85, 443, 11, 32, "Input",ExpressionUUID->"dfe20dc2-e96d-46ee-ad02-facb3ae5585c"],
Cell[CellGroupData[{
Cell[4668, 100, 341, 5, 32, "Input",ExpressionUUID->"d0965a0f-c1c6-4e2f-81a9-2f03fef224f0"],
Cell[CellGroupData[{
Cell[5034, 109, 13045, 229, 55, "Print",ExpressionUUID->"11edb06f-a8be-4894-b01b-83e74d814ef2"],
Cell[18082, 340, 9754, 140, 29, "Print",ExpressionUUID->"e283b5bf-a87a-47e0-ab82-4c83438162f1"],
Cell[27839, 482, 9798, 142, 29, "Print",ExpressionUUID->"2ba8bed3-da9c-4ff4-9555-f8c79bc038cd"],
Cell[37640, 626, 10661, 168, 29, "Print",ExpressionUUID->"23be318d-4357-485a-a91b-308009b74e14"],
Cell[48304, 796, 10601, 165, 29, "Print",ExpressionUUID->"3a852d11-2b88-4eef-abc4-c1c3b390bd19"],
Cell[58908, 963, 9795, 141, 29, "Print",ExpressionUUID->"ffb5d652-90da-4755-af5d-cb7b8a2978e8"],
Cell[68706, 1106, 9748, 140, 29, "Print",ExpressionUUID->"808bfa77-784a-414f-8182-891323678315"],
Cell[78457, 1248, 10436, 161, 29, "Print",ExpressionUUID->"54ea9d1d-578e-4fcd-9b92-2de81ff94ed2"],
Cell[88896, 1411, 10447, 161, 29, "Print",ExpressionUUID->"f2ab1825-ccff-4319-ac46-49033c3cb1b2"]
}, Open  ]]
}, Open  ]],
Cell[99370, 1576, 421, 11, 37, "Text",ExpressionUUID->"97cdd9ea-20bb-44c0-9c47-191a9021c6d2"],
Cell[99794, 1589, 2903, 78, 161, "Input",ExpressionUUID->"591ad7a0-abf2-495e-9c96-bf9d11598dc1"],
Cell[102700, 1669, 295, 5, 37, "Text",ExpressionUUID->"eafca11e-78c7-44c2-a62f-91ed9194b865"],
Cell[CellGroupData[{
Cell[103020, 1678, 381, 7, 34, "Input",ExpressionUUID->"a121ee3b-368a-460c-a413-661823020ea1"],
Cell[103404, 1687, 3902, 60, 57, "Output",ExpressionUUID->"47ebea5f-d67b-4184-9901-90c85b7fa9c7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107355, 1753, 262, 4, 72, "Section",ExpressionUUID->"14f9b209-4f82-4536-8854-29782cf3154a"],
Cell[CellGroupData[{
Cell[107642, 1761, 253, 5, 58, "Subsection",ExpressionUUID->"b4af6a60-f63e-4294-acd9-ddabed155476"],
Cell[107898, 1768, 682, 11, 37, "Text",ExpressionUUID->"4c9492e5-982c-421c-94d1-7022761e60c3"],
Cell[108583, 1781, 848, 17, 77, "Input",ExpressionUUID->"8f9638b0-2ec3-43b2-ad06-2ec48f7f2238"],
Cell[109434, 1800, 1870, 34, 144, "Input",ExpressionUUID->"e7b50f1e-1386-4501-9b64-9f41f02489ae"],
Cell[111307, 1836, 755, 16, 99, "Input",ExpressionUUID->"21c01898-cde2-44ee-9a6a-fc1f8a1e4203"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112099, 1857, 327, 5, 58, "Subsection",ExpressionUUID->"ecc4298f-d1d0-4ccd-9969-7a546c427e44"],
Cell[112429, 1864, 640, 14, 61, "Text",ExpressionUUID->"5566aa33-39ce-4947-8715-b228a6370cce"],
Cell[113072, 1880, 399, 10, 37, "Text",ExpressionUUID->"371a46b1-d34e-44fc-b47f-09b4290e74f4"],
Cell[CellGroupData[{
Cell[113496, 1894, 386, 7, 32, "Input",ExpressionUUID->"b7468efa-143b-4f1a-820b-9ce22969e7b5"],
Cell[113885, 1903, 206547, 4768, 70, "Output",ExpressionUUID->"53cf3861-ae8e-45c4-aae1-d839aaed30d3"]
}, Open  ]],
Cell[320447, 6674, 156, 3, 37, "Text",ExpressionUUID->"dfbdfa5a-c60e-4eb0-bfd1-11e6b3fd057e"],
Cell[320606, 6679, 302, 5, 32, "Input",ExpressionUUID->"82945128-15f4-42af-ac18-eea65cbd89f4"]
}, Closed]],
Cell[CellGroupData[{
Cell[320945, 6689, 162, 3, 40, "Subsection",ExpressionUUID->"c327d479-b397-4037-91e5-a6995344b111"],
Cell[CellGroupData[{
Cell[321132, 6696, 337, 4, 32, "Input",ExpressionUUID->"7d13900f-5479-4e1e-916e-0a802767b815"],
Cell[321472, 6702, 1732, 53, 70, "Output",ExpressionUUID->"7cda72a9-5864-4ec2-a48a-f08b53b79050"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323241, 6760, 236, 3, 32, "Input",ExpressionUUID->"1c0c81b1-79d9-457f-8005-c726aefa4218"],
Cell[323480, 6765, 8125, 246, 70, "Output",ExpressionUUID->"443f86b2-53f3-4168-a4af-97e23fe30f59"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[331654, 7017, 162, 3, 40, "Subsection",ExpressionUUID->"1636489c-867c-4bb7-be73-a1f0afa3c173"],
Cell[CellGroupData[{
Cell[331841, 7024, 182, 2, 32, "Input",ExpressionUUID->"c46a9991-2ea0-4647-83d2-c5cdb43effb2"],
Cell[332026, 7028, 7027, 212, 70, "Output",ExpressionUUID->"b62c1b44-d059-4fe5-8c8b-2709c8c3cadb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339090, 7245, 182, 2, 32, "Input",ExpressionUUID->"c3db3090-a579-494f-87ee-fc0ddbb9a736"],
Cell[339275, 7249, 12260, 366, 70, "Output",ExpressionUUID->"b7cae3fd-6164-4ada-b223-9b96a9cf6832"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[351584, 7621, 191, 4, 40, "Subsection",ExpressionUUID->"72797105-58ec-49bb-b718-7bd49a2f6408"],
Cell[351778, 7627, 220, 4, 37, "Text",ExpressionUUID->"6e33e58d-1f42-4b9d-aa54-387c183a6907"],
Cell[CellGroupData[{
Cell[352023, 7635, 168, 3, 48, "Subsubsection",ExpressionUUID->"fc28ec13-8404-4bf9-8ff0-6704d25a9758"],
Cell[352194, 7640, 436, 11, 37, "Text",ExpressionUUID->"1f13b2aa-80c5-4639-aa69-872bd46a5572"],
Cell[CellGroupData[{
Cell[352655, 7655, 752, 11, 32, "Input",ExpressionUUID->"bcd3595a-bf84-417c-9669-9dc4aa7cba42"],
Cell[353410, 7668, 9011, 197, 70, "Output",ExpressionUUID->"83927e21-a0e8-46b5-bdbe-776f659d824f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[362470, 7871, 162, 3, 48, "Subsubsection",ExpressionUUID->"04c5fdf3-cd6d-4b67-9f6d-bc460ebcfcfc"],
Cell[362635, 7876, 281, 4, 37, "Text",ExpressionUUID->"1b139bcd-920b-4a96-9a88-8286c794ccde"],
Cell[CellGroupData[{
Cell[362941, 7884, 749, 11, 32, "Input",ExpressionUUID->"df154180-5926-44c7-90fc-93ea3f6c4fe7"],
Cell[363693, 7897, 25951, 655, 70, "Output",ExpressionUUID->"05a028a5-3550-4782-a0fb-eb8f6d2fa2d0"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[389717, 8560, 155, 3, 72, "Section",ExpressionUUID->"d32ed666-3240-4db2-b2ec-80f7f12f4f7a"],
Cell[389875, 8565, 788, 23, 51, "Input",ExpressionUUID->"cca3a173-ada5-447c-b91a-fb5491f52a68"],
Cell[390666, 8590, 6360, 120, 204, "Input",ExpressionUUID->"7c7219e0-cecb-4f3d-8030-5e96c57902cd"],
Cell[397029, 8712, 754, 18, 47, "Input",ExpressionUUID->"646502c3-9eb4-4547-ab8f-92c5b8f0959e"],
Cell[397786, 8732, 889, 23, 32, "Input",ExpressionUUID->"c4a49454-3e5a-4886-8eea-ee4845f49821"],
Cell[CellGroupData[{
Cell[398700, 8759, 436, 11, 58, "Subsection",ExpressionUUID->"6455644b-0147-4f39-b003-98da98710d3c"],
Cell[399139, 8772, 1558, 32, 32, "Input",ExpressionUUID->"6c2e4f5d-8de3-40ec-b181-784803f531ff"],
Cell[CellGroupData[{
Cell[400722, 8808, 1064, 24, 58, "Input",ExpressionUUID->"6fd1815c-5ffd-4c72-8fac-0b4a35443c8f"],
Cell[401789, 8834, 1806, 40, 64, "Output",ExpressionUUID->"0eed9805-e22d-4ed6-8bae-26d2650b0466"],
Cell[403598, 8876, 762, 12, 35, "Output",ExpressionUUID->"a6335bc6-a1c5-4911-b383-48864926a44f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/PChPTpcb.m <==
{{Sigmappip, ((Dd + F)*(hD - hF)*(((3*mn + mSigmap)*A0[mn^2]*DiracGamma[5])/(16*(-mn + mSigmap)*Pi^2) + ((3*mn + mSigmap)*Mπ^2*B0[mn^2, mn^2, Mπ^2]*DiracGamma[5])/(16*(-mn + mSigmap)*Pi^2) + (MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2)))/(2*Sqrt[2]*f^3) + ((Dd - F)*(Dd + F)*(Dd + 3*F)*(hD + 3*hF)*MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(24*Sqrt[2]*f^3*(mLambda - mn)*Pi^2) - ((Dd - 3*F)^2*(Dd + F)*(hD - hF)*MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(24*Sqrt[2]*f^3*(-mn + mSigmap)*Pi^2) + ((Dd - F)^2*(Dd + F)*(hD - hF)*MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(8*Sqrt[2]*f^3*(-mn + mSigmap)*Pi^2) + ((Dd + F)^3*(hD - hF)*MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(8*Sqrt[2]*f^3*(-mn + mSigmap)*Pi^2) - (F*(hD - hF)*MK^2*mn^2*(Log[mn] - Log[ScaleMu]))/(16*Sqrt[2]*f^3*Pi^2) + ((Dd + 3*F)*(hD + 3*hF)*MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(48*Sqrt[2]*f^3*(mLambda - mn)*Pi^2) - ((Dd - F)*(hD - hF)*MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(16*Sqrt[2]*f^3*(-mn + mSigmap)*Pi^2) - ((Dd + F)*(hD - hF)*MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(4*Sqrt[2]*f^3*(-mn + mSigmap)*Pi^2) + ((Dd + F)*(hD + 3*hF)*MK^2*mn^2*(-mn + mΞ)*(Log[mn] - Log[ScaleMu]))/(64*Sqrt[2]*f^3*(mLambda - mn)*Pi^2) - ((Dd + F)*(hD - hF)*MK^2*mn^2*(-mn + mΞ)*(Log[mn] - Log[ScaleMu]))/(64*Sqrt[2]*f^3*(-mn + mSigmap)*Pi^2) + ((Dd + 3*F)*(hD + 3*hF)*MK^2*^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(15552*Sqrt[2]*f^3*mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) - ((Dd - F)*(hD - hF)*MK^2*^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(5184*Sqrt[2]*f^3*mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigmap)*Pi^2) + ((Dd + F)*(hD - hF)*MK^2*^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(1296*Sqrt[2]*f^3*mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigmap)*Pi^2) + (5*(hD - hF)*MK^2*^2*ℋ*(14*mDelta^8*mn^2 + 68*mDelta^7*mn^3 + 55*mDelta^6*mn^4 - 118*mDelta^5*mn^5 + 92*mDelta^4*mn^6 + 76*mDelta^3*mn^7 + 12*mDelta^2*mn^8 - 8*mDelta*mn^9 - 4*mn^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mn*Log[mDelta] - 96*mDelta^8*mn^2*Log[mDelta] + 224*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mn^2] + 68*mDelta^9*mn*Log[mDelta^2 - mn^2] + 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 28*mDelta*mn^9*Log[mDelta^2 - mn^2] + 4*mn^10*Log[mDelta^2 - mn^2] - 96*mDelta^5*mn^5*Log[ScaleMu] - 56*mDelta^4*mn^6*Log[ScaleMu] + 64*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 56*mDelta*mn^9*Log[ScaleMu] - 8*mn^10*Log[ScaleMu]))/(31104*Sqrt[2]*f^3*mDelta^4*mn^3*(-mn + mSigmap)*Pi^2) + (MK^2*(((hD - hF)*^2*ℋ)/(3*Sqrt[2]*f^3) + (Sqrt[2]*(hD - hF)*^2*ℋ)/(9*f^3))*(-14*mDelta^8*mn^2 - 68*mDelta^7*mn^3 - 55*mDelta^6*mn^4 + 118*mDelta^5*mn^5 - 92*mDelta^4*mn^6 - 76*mDelta^3*mn^7 - 12*mDelta^2*mn^8 + 8*mDelta*mn^9 + 4*mn^10 + 28*mDelta^10*Log[mDelta] + 136*mDelta^9*mn*Log[mDelta] + 96*mDelta^8*mn^2*Log[mDelta] - 224*mDelta^7*mn^3*Log[mDelta] - 224*mDelta^6*mn^4*Log[mDelta] - 14*mDelta^10*Log[mDelta^2 - mn^2] - 68*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] + 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] + 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 28*mDelta*mn^9*Log[mDelta^2 - mn^2] - 4*mn^10*Log[mDelta^2 - mn^2] + 96*mDelta^5*mn^5*Log[ScaleMu] + 56*mDelta^4*mn^6*Log[ScaleMu] - 64*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 56*mDelta*mn^9*Log[ScaleMu] + 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*mn^3*(-mn + mSigmap)*Pi^2) - ((Dd - F)*(hD - hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*mn*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*Pi^2)))/(8*Sqrt[2]*f^3) + (F*(hD - hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*mn*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*Pi^2)))/(2*Sqrt[2]*f^3) + ((Dd - F)*(hD - hF)*(-1/32*((2*mn + 2*mSigmap)*A0[MK^2]*DiracGamma[5])/(mn*Pi^2) + ((mn + mSigmap)*(2*mn + 2*mSigmap)*A0[mSigmap^2]*DiracGamma[5])/(32*mn*(-mn + mSigmap)*Pi^2) - ((mn + mSigmap)*(2*mn + 2*mSigmap)*(-MK^2 + (-mn + mSigmap)^2)*B0[mn^2, MK^2, mSigmap^2]*DiracGamma[5])/(32*mn*(-mn + mSigmap)*Pi^2) + (MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*mn*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*Pi^2)))/(8*Sqrt[2]*f^3) - ((Dd + 3*F)*(hD - hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*(mLambda - mn)*mn*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2)))/(8*Sqrt[2]*f^3) + ((Dd + 3*F)*(hD - hF)*(-1/32*((mLambda - mn)*(mLambda + 2*mn + mSigmap)*A0[MK^2]*DiracGamma[5])/(mn*(-mn + mSigmap)*Pi^2) + ((mLambda + mn)*(mLambda + 2*mn + mSigmap)*A0[mLambda^2]*DiracGamma[5])/(32*mn*(-mn + mSigmap)*Pi^2) - ((-MK^2 + (mLambda - mn)^2)*(mLambda + mn)*(mLambda + 2*mn + mSigmap)*B0[mn^2, MK^2, mLambda^2]*DiracGamma[5])/(32*mn*(-mn + mSigmap)*Pi^2) + (MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*(mLambda - mn)*mn*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2)))/(8*Sqrt[2]*f^3) - (Dd*(hD + 3*hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mSigmap)*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(3*Sqrt[2]*f^3) + ((Dd - 3*F)*(hD + 3*hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mΞ)*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(24*Sqrt[2]*f^3) + ((Dd + F)*(hD - hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*mn*(-mn + mΞ)*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2)))/(8*Sqrt[2]*f^3) - (Dd^2*(Sqrt[3]*Dd - 3*Sqrt[3]*F)*(hD + 3*hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((mLambda - mn)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2)))/(18*Sqrt[6]*f^3) - (Dd*(Dd - 3*F)*F*(hD - hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigmap)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2)))/(6*Sqrt[2]*f^3) + (F^2*(Dd + F)*(hD - hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigmap)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2)))/(Sqrt[2]*f^3) - (Dd*(Dd - 3*F)*(Dd + F)*(hD - hF)*((MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2)))/(6*Sqrt[2]*f^3) + (F*(Dd + F)^2*(hD - hF)*((MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2)))/(Sqrt[2]*f^3) - (Dd*F*(3*Dd + 3*F)*(hD + 3*hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigmap)*Pi^2) - (MK^2*(mLambda - mn)*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2)))/(18*Sqrt[2]*f^3) - (Dd*(Dd + F)^2*(hD + 3*hF)*((MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*(mLambda - mn)*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2)))/(6*Sqrt[2]*f^3) + (Dd^2*(Dd + F)*(hD - hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((mLambda - mn)*Pi^2) - (MK^2*mn*(-mn + mSigmap)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(2*Sqrt[2]*f^3) - (Dd*(Dd - 3*F)*(Dd + 3*F)*(hD - 3*hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((mLambda - mn)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(36*Sqrt[2]*f^3) - (Dd*(Dd - 3*F)*(Dd - F)*(hD + hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((mLambda - mn)*Pi^2) - (MK^2*mn*(-mn + mSigmap)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2) - (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(4*Sqrt[2]*f^3) + (F*(-Dd + F)*(Dd + F)*(hD + hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigmap)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2)))/(4*Sqrt[2]*f^3) + (F*(Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigmap)*Pi^2) - (MK^2*(mLambda - mn)*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2) - (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2)))/(12*Sqrt[2]*f^3) - ((Dd - F)*(Dd + F)^2*(hD + hF)*((MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2) + (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2)))/(4*Sqrt[2]*f^3) + ((Dd + F)^2*(Dd + 3*F)*(hD - 3*hF)*((MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*(mLambda - mn)*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2) + (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2)))/(12*Sqrt[2]*f^3) + ((Dd - F)^2*F*(hD - hF)*(-1/2*(MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/((-mn + mSigmap)*Pi^2) - (MK^2*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*Pi^2)))/(Sqrt[2]*f^3) + (Dd^2*F*(hD - hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*Pi^2)))/(3*Sqrt[2]*f^3) + (F^3*(hD - hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*Pi^2)))/(Sqrt[2]*f^3) - (Dd*(Dd - F)*(Dd + 3*F)*(hD - hF)*(-1/2*(MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/((-mn + mSigmap)*Pi^2) - (MK^2*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*(mLambda - mn)*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2)))/(3*Sqrt[2]*f^3) - (Sqrt[2]*Dd^2*F*(hD - hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(8*Pi^2) + (MK^2*(mLambda - mn)*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(8*(-mn + mSigmap)*Pi^2)))/(3*f^3) + (Sqrt[2]*Dd*F^2*(hD + 3*hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mSigmap)*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*(mLambda - mn)*Pi^2)))/(3*f^3) + ((Dd - 3*F)*(Dd - F)*(Dd + F)*(hD + 3*hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mΞ)*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*(mLambda - mn)*Pi^2)))/(12*Sqrt[2]*f^3) - ((Dd - F)*(Dd + F)^2*(hD - hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(-mn + mSigmap)*Pi^2) + (MK^2*mn*(-mn + mΞ)*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*(-mn + mSigmap)*Pi^2)))/(4*Sqrt[2]*f^3) - ((Dd + F)*hC*^2*((MK^2*(-18*mDelta^6*mn^2 - 30*mDelta^5*mn^3 + 15*mDelta^4*mn^4 - 6*mDelta^3*mn^5 - 6*mDelta^2*mn^6 + 4*mDelta*mn^7 + 4*mn^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mn*Log[mDelta] - 48*mDelta^6*mn^2*Log[mDelta] - 108*mDelta^5*mn^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mn^2] - 30*mDelta^7*mn*Log[mDelta^2 - mn^2] + 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] + 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] - 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] - 6*mDelta*mn^7*Log[mDelta^2 - mn^2] - 6*mn^8*Log[mDelta^2 - mn^2] + 36*mDelta^3*mn^5*Log[ScaleMu] + 12*mDelta*mn^7*Log[ScaleMu] + 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*mn^2*(-mn + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΣs)*(-90*mDelta^6*mn^3 - 120*mDelta^5*mn^4 + 27*mDelta^4*mn^5 + 12*mDelta^3*mn^6 + 18*mDelta^2*mn^7 - 8*mDelta*mn^8 - 12*mn^9 + 180*mDelta^8*mn*Log[mDelta] + 240*mDelta^7*mn^2*Log[mDelta] - 144*mDelta^6*mn^3*Log[mDelta] - 216*mDelta^5*mn^4*Log[mDelta] - 90*mDelta^8*mn*Log[mDelta^2 - mn^2] - 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] + 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] + 12*mDelta*mn^8*Log[mDelta^2 - mn^2] + 18*mn^9*Log[mDelta^2 - mn^2] - 24*mDelta*mn^8*Log[ScaleMu] - 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*mn^3*(-mn + mSigmap)*Pi^2)))/(9*Sqrt[2]*f^3) - ((Dd + F)*hC*^2*((MK^2*(-18*mDelta^6*mn^2 - 30*mDelta^5*mn^3 + 15*mDelta^4*mn^4 - 6*mDelta^3*mn^5 - 6*mDelta^2*mn^6 + 4*mDelta*mn^7 + 4*mn^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mn*Log[mDelta] - 48*mDelta^6*mn^2*Log[mDelta] - 108*mDelta^5*mn^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mn^2] - 30*mDelta^7*mn*Log[mDelta^2 - mn^2] + 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] + 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] - 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] - 6*mDelta*mn^7*Log[mDelta^2 - mn^2] - 6*mn^8*Log[mDelta^2 - mn^2] + 36*mDelta^3*mn^5*Log[ScaleMu] + 12*mDelta*mn^7*Log[ScaleMu] + 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*mn^2*(-mn + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΞs)*(-90*mDelta^6*mn^3 - 120*mDelta^5*mn^4 + 27*mDelta^4*mn^5 + 12*mDelta^3*mn^6 + 18*mDelta^2*mn^7 - 8*mDelta*mn^8 - 12*mn^9 + 180*mDelta^8*mn*Log[mDelta] + 240*mDelta^7*mn^2*Log[mDelta] - 144*mDelta^6*mn^3*Log[mDelta] - 216*mDelta^5*mn^4*Log[mDelta] - 90*mDelta^8*mn*Log[mDelta^2 - mn^2] - 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] + 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] + 12*mDelta*mn^8*Log[mDelta^2 - mn^2] + 18*mn^9*Log[mDelta^2 - mn^2] - 24*mDelta*mn^8*Log[ScaleMu] - 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*mn^3*(-mn + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΣs)*(-90*mDelta^6*mn^3 - 120*mDelta^5*mn^4 + 27*mDelta^4*mn^5 + 12*mDelta^3*mn^6 + 18*mDelta^2*mn^7 - 8*mDelta*mn^8 - 12*mn^9 + 180*mDelta^8*mn*Log[mDelta] + 240*mDelta^7*mn^2*Log[mDelta] - 144*mDelta^6*mn^3*Log[mDelta] - 216*mDelta^5*mn^4*Log[mDelta] - 90*mDelta^8*mn*Log[mDelta^2 - mn^2] - 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] + 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] + 12*mDelta*mn^8*Log[mDelta^2 - mn^2] + 18*mn^9*Log[mDelta^2 - mn^2] - 24*mDelta*mn^8*Log[ScaleMu] - 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*mn^3*(-mn + mSigmap)*Pi^2)))/(18*Sqrt[2]*f^3) - (Dd*hC*^2*((MK^2*(18*mDelta^6*mn^2 + 30*mDelta^5*mn^3 - 15*mDelta^4*mn^4 + 6*mDelta^3*mn^5 + 6*mDelta^2*mn^6 - 4*mDelta*mn^7 - 4*mn^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mn*Log[mDelta] + 48*mDelta^6*mn^2*Log[mDelta] + 108*mDelta^5*mn^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mn^2] + 30*mDelta^7*mn*Log[mDelta^2 - mn^2] - 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] - 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] + 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] + 6*mDelta*mn^7*Log[mDelta^2 - mn^2] + 6*mn^8*Log[mDelta^2 - mn^2] - 36*mDelta^3*mn^5*Log[ScaleMu] - 12*mDelta*mn^7*Log[ScaleMu] - 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*(mLambda - mn)*mn^2*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*(mLambda - mn)*mn^3*Pi^2)))/(3*Sqrt[2]*f^3) - (Dd*hC*^2*((MK^2*(18*mDelta^6*mn^2 + 30*mDelta^5*mn^3 - 15*mDelta^4*mn^4 + 6*mDelta^3*mn^5 + 6*mDelta^2*mn^6 - 4*mDelta*mn^7 - 4*mn^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mn*Log[mDelta] + 48*mDelta^6*mn^2*Log[mDelta] + 108*mDelta^5*mn^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mn^2] + 30*mDelta^7*mn*Log[mDelta^2 - mn^2] - 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] - 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] + 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] + 6*mDelta*mn^7*Log[mDelta^2 - mn^2] + 6*mn^8*Log[mDelta^2 - mn^2] - 36*mDelta^3*mn^5*Log[ScaleMu] - 12*mDelta*mn^7*Log[ScaleMu] - 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*(mLambda - mn)*mn^2*Pi^2) + (MK^2*(-mDelta + mΞs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*(mLambda - mn)*mn^3*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*(mLambda - mn)*mn^3*Pi^2)))/(6*Sqrt[2]*f^3) - (F*hC*^2*((MK^2*(18*mDelta^6*mn^2 + 30*mDelta^5*mn^3 - 15*mDelta^4*mn^4 + 6*mDelta^3*mn^5 + 6*mDelta^2*mn^6 - 4*mDelta*mn^7 - 4*mn^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mn*Log[mDelta] + 48*mDelta^6*mn^2*Log[mDelta] + 108*mDelta^5*mn^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mn^2] + 30*mDelta^7*mn*Log[mDelta^2 - mn^2] - 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] - 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] + 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] + 6*mDelta*mn^7*Log[mDelta^2 - mn^2] + 6*mn^8*Log[mDelta^2 - mn^2] - 36*mDelta^3*mn^5*Log[ScaleMu] - 12*mDelta*mn^7*Log[ScaleMu] - 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*mn^2*(-mn + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*mn^3*(-mn + mSigmap)*Pi^2)))/(9*Sqrt[2]*f^3) - (F*hC*^2*((MK^2*(18*mDelta^6*mn^2 + 30*mDelta^5*mn^3 - 15*mDelta^4*mn^4 + 6*mDelta^3*mn^5 + 6*mDelta^2*mn^6 - 4*mDelta*mn^7 - 4*mn^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mn*Log[mDelta] + 48*mDelta^6*mn^2*Log[mDelta] + 108*mDelta^5*mn^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mn^2] + 30*mDelta^7*mn*Log[mDelta^2 - mn^2] - 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] - 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] + 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] + 6*mDelta*mn^7*Log[mDelta^2 - mn^2] + 6*mn^8*Log[mDelta^2 - mn^2] - 36*mDelta^3*mn^5*Log[ScaleMu] - 12*mDelta*mn^7*Log[ScaleMu] - 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*mn^2*(-mn + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΞs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*mn^3*(-mn + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*mn^3*(-mn + mSigmap)*Pi^2)))/(18*Sqrt[2]*f^3) - ((Dd - 3*F)*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) - (MK^2*(-mn + mΞ)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2)))/(36*Sqrt[2]*f^3) - ((Dd + F)*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) - (MK^2*(-mn + mΞ)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2)))/(12*Sqrt[2]*f^3) + ((Dd + F)*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigmap)*Pi^2) - (MK^2*(-mn + mΞ)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigmap)*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigmap)*Pi^2)))/(6*Sqrt[2]*f^3) - (Dd*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) - (MK^2*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2)))/(6*Sqrt[2]*f^3) + (Dd*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) - (MK^2*(-mn + mSigmap)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2)))/(18*Sqrt[2]*f^3) - (F*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) - (MK^2*(-mn + mSigmap)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2)))/(6*Sqrt[2]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigmap)*Pi^2) - (MK^2*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigmap)*Pi^2)))/(6*Sqrt[2]*f^3) + (F*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigmap)*Pi^2) - (MK^2*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigmap)*Pi^2)))/(6*Sqrt[2]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigmap)*Pi^2) - (MK^2*(mLambda - mn)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigmap)*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigmap)*Pi^2)))/(6*Sqrt[2]*f^3) + ((Dd - F)*(hD - hF)*^2*((MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(1728*mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigmap)*Pi^2) + (MK^2*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*Pi^2) + (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigmap)*Pi^2)))/(3*Sqrt[2]*f^3) + ((Dd + 3*F)*(hD - hF)*^2*((MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(1728*mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigmap)*Pi^2) + (MK^2*(mLambda - mn)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigmap)*Pi^2)))/(6*Sqrt[2]*f^3) + ((hD - hF)*^2*ℋ*((MK^2*(-mDelta + mΣs)*(-42*mDelta^8*mn^2 - 170*mDelta^7*mn^3 - 117*mDelta^6*mn^4 + 55*mDelta^5*mn^5 + 22*mDelta^4*mn^6 + 66*mDelta^3*mn^7 + 16*mDelta^2*mn^8 - 12*mDelta*mn^9 - 8*mn^10 + 84*mDelta^10*Log[mDelta] + 340*mDelta^9*mn*Log[mDelta] + 192*mDelta^8*mn^2*Log[mDelta] - 336*mDelta^7*mn^3*Log[mDelta] - 224*mDelta^6*mn^4*Log[mDelta] - 42*mDelta^10*Log[mDelta^2 - mn^2] - 170*mDelta^9*mn*Log[mDelta^2 - mn^2] - 96*mDelta^8*mn^2*Log[mDelta^2 - mn^2] + 168*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] - 24*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 16*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 42*mDelta*mn^9*Log[mDelta^2 - mn^2] + 8*mn^10*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[ScaleMu] + 32*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 84*mDelta*mn^9*Log[ScaleMu] - 16*mn^10*Log[ScaleMu]))/(864*mDelta^5*mn^3*(-mn + mSigmap)*Pi^2) + (MK^2*(-14*mDelta^8*mn^2 - 68*mDelta^7*mn^3 - 55*mDelta^6*mn^4 + 118*mDelta^5*mn^5 - 92*mDelta^4*mn^6 - 76*mDelta^3*mn^7 - 12*mDelta^2*mn^8 + 8*mDelta*mn^9 + 4*mn^10 + 28*mDelta^10*Log[mDelta] + 136*mDelta^9*mn*Log[mDelta] + 96*mDelta^8*mn^2*Log[mDelta] - 224*mDelta^7*mn^3*Log[mDelta] - 224*mDelta^6*mn^4*Log[mDelta] - 14*mDelta^10*Log[mDelta^2 - mn^2] - 68*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] + 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] + 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 28*mDelta*mn^9*Log[mDelta^2 - mn^2] - 4*mn^10*Log[mDelta^2 - mn^2] + 96*mDelta^5*mn^5*Log[ScaleMu] + 56*mDelta^4*mn^6*Log[ScaleMu] - 64*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 56*mDelta*mn^9*Log[ScaleMu] + 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*mn^3*(-mn + mSigmap)*Pi^2)))/(9*Sqrt[2]*f^3) - ((hD + 3*hF)*^2*ℋ*((MK^2*(14*mDelta^8*mn^2 + 68*mDelta^7*mn^3 + 55*mDelta^6*mn^4 - 118*mDelta^5*mn^5 + 92*mDelta^4*mn^6 + 76*mDelta^3*mn^7 + 12*mDelta^2*mn^8 - 8*mDelta*mn^9 - 4*mn^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mn*Log[mDelta] - 96*mDelta^8*mn^2*Log[mDelta] + 224*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mn^2] + 68*mDelta^9*mn*Log[mDelta^2 - mn^2] + 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 28*mDelta*mn^9*Log[mDelta^2 - mn^2] + 4*mn^10*Log[mDelta^2 - mn^2] - 96*mDelta^5*mn^5*Log[ScaleMu] - 56*mDelta^4*mn^6*Log[ScaleMu] + 64*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 56*mDelta*mn^9*Log[ScaleMu] - 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*(mLambda - mn)*mn^3*Pi^2) + (MK^2*(-mDelta + mΞs)*(42*mDelta^8*mn^2 + 170*mDelta^7*mn^3 + 117*mDelta^6*mn^4 - 55*mDelta^5*mn^5 - 22*mDelta^4*mn^6 - 66*mDelta^3*mn^7 - 16*mDelta^2*mn^8 + 12*mDelta*mn^9 + 8*mn^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mn*Log[mDelta] - 192*mDelta^8*mn^2*Log[mDelta] + 336*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mn^2] + 170*mDelta^9*mn*Log[mDelta^2 - mn^2] + 96*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 168*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 24*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 16*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 42*mDelta*mn^9*Log[mDelta^2 - mn^2] - 8*mn^10*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[ScaleMu] - 32*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 84*mDelta*mn^9*Log[ScaleMu] + 16*mn^10*Log[ScaleMu]))/(864*mDelta^5*(mLambda - mn)*mn^3*Pi^2)))/(36*Sqrt[2]*f^3) + ((hD - hF)*^2*ℋ*((MK^2*(14*mDelta^8*mn^2 + 68*mDelta^7*mn^3 + 55*mDelta^6*mn^4 - 118*mDelta^5*mn^5 + 92*mDelta^4*mn^6 + 76*mDelta^3*mn^7 + 12*mDelta^2*mn^8 - 8*mDelta*mn^9 - 4*mn^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mn*Log[mDelta] - 96*mDelta^8*mn^2*Log[mDelta] + 224*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mn^2] + 68*mDelta^9*mn*Log[mDelta^2 - mn^2] + 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 28*mDelta*mn^9*Log[mDelta^2 - mn^2] + 4*mn^10*Log[mDelta^2 - mn^2] - 96*mDelta^5*mn^5*Log[ScaleMu] - 56*mDelta^4*mn^6*Log[ScaleMu] + 64*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 56*mDelta*mn^9*Log[ScaleMu] - 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*mn^3*(-mn + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΞs)*(42*mDelta^8*mn^2 + 170*mDelta^7*mn^3 + 117*mDelta^6*mn^4 - 55*mDelta^5*mn^5 - 22*mDelta^4*mn^6 - 66*mDelta^3*mn^7 - 16*mDelta^2*mn^8 + 12*mDelta*mn^9 + 8*mn^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mn*Log[mDelta] - 192*mDelta^8*mn^2*Log[mDelta] + 336*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mn^2] + 170*mDelta^9*mn*Log[mDelta^2 - mn^2] + 96*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 168*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 24*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 16*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 42*mDelta*mn^9*Log[mDelta^2 - mn^2] - 8*mn^10*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[ScaleMu] - 32*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 84*mDelta*mn^9*Log[ScaleMu] + 16*mn^10*Log[ScaleMu]))/(864*mDelta^5*mn^3*(-mn + mSigmap)*Pi^2)))/(36*Sqrt[2]*f^3) - ((hD + 3*hF)*^2*ℋ*((MK^2*(14*mDelta^8*mn^2 + 68*mDelta^7*mn^3 + 55*mDelta^6*mn^4 - 118*mDelta^5*mn^5 + 92*mDelta^4*mn^6 + 76*mDelta^3*mn^7 + 12*mDelta^2*mn^8 - 8*mDelta*mn^9 - 4*mn^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mn*Log[mDelta] - 96*mDelta^8*mn^2*Log[mDelta] + 224*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mn^2] + 68*mDelta^9*mn*Log[mDelta^2 - mn^2] + 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 28*mDelta*mn^9*Log[mDelta^2 - mn^2] + 4*mn^10*Log[mDelta^2 - mn^2] - 96*mDelta^5*mn^5*Log[ScaleMu] - 56*mDelta^4*mn^6*Log[ScaleMu] + 64*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 56*mDelta*mn^9*Log[ScaleMu] - 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*(mLambda - mn)*mn^3*Pi^2) + (MK^2*(-mDelta + mΣs)*(42*mDelta^8*mn^2 + 170*mDelta^7*mn^3 + 117*mDelta^6*mn^4 - 55*mDelta^5*mn^5 - 22*mDelta^4*mn^6 - 66*mDelta^3*mn^7 - 16*mDelta^2*mn^8 + 12*mDelta*mn^9 + 8*mn^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mn*Log[mDelta] - 192*mDelta^8*mn^2*Log[mDelta] + 336*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mn^2] + 170*mDelta^9*mn*Log[mDelta^2 - mn^2] + 96*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 168*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 24*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 16*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 42*mDelta*mn^9*Log[mDelta^2 - mn^2] - 8*mn^10*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[ScaleMu] - 32*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 84*mDelta*mn^9*Log[ScaleMu] + 16*mn^10*Log[ScaleMu]))/(864*mDelta^5*(mLambda - mn)*mn^3*Pi^2)))/(18*Sqrt[2]*f^3) + ((hD - hF)*^2*ℋ*((MK^2*(14*mDelta^8*mn^2 + 68*mDelta^7*mn^3 + 55*mDelta^6*mn^4 - 118*mDelta^5*mn^5 + 92*mDelta^4*mn^6 + 76*mDelta^3*mn^7 + 12*mDelta^2*mn^8 - 8*mDelta*mn^9 - 4*mn^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mn*Log[mDelta] - 96*mDelta^8*mn^2*Log[mDelta] + 224*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mn^2] + 68*mDelta^9*mn*Log[mDelta^2 - mn^2] + 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 28*mDelta*mn^9*Log[mDelta^2 - mn^2] + 4*mn^10*Log[mDelta^2 - mn^2] - 96*mDelta^5*mn^5*Log[ScaleMu] - 56*mDelta^4*mn^6*Log[ScaleMu] + 64*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 56*mDelta*mn^9*Log[ScaleMu] - 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*mn^3*(-mn + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΣs)*(42*mDelta^8*mn^2 + 170*mDelta^7*mn^3 + 117*mDelta^6*mn^4 - 55*mDelta^5*mn^5 - 22*mDelta^4*mn^6 - 66*mDelta^3*mn^7 - 16*mDelta^2*mn^8 + 12*mDelta*mn^9 + 8*mn^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mn*Log[mDelta] - 192*mDelta^8*mn^2*Log[mDelta] + 336*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mn^2] + 170*mDelta^9*mn*Log[mDelta^2 - mn^2] + 96*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 168*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 24*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 16*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 42*mDelta*mn^9*Log[mDelta^2 - mn^2] - 8*mn^10*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[ScaleMu] - 32*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 84*mDelta*mn^9*Log[ScaleMu] + 16*mn^10*Log[ScaleMu]))/(864*mDelta^5*mn^3*(-mn + mSigmap)*Pi^2)))/(9*Sqrt[2]*f^3)}, {Sigmappi0, (-1/8*(F*(hD - hF)*MK^2*mP^2*(Log[mP] - Log[ScaleMu]))/(Sqrt[2]*f^3*Pi^2) - ((Dd + F)*(hD - hF)*MK^2*mP^2*(-mP + mΞ)*(Log[mP] - Log[ScaleMu]))/(32*Sqrt[2]*f^3*(-mP + mSigmap)*Pi^2))/Sqrt[2] + (-1/4*((Dd + F)*(hD - hF)*MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(Sqrt[2]*f^3*(-mP + mSigmap)*Pi^2) - ((Dd - F)*(hD - hF)*((MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*mP*(4*mP + 11*mP*Log[mP] - 11*mP*Log[ScaleMu]))/(8*Pi^2)))/(8*Sqrt[2]*f^3) - ((Dd + 3*F)*(hD - hF)*((MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*(mLambda - mP)*mP*(4*mP + 11*mP*Log[mP] - 11*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2)))/(8*Sqrt[2]*f^3))/Sqrt[2] + (((Dd + F)*(hD - hF)*(((3*mP + mSigmap)*A0[mP^2]*DiracGamma[5])/(16*(-mP + mSigmap)*Pi^2) + ((3*mP + mSigmap)*Mπ^2*B0[mP^2, mP^2, Mπ^2]*DiracGamma[5])/(16*(-mP + mSigmap)*Pi^2) + (MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2)))/(2*Sqrt[2]*f^3) + ((Dd - F)*(hD - hF)*(-1/32*((2*mP + 2*mSigmap)*A0[MK^2]*DiracGamma[5])/(mP*Pi^2) + ((mP + mSigmap)*(2*mP + 2*mSigmap)*A0[mSigmap^2]*DiracGamma[5])/(32*mP*(-mP + mSigmap)*Pi^2) - ((mP + mSigmap)*(2*mP + 2*mSigmap)*(-MK^2 + (-mP + mSigmap)^2)*B0[mP^2, MK^2, mSigmap^2]*DiracGamma[5])/(32*mP*(-mP + mSigmap)*Pi^2) + (MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*mP*(4*mP + 11*mP*Log[mP] - 11*mP*Log[ScaleMu]))/(8*Pi^2)))/(8*Sqrt[2]*f^3) + ((Dd + 3*F)*(hD - hF)*(-1/32*((mLambda - mP)*(mLambda + 2*mP + mSigmap)*A0[MK^2]*DiracGamma[5])/(mP*(-mP + mSigmap)*Pi^2) + ((mLambda + mP)*(mLambda + 2*mP + mSigmap)*A0[mLambda^2]*DiracGamma[5])/(32*mP*(-mP + mSigmap)*Pi^2) - ((-MK^2 + (mLambda - mP)^2)*(mLambda + mP)*(mLambda + 2*mP + mSigmap)*B0[mP^2, MK^2, mLambda^2]*DiracGamma[5])/(32*mP*(-mP + mSigmap)*Pi^2) + (MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*(mLambda - mP)*mP*(4*mP + 11*mP*Log[mP] - 11*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2)))/(8*Sqrt[2]*f^3))/Sqrt[2] + (-1/8*((Dd - F)*(hD - hF)*MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(Sqrt[2]*f^3*(-mP + mSigmap)*Pi^2) + (F*(hD - hF)*((MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*mP*(4*mP + 11*mP*Log[mP] - 11*mP*Log[ScaleMu]))/(8*Pi^2)))/(Sqrt[2]*f^3) + ((Dd + F)*(hD - hF)*((MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*mP*(-mP + mΞ)*(4*mP + 11*mP*Log[mP] - 11*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2)))/(4*Sqrt[2]*f^3))/Sqrt[2] + ((Dd^2*(Dd - 3*F)*(hD + 3*hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((mLambda - mP)*Pi^2) - (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2)))/(18*Sqrt[2]*f^3) - (Dd^2*(Sqrt[3]*Dd - 3*Sqrt[3]*F)*(hD + 3*hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((mLambda - mP)*Pi^2) - (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2)))/(18*Sqrt[6]*f^3) - (Dd*(Dd - 3*F)*F*(hD - hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((-mP + mSigmap)*Pi^2) - (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2)))/(3*Sqrt[2]*f^3) + (Sqrt[2]*F^2*(Dd + F)*(hD - hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((-mP + mSigmap)*Pi^2) - (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2)))/f^3 - (Dd*F*(Dd + F)*(hD + 3*hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((-mP + mSigmap)*Pi^2) - (MK^2*(mLambda - mP)*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2)))/(6*Sqrt[2]*f^3) - (Dd*F*(3*Dd + 3*F)*(hD + 3*hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((-mP + mSigmap)*Pi^2) - (MK^2*(mLambda - mP)*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2)))/(18*Sqrt[2]*f^3) + (F*(-Dd + F)*(Dd + F)*(hD + hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((-mP + mSigmap)*Pi^2) - (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2) - (MK^2*mP*(-mP + mΞ)*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2)))/(2*Sqrt[2]*f^3) + (F*(Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((-mP + mSigmap)*Pi^2) - (MK^2*(mLambda - mP)*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2) - (MK^2*mP*(-mP + mΞ)*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2)))/(6*Sqrt[2]*f^3))/Sqrt[2] + (-1/6*(Dd*(Dd - 3*F)*(Dd + F)*(hD - hF)*((MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2)))/(Sqrt[2]*f^3) + (F*(Dd + F)^2*(hD - hF)*((MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2)))/(Sqrt[2]*f^3) - (Dd*(Dd + F)^2*(hD + 3*hF)*((MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*(mLambda - mP)*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2)))/(6*Sqrt[2]*f^3) - ((Dd - F)*(Dd + F)^2*(hD + hF)*((MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2) + (MK^2*mP*(-mP + mΞ)*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2)))/(4*Sqrt[2]*f^3) + ((Dd + F)^2*(Dd + 3*F)*(hD - 3*hF)*((MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*(mLambda - mP)*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2) + (MK^2*mP*(-mP + mΞ)*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2)))/(12*Sqrt[2]*f^3))/Sqrt[2] + (-1/24*((Dd - 3*F)^2*(Dd + F)*(hD - hF)*MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/(Sqrt[2]*f^3*(-mP + mSigmap)*Pi^2) + ((Dd + F)^3*(hD - hF)*MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/(8*Sqrt[2]*f^3*(-mP + mSigmap)*Pi^2) + ((Dd - F)^2*F*(hD - hF)*(-1/2*(MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/((-mP + mSigmap)*Pi^2) - (MK^2*mP*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(4*Pi^2)))/(Sqrt[2]*f^3) - (Dd*(Dd - F)*(Dd + 3*F)*(hD - hF)*(-1/2*(MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/((-mP + mSigmap)*Pi^2) - (MK^2*mP*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(8*Pi^2) - (MK^2*(mLambda - mP)*mP*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2)))/(3*Sqrt[2]*f^3))/Sqrt[2] + (((Dd - F)^2*(Dd + F)*(hD - hF)*MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/(4*Sqrt[2]*f^3*(-mP + mSigmap)*Pi^2) + (Sqrt[2]*Dd^2*F*(hD - hF)*((MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*mP*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(4*Pi^2)))/(3*f^3) + (Sqrt[2]*F^3*(hD - hF)*((MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*mP*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(4*Pi^2)))/f^3 - (2*Sqrt[2]*Dd^2*F*(hD - hF)*((MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*mP*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(8*Pi^2) + (MK^2*(mLambda - mP)*mP*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(8*(-mP + mSigmap)*Pi^2)))/(3*f^3) - ((Dd - F)*(Dd + F)^2*(hD - hF)*((MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/(2*(-mP + mSigmap)*Pi^2) + (MK^2*mP*(-mP + mΞ)*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(4*(-mP + mSigmap)*Pi^2)))/(2*Sqrt[2]*f^3))/Sqrt[2] + (-1/9*((Dd + F)*hC*^2*((MK^2*(-18*mDelta^6*mP^2 - 30*mDelta^5*mP^3 + 15*mDelta^4*mP^4 - 6*mDelta^3*mP^5 - 6*mDelta^2*mP^6 + 4*mDelta*mP^7 + 4*mP^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mP*Log[mDelta] - 48*mDelta^6*mP^2*Log[mDelta] - 108*mDelta^5*mP^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mP^2] - 30*mDelta^7*mP*Log[mDelta^2 - mP^2] + 24*mDelta^6*mP^2*Log[mDelta^2 - mP^2] + 54*mDelta^5*mP^3*Log[mDelta^2 - mP^2] - 18*mDelta^3*mP^5*Log[mDelta^2 - mP^2] - 6*mDelta*mP^7*Log[mDelta^2 - mP^2] - 6*mP^8*Log[mDelta^2 - mP^2] + 36*mDelta^3*mP^5*Log[ScaleMu] + 12*mDelta*mP^7*Log[ScaleMu] + 12*mP^8*Log[ScaleMu]))/(288*mDelta^3*mP^2*(-mP + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΣs)*(-90*mDelta^6*mP^3 - 120*mDelta^5*mP^4 + 27*mDelta^4*mP^5 + 12*mDelta^3*mP^6 + 18*mDelta^2*mP^7 - 8*mDelta*mP^8 - 12*mP^9 + 180*mDelta^8*mP*Log[mDelta] + 240*mDelta^7*mP^2*Log[mDelta] - 144*mDelta^6*mP^3*Log[mDelta] - 216*mDelta^5*mP^4*Log[mDelta] - 90*mDelta^8*mP*Log[mDelta^2 - mP^2] - 120*mDelta^7*mP^2*Log[mDelta^2 - mP^2] + 72*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 108*mDelta^5*mP^4*Log[mDelta^2 - mP^2] + 12*mDelta*mP^8*Log[mDelta^2 - mP^2] + 18*mP^9*Log[mDelta^2 - mP^2] - 24*mDelta*mP^8*Log[ScaleMu] - 36*mP^9*Log[ScaleMu]))/(576*mDelta^4*mP^3*(-mP + mSigmap)*Pi^2)))/(Sqrt[2]*f^3) - ((Dd + F)*hC*^2*((MK^2*(-18*mDelta^6*mP^2 - 30*mDelta^5*mP^3 + 15*mDelta^4*mP^4 - 6*mDelta^3*mP^5 - 6*mDelta^2*mP^6 + 4*mDelta*mP^7 + 4*mP^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mP*Log[mDelta] - 48*mDelta^6*mP^2*Log[mDelta] - 108*mDelta^5*mP^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mP^2] - 30*mDelta^7*mP*Log[mDelta^2 - mP^2] + 24*mDelta^6*mP^2*Log[mDelta^2 - mP^2] + 54*mDelta^5*mP^3*Log[mDelta^2 - mP^2] - 18*mDelta^3*mP^5*Log[mDelta^2 - mP^2] - 6*mDelta*mP^7*Log[mDelta^2 - mP^2] - 6*mP^8*Log[mDelta^2 - mP^2] + 36*mDelta^3*mP^5*Log[ScaleMu] + 12*mDelta*mP^7*Log[ScaleMu] + 12*mP^8*Log[ScaleMu]))/(288*mDelta^3*mP^2*(-mP + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΞs)*(-90*mDelta^6*mP^3 - 120*mDelta^5*mP^4 + 27*mDelta^4*mP^5 + 12*mDelta^3*mP^6 + 18*mDelta^2*mP^7 - 8*mDelta*mP^8 - 12*mP^9 + 180*mDelta^8*mP*Log[mDelta] + 240*mDelta^7*mP^2*Log[mDelta] - 144*mDelta^6*mP^3*Log[mDelta] - 216*mDelta^5*mP^4*Log[mDelta] - 90*mDelta^8*mP*Log[mDelta^2 - mP^2] - 120*mDelta^7*mP^2*Log[mDelta^2 - mP^2] + 72*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 108*mDelta^5*mP^4*Log[mDelta^2 - mP^2] + 12*mDelta*mP^8*Log[mDelta^2 - mP^2] + 18*mP^9*Log[mDelta^2 - mP^2] - 24*mDelta*mP^8*Log[ScaleMu] - 36*mP^9*Log[ScaleMu]))/(576*mDelta^4*mP^3*(-mP + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΣs)*(-90*mDelta^6*mP^3 - 120*mDelta^5*mP^4 + 27*mDelta^4*mP^5 + 12*mDelta^3*mP^6 + 18*mDelta^2*mP^7 - 8*mDelta*mP^8 - 12*mP^9 + 180*mDelta^8*mP*Log[mDelta] + 240*mDelta^7*mP^2*Log[mDelta] - 144*mDelta^6*mP^3*Log[mDelta] - 216*mDelta^5*mP^4*Log[mDelta] - 90*mDelta^8*mP*Log[mDelta^2 - mP^2] - 120*mDelta^7*mP^2*Log[mDelta^2 - mP^2] + 72*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 108*mDelta^5*mP^4*Log[mDelta^2 - mP^2] + 12*mDelta*mP^8*Log[mDelta^2 - mP^2] + 18*mP^9*Log[mDelta^2 - mP^2] - 24*mDelta*mP^8*Log[ScaleMu] - 36*mP^9*Log[ScaleMu]))/(576*mDelta^4*mP^3*(-mP + mSigmap)*Pi^2)))/(18*Sqrt[2]*f^3))/Sqrt[2] + (-1/9*(Sqrt[2]*F*hC*^2*((MK^2*(18*mDelta^6*mP^2 + 30*mDelta^5*mP^3 - 15*mDelta^4*mP^4 + 6*mDelta^3*mP^5 + 6*mDelta^2*mP^6 - 4*mDelta*mP^7 - 4*mP^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mP*Log[mDelta] + 48*mDelta^6*mP^2*Log[mDelta] + 108*mDelta^5*mP^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mP^2] + 30*mDelta^7*mP*Log[mDelta^2 - mP^2] - 24*mDelta^6*mP^2*Log[mDelta^2 - mP^2] - 54*mDelta^5*mP^3*Log[mDelta^2 - mP^2] + 18*mDelta^3*mP^5*Log[mDelta^2 - mP^2] + 6*mDelta*mP^7*Log[mDelta^2 - mP^2] + 6*mP^8*Log[mDelta^2 - mP^2] - 36*mDelta^3*mP^5*Log[ScaleMu] - 12*mDelta*mP^7*Log[ScaleMu] - 12*mP^8*Log[ScaleMu]))/(288*mDelta^3*mP^2*(-mP + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mP^3 + 120*mDelta^5*mP^4 - 27*mDelta^4*mP^5 - 12*mDelta^3*mP^6 - 18*mDelta^2*mP^7 + 8*mDelta*mP^8 + 12*mP^9 - 180*mDelta^8*mP*Log[mDelta] - 240*mDelta^7*mP^2*Log[mDelta] + 144*mDelta^6*mP^3*Log[mDelta] + 216*mDelta^5*mP^4*Log[mDelta] + 90*mDelta^8*mP*Log[mDelta^2 - mP^2] + 120*mDelta^7*mP^2*Log[mDelta^2 - mP^2] - 72*mDelta^6*mP^3*Log[mDelta^2 - mP^2] - 108*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 12*mDelta*mP^8*Log[mDelta^2 - mP^2] - 18*mP^9*Log[mDelta^2 - mP^2] + 24*mDelta*mP^8*Log[ScaleMu] + 36*mP^9*Log[ScaleMu]))/(576*mDelta^4*mP^3*(-mP + mSigmap)*Pi^2)))/f^3 - (F*hC*^2*((MK^2*(18*mDelta^6*mP^2 + 30*mDelta^5*mP^3 - 15*mDelta^4*mP^4 + 6*mDelta^3*mP^5 + 6*mDelta^2*mP^6 - 4*mDelta*mP^7 - 4*mP^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mP*Log[mDelta] + 48*mDelta^6*mP^2*Log[mDelta] + 108*mDelta^5*mP^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mP^2] + 30*mDelta^7*mP*Log[mDelta^2 - mP^2] - 24*mDelta^6*mP^2*Log[mDelta^2 - mP^2] - 54*mDelta^5*mP^3*Log[mDelta^2 - mP^2] + 18*mDelta^3*mP^5*Log[mDelta^2 - mP^2] + 6*mDelta*mP^7*Log[mDelta^2 - mP^2] + 6*mP^8*Log[mDelta^2 - mP^2] - 36*mDelta^3*mP^5*Log[ScaleMu] - 12*mDelta*mP^7*Log[ScaleMu] - 12*mP^8*Log[ScaleMu]))/(288*mDelta^3*mP^2*(-mP + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΞs)*(90*mDelta^6*mP^3 + 120*mDelta^5*mP^4 - 27*mDelta^4*mP^5 - 12*mDelta^3*mP^6 - 18*mDelta^2*mP^7 + 8*mDelta*mP^8 + 12*mP^9 - 180*mDelta^8*mP*Log[mDelta] - 240*mDelta^7*mP^2*Log[mDelta] + 144*mDelta^6*mP^3*Log[mDelta] + 216*mDelta^5*mP^4*Log[mDelta] + 90*mDelta^8*mP*Log[mDelta^2 - mP^2] + 120*mDelta^7*mP^2*Log[mDelta^2 - mP^2] - 72*mDelta^6*mP^3*Log[mDelta^2 - mP^2] - 108*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 12*mDelta*mP^8*Log[mDelta^2 - mP^2] - 18*mP^9*Log[mDelta^2 - mP^2] + 24*mDelta*mP^8*Log[ScaleMu] + 36*mP^9*Log[ScaleMu]))/(576*mDelta^4*mP^3*(-mP + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mP^3 + 120*mDelta^5*mP^4 - 27*mDelta^4*mP^5 - 12*mDelta^3*mP^6 - 18*mDelta^2*mP^7 + 8*mDelta*mP^8 + 12*mP^9 - 180*mDelta^8*mP*Log[mDelta] - 240*mDelta^7*mP^2*Log[mDelta] + 144*mDelta^6*mP^3*Log[mDelta] + 216*mDelta^5*mP^4*Log[mDelta] + 90*mDelta^8*mP*Log[mDelta^2 - mP^2] + 120*mDelta^7*mP^2*Log[mDelta^2 - mP^2] - 72*mDelta^6*mP^3*Log[mDelta^2 - mP^2] - 108*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 12*mDelta*mP^8*Log[mDelta^2 - mP^2] - 18*mP^9*Log[mDelta^2 - mP^2] + 24*mDelta*mP^8*Log[ScaleMu] + 36*mP^9*Log[ScaleMu]))/(576*mDelta^4*mP^3*(-mP + mSigmap)*Pi^2)))/(9*Sqrt[2]*f^3))/Sqrt[2] + (-1/10368*((Dd - F)*(hD - hF)*MK^2*^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(Sqrt[2]*f^3*mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - ((Dd - F)*(hD - hF)*MK^2*^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(10368*Sqrt[2]*f^3*mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) + ((Dd + F)*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(-mP + mΞ)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(12*Sqrt[2]*f^3) + ((Dd + F)*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) - (MK^2*(-mP + mΞ)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2)))/(12*Sqrt[2]*f^3) - (Dd*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mP)*mP^3*(-mDelta + mP)*Pi^2) - (MK^2*(-mP + mSigma)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mP)*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mP)*mP^3*(-mDelta + mP)^2*Pi^2)))/(18*Sqrt[2]*f^3) + (Dd*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mP)*mP^3*(-mDelta + mP)*Pi^2) - (MK^2*(-mP + mSigmap)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mP)*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mP)*mP^3*(-mDelta + mP)^2*Pi^2)))/(18*Sqrt[2]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(12*Sqrt[2]*f^3) + (F*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(12*Sqrt[2]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(mLambda - mP)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(12*Sqrt[2]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) - (MK^2*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2)))/(12*Sqrt[2]*f^3) + (F*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) - (MK^2*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2)))/(12*Sqrt[2]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) - (MK^2*(mLambda - mP)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2)))/(12*Sqrt[2]*f^3))/Sqrt[2] + (-1/10368*((Dd - F)*(hD - hF)*MK^2*^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(Sqrt[2]*f^3*mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - ((Dd - F)*(hD - hF)*MK^2*^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(10368*Sqrt[2]*f^3*mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) + ((Dd + F)*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(-mP + mΞ)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(12*Sqrt[2]*f^3) + ((Dd + F)*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) - (MK^2*(-mP + mΞ)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2)))/(12*Sqrt[2]*f^3) + (F*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mP)*mP^3*(-mDelta + mP)*Pi^2) - (MK^2*(-mP + mSigma)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mP)*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mP)*mP^3*(-mDelta + mP)^2*Pi^2)))/(6*Sqrt[2]*f^3) - (F*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mP)*mP^3*(-mDelta + mP)*Pi^2) - (MK^2*(-mP + mSigmap)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mP)*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mP)*mP^3*(-mDelta + mP)^2*Pi^2)))/(6*Sqrt[2]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(12*Sqrt[2]*f^3) + (F*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(12*Sqrt[2]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(mLambda - mP)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(12*Sqrt[2]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) - (MK^2*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2)))/(12*Sqrt[2]*f^3) + (F*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) - (MK^2*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2)))/(12*Sqrt[2]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) - (MK^2*(mLambda - mP)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2)))/(12*Sqrt[2]*f^3))/Sqrt[2] + Sqrt[2]*(((Dd + F)*(hD - hF)*MK^2*^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(2592*Sqrt[2]*f^3*mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) + ((Dd - F)*(hD - hF)*^2*((MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(1728*mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) + (MK^2*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*Pi^2) + (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2)))/(6*Sqrt[2]*f^3) + ((Dd + 3*F)*(hD - hF)*^2*((MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(1728*mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigmap)*Pi^2) + (MK^2*(mLambda - mP)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigmap)*Pi^2)))/(12*Sqrt[2]*f^3)) + ((MK^2*(((hD - hF)*^2*ℋ)/(3*Sqrt[2]*f^3) + (Sqrt[2]*(hD - hF)*^2*ℋ)/(9*f^3))*(-14*mDelta^8*mP^2 - 68*mDelta^7*mP^3 - 55*mDelta^6*mP^4 + 118*mDelta^5*mP^5 - 92*mDelta^4*mP^6 - 76*mDelta^3*mP^7 - 12*mDelta^2*mP^8 + 8*mDelta*mP^9 + 4*mP^10 + 28*mDelta^10*Log[mDelta] + 136*mDelta^9*mP*Log[mDelta] + 96*mDelta^8*mP^2*Log[mDelta] - 224*mDelta^7*mP^3*Log[mDelta] - 224*mDelta^6*mP^4*Log[mDelta] - 14*mDelta^10*Log[mDelta^2 - mP^2] - 68*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^8*mP^2*Log[mDelta^2 - mP^2] + 112*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] - 48*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 28*mDelta^4*mP^6*Log[mDelta^2 - mP^2] + 32*mDelta^3*mP^7*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 28*mDelta*mP^9*Log[mDelta^2 - mP^2] - 4*mP^10*Log[mDelta^2 - mP^2] + 96*mDelta^5*mP^5*Log[ScaleMu] + 56*mDelta^4*mP^6*Log[ScaleMu] - 64*mDelta^3*mP^7*Log[ScaleMu] + 36*mDelta^2*mP^8*Log[ScaleMu] + 56*mDelta*mP^9*Log[ScaleMu] + 8*mP^10*Log[ScaleMu]))/(1728*mDelta^4*mP^3*(-mP + mSigmap)*Pi^2) + ((hD - hF)*^2*ℋ*((MK^2*(-mDelta + mΣs)*(-42*mDelta^8*mP^2 - 170*mDelta^7*mP^3 - 117*mDelta^6*mP^4 + 55*mDelta^5*mP^5 + 22*mDelta^4*mP^6 + 66*mDelta^3*mP^7 + 16*mDelta^2*mP^8 - 12*mDelta*mP^9 - 8*mP^10 + 84*mDelta^10*Log[mDelta] + 340*mDelta^9*mP*Log[mDelta] + 192*mDelta^8*mP^2*Log[mDelta] - 336*mDelta^7*mP^3*Log[mDelta] - 224*mDelta^6*mP^4*Log[mDelta] - 42*mDelta^10*Log[mDelta^2 - mP^2] - 170*mDelta^9*mP*Log[mDelta^2 - mP^2] - 96*mDelta^8*mP^2*Log[mDelta^2 - mP^2] + 168*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] - 24*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 16*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] + 42*mDelta*mP^9*Log[mDelta^2 - mP^2] + 8*mP^10*Log[mDelta^2 - mP^2] + 48*mDelta^5*mP^5*Log[ScaleMu] + 32*mDelta^3*mP^7*Log[ScaleMu] - 36*mDelta^2*mP^8*Log[ScaleMu] - 84*mDelta*mP^9*Log[ScaleMu] - 16*mP^10*Log[ScaleMu]))/(864*mDelta^5*mP^3*(-mP + mSigmap)*Pi^2) + (MK^2*(-14*mDelta^8*mP^2 - 68*mDelta^7*mP^3 - 55*mDelta^6*mP^4 + 118*mDelta^5*mP^5 - 92*mDelta^4*mP^6 - 76*mDelta^3*mP^7 - 12*mDelta^2*mP^8 + 8*mDelta*mP^9 + 4*mP^10 + 28*mDelta^10*Log[mDelta] + 136*mDelta^9*mP*Log[mDelta] + 96*mDelta^8*mP^2*Log[mDelta] - 224*mDelta^7*mP^3*Log[mDelta] - 224*mDelta^6*mP^4*Log[mDelta] - 14*mDelta^10*Log[mDelta^2 - mP^2] - 68*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^8*mP^2*Log[mDelta^2 - mP^2] + 112*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] - 48*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 28*mDelta^4*mP^6*Log[mDelta^2 - mP^2] + 32*mDelta^3*mP^7*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 28*mDelta*mP^9*Log[mDelta^2 - mP^2] - 4*mP^10*Log[mDelta^2 - mP^2] + 96*mDelta^5*mP^5*Log[ScaleMu] + 56*mDelta^4*mP^6*Log[ScaleMu] - 64*mDelta^3*mP^7*Log[ScaleMu] + 36*mDelta^2*mP^8*Log[ScaleMu] + 56*mDelta*mP^9*Log[ScaleMu] + 8*mP^10*Log[ScaleMu]))/(1728*mDelta^4*mP^3*(-mP + mSigmap)*Pi^2)))/(9*Sqrt[2]*f^3))/Sqrt[2] + ((5*(hD - hF)*MK^2*^2*ℋ*(14*mDelta^8*mP^2 + 68*mDelta^7*mP^3 + 55*mDelta^6*mP^4 - 118*mDelta^5*mP^5 + 92*mDelta^4*mP^6 + 76*mDelta^3*mP^7 + 12*mDelta^2*mP^8 - 8*mDelta*mP^9 - 4*mP^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mP*Log[mDelta] - 96*mDelta^8*mP^2*Log[mDelta] + 224*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mP^2] + 68*mDelta^9*mP*Log[mDelta^2 - mP^2] + 48*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 112*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 48*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 28*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 32*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] + 28*mDelta*mP^9*Log[mDelta^2 - mP^2] + 4*mP^10*Log[mDelta^2 - mP^2] - 96*mDelta^5*mP^5*Log[ScaleMu] - 56*mDelta^4*mP^6*Log[ScaleMu] + 64*mDelta^3*mP^7*Log[ScaleMu] - 36*mDelta^2*mP^8*Log[ScaleMu] - 56*mDelta*mP^9*Log[ScaleMu] - 8*mP^10*Log[ScaleMu]))/(31104*Sqrt[2]*f^3*mDelta^4*mP^3*(-mP + mSigma)*Pi^2) + (5*(hD - hF)*MK^2*^2*ℋ*(14*mDelta^8*mP^2 + 68*mDelta^7*mP^3 + 55*mDelta^6*mP^4 - 118*mDelta^5*mP^5 + 92*mDelta^4*mP^6 + 76*mDelta^3*mP^7 + 12*mDelta^2*mP^8 - 8*mDelta*mP^9 - 4*mP^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mP*Log[mDelta] - 96*mDelta^8*mP^2*Log[mDelta] + 224*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mP^2] + 68*mDelta^9*mP*Log[mDelta^2 - mP^2] + 48*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 112*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 48*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 28*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 32*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] + 28*mDelta*mP^9*Log[mDelta^2 - mP^2] + 4*mP^10*Log[mDelta^2 - mP^2] - 96*mDelta^5*mP^5*Log[ScaleMu] - 56*mDelta^4*mP^6*Log[ScaleMu] + 64*mDelta^3*mP^7*Log[ScaleMu] - 36*mDelta^2*mP^8*Log[ScaleMu] - 56*mDelta*mP^9*Log[ScaleMu] - 8*mP^10*Log[ScaleMu]))/(31104*Sqrt[2]*f^3*mDelta^4*mP^3*(-mP + mSigmap)*Pi^2) + ((hD - hF)*^2*ℋ*((MK^2*(14*mDelta^8*mP^2 + 68*mDelta^7*mP^3 + 55*mDelta^6*mP^4 - 118*mDelta^5*mP^5 + 92*mDelta^4*mP^6 + 76*mDelta^3*mP^7 + 12*mDelta^2*mP^8 - 8*mDelta*mP^9 - 4*mP^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mP*Log[mDelta] - 96*mDelta^8*mP^2*Log[mDelta] + 224*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mP^2] + 68*mDelta^9*mP*Log[mDelta^2 - mP^2] + 48*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 112*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 48*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 28*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 32*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] + 28*mDelta*mP^9*Log[mDelta^2 - mP^2] + 4*mP^10*Log[mDelta^2 - mP^2] - 96*mDelta^5*mP^5*Log[ScaleMu] - 56*mDelta^4*mP^6*Log[ScaleMu] + 64*mDelta^3*mP^7*Log[ScaleMu] - 36*mDelta^2*mP^8*Log[ScaleMu] - 56*mDelta*mP^9*Log[ScaleMu] - 8*mP^10*Log[ScaleMu]))/(1728*mDelta^4*mP^3*(-mP + mSigma)*Pi^2) + (MK^2*(-mDelta + mΞs)*(42*mDelta^8*mP^2 + 170*mDelta^7*mP^3 + 117*mDelta^6*mP^4 - 55*mDelta^5*mP^5 - 22*mDelta^4*mP^6 - 66*mDelta^3*mP^7 - 16*mDelta^2*mP^8 + 12*mDelta*mP^9 + 8*mP^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mP*Log[mDelta] - 192*mDelta^8*mP^2*Log[mDelta] + 336*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mP^2] + 170*mDelta^9*mP*Log[mDelta^2 - mP^2] + 96*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 168*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 24*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 16*mDelta^3*mP^7*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 42*mDelta*mP^9*Log[mDelta^2 - mP^2] - 8*mP^10*Log[mDelta^2 - mP^2] - 48*mDelta^5*mP^5*Log[ScaleMu] - 32*mDelta^3*mP^7*Log[ScaleMu] + 36*mDelta^2*mP^8*Log[ScaleMu] + 84*mDelta*mP^9*Log[ScaleMu] + 16*mP^10*Log[ScaleMu]))/(864*mDelta^5*mP^3*(-mP + mSigma)*Pi^2)))/(36*Sqrt[2]*f^3) + ((hD - hF)*^2*ℋ*((MK^2*(14*mDelta^8*mP^2 + 68*mDelta^7*mP^3 + 55*mDelta^6*mP^4 - 118*mDelta^5*mP^5 + 92*mDelta^4*mP^6 + 76*mDelta^3*mP^7 + 12*mDelta^2*mP^8 - 8*mDelta*mP^9 - 4*mP^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mP*Log[mDelta] - 96*mDelta^8*mP^2*Log[mDelta] + 224*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mP^2] + 68*mDelta^9*mP*Log[mDelta^2 - mP^2] + 48*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 112*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 48*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 28*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 32*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] + 28*mDelta*mP^9*Log[mDelta^2 - mP^2] + 4*mP^10*Log[mDelta^2 - mP^2] - 96*mDelta^5*mP^5*Log[ScaleMu] - 56*mDelta^4*mP^6*Log[ScaleMu] + 64*mDelta^3*mP^7*Log[ScaleMu] - 36*mDelta^2*mP^8*Log[ScaleMu] - 56*mDelta*mP^9*Log[ScaleMu] - 8*mP^10*Log[ScaleMu]))/(1728*mDelta^4*mP^3*(-mP + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΞs)*(42*mDelta^8*mP^2 + 170*mDelta^7*mP^3 + 117*mDelta^6*mP^4 - 55*mDelta^5*mP^5 - 22*mDelta^4*mP^6 - 66*mDelta^3*mP^7 - 16*mDelta^2*mP^8 + 12*mDelta*mP^9 + 8*mP^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mP*Log[mDelta] - 192*mDelta^8*mP^2*Log[mDelta] + 336*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mP^2] + 170*mDelta^9*mP*Log[mDelta^2 - mP^2] + 96*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 168*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 24*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 16*mDelta^3*mP^7*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 42*mDelta*mP^9*Log[mDelta^2 - mP^2] - 8*mP^10*Log[mDelta^2 - mP^2] - 48*mDelta^5*mP^5*Log[ScaleMu] - 32*mDelta^3*mP^7*Log[ScaleMu] + 36*mDelta^2*mP^8*Log[ScaleMu] + 84*mDelta*mP^9*Log[ScaleMu] + 16*mP^10*Log[ScaleMu]))/(864*mDelta^5*mP^3*(-mP + mSigmap)*Pi^2)))/(36*Sqrt[2]*f^3) + ((hD - hF)*^2*ℋ*((MK^2*(14*mDelta^8*mP^2 + 68*mDelta^7*mP^3 + 55*mDelta^6*mP^4 - 118*mDelta^5*mP^5 + 92*mDelta^4*mP^6 + 76*mDelta^3*mP^7 + 12*mDelta^2*mP^8 - 8*mDelta*mP^9 - 4*mP^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mP*Log[mDelta] - 96*mDelta^8*mP^2*Log[mDelta] + 224*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mP^2] + 68*mDelta^9*mP*Log[mDelta^2 - mP^2] + 48*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 112*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 48*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 28*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 32*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] + 28*mDelta*mP^9*Log[mDelta^2 - mP^2] + 4*mP^10*Log[mDelta^2 - mP^2] - 96*mDelta^5*mP^5*Log[ScaleMu] - 56*mDelta^4*mP^6*Log[ScaleMu] + 64*mDelta^3*mP^7*Log[ScaleMu] - 36*mDelta^2*mP^8*Log[ScaleMu] - 56*mDelta*mP^9*Log[ScaleMu] - 8*mP^10*Log[ScaleMu]))/(1728*mDelta^4*mP^3*(-mP + mSigma)*Pi^2) + (MK^2*(-mDelta + mΣs)*(42*mDelta^8*mP^2 + 170*mDelta^7*mP^3 + 117*mDelta^6*mP^4 - 55*mDelta^5*mP^5 - 22*mDelta^4*mP^6 - 66*mDelta^3*mP^7 - 16*mDelta^2*mP^8 + 12*mDelta*mP^9 + 8*mP^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mP*Log[mDelta] - 192*mDelta^8*mP^2*Log[mDelta] + 336*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mP^2] + 170*mDelta^9*mP*Log[mDelta^2 - mP^2] + 96*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 168*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 24*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 16*mDelta^3*mP^7*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 42*mDelta*mP^9*Log[mDelta^2 - mP^2] - 8*mP^10*Log[mDelta^2 - mP^2] - 48*mDelta^5*mP^5*Log[ScaleMu] - 32*mDelta^3*mP^7*Log[ScaleMu] + 36*mDelta^2*mP^8*Log[ScaleMu] + 84*mDelta*mP^9*Log[ScaleMu] + 16*mP^10*Log[ScaleMu]))/(864*mDelta^5*mP^3*(-mP + mSigma)*Pi^2)))/(9*Sqrt[2]*f^3) + ((hD - hF)*^2*ℋ*((MK^2*(14*mDelta^8*mP^2 + 68*mDelta^7*mP^3 + 55*mDelta^6*mP^4 - 118*mDelta^5*mP^5 + 92*mDelta^4*mP^6 + 76*mDelta^3*mP^7 + 12*mDelta^2*mP^8 - 8*mDelta*mP^9 - 4*mP^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mP*Log[mDelta] - 96*mDelta^8*mP^2*Log[mDelta] + 224*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mP^2] + 68*mDelta^9*mP*Log[mDelta^2 - mP^2] + 48*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 112*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 48*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 28*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 32*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] + 28*mDelta*mP^9*Log[mDelta^2 - mP^2] + 4*mP^10*Log[mDelta^2 - mP^2] - 96*mDelta^5*mP^5*Log[ScaleMu] - 56*mDelta^4*mP^6*Log[ScaleMu] + 64*mDelta^3*mP^7*Log[ScaleMu] - 36*mDelta^2*mP^8*Log[ScaleMu] - 56*mDelta*mP^9*Log[ScaleMu] - 8*mP^10*Log[ScaleMu]))/(1728*mDelta^4*mP^3*(-mP + mSigmap)*Pi^2) + (MK^2*(-mDelta + mΣs)*(42*mDelta^8*mP^2 + 170*mDelta^7*mP^3 + 117*mDelta^6*mP^4 - 55*mDelta^5*mP^5 - 22*mDelta^4*mP^6 - 66*mDelta^3*mP^7 - 16*mDelta^2*mP^8 + 12*mDelta*mP^9 + 8*mP^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mP*Log[mDelta] - 192*mDelta^8*mP^2*Log[mDelta] + 336*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mP^2] + 170*mDelta^9*mP*Log[mDelta^2 - mP^2] + 96*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 168*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 24*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 16*mDelta^3*mP^7*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 42*mDelta*mP^9*Log[mDelta^2 - mP^2] - 8*mP^10*Log[mDelta^2 - mP^2] - 48*mDelta^5*mP^5*Log[ScaleMu] - 32*mDelta^3*mP^7*Log[ScaleMu] + 36*mDelta^2*mP^8*Log[ScaleMu] + 84*mDelta*mP^9*Log[ScaleMu] + 16*mP^10*Log[ScaleMu]))/(864*mDelta^5*mP^3*(-mP + mSigmap)*Pi^2)))/(9*Sqrt[2]*f^3))/Sqrt[2]}, {Sigmam, ((Dd - F)*(Dd + F)*(Dd + 3*F)*(hD + 3*hF)*MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(24*Sqrt[2]*f^3*(mLambda - mn)*Pi^2) - ((Dd - F)^2*(Dd + F)*(hD - hF)*MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(8*Sqrt[2]*f^3*(-mn + mSigmam)*Pi^2) + (F*(hD - hF)*MK^2*mn^2*(Log[mn] - Log[ScaleMu]))/(16*Sqrt[2]*f^3*Pi^2) + ((Dd + 3*F)*(hD + 3*hF)*MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(48*Sqrt[2]*f^3*(mLambda - mn)*Pi^2) + ((Dd - F)*(hD - hF)*MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(16*Sqrt[2]*f^3*(-mn + mSigmam)*Pi^2) + ((Dd + F)*(hD + 3*hF)*MK^2*mn^2*(-mn + mΞ)*(Log[mn] - Log[ScaleMu]))/(64*Sqrt[2]*f^3*(mLambda - mn)*Pi^2) + ((Dd + F)*(hD - hF)*MK^2*mn^2*(-mn + mΞ)*(Log[mn] - Log[ScaleMu]))/(64*Sqrt[2]*f^3*(-mn + mSigmam)*Pi^2) + ((Dd + 3*F)*(hD + 3*hF)*MK^2*^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(15552*Sqrt[2]*f^3*mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) + ((Dd - F)*(hD - hF)*MK^2*^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(5184*Sqrt[2]*f^3*mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigma)*Pi^2) - (5*(hD - hF)*MK^2*^2*ℋ*(14*mDelta^8*mn^2 + 68*mDelta^7*mn^3 + 55*mDelta^6*mn^4 - 118*mDelta^5*mn^5 + 92*mDelta^4*mn^6 + 76*mDelta^3*mn^7 + 12*mDelta^2*mn^8 - 8*mDelta*mn^9 - 4*mn^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mn*Log[mDelta] - 96*mDelta^8*mn^2*Log[mDelta] + 224*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mn^2] + 68*mDelta^9*mn*Log[mDelta^2 - mn^2] + 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 28*mDelta*mn^9*Log[mDelta^2 - mn^2] + 4*mn^10*Log[mDelta^2 - mn^2] - 96*mDelta^5*mn^5*Log[ScaleMu] - 56*mDelta^4*mn^6*Log[ScaleMu] + 64*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 56*mDelta*mn^9*Log[ScaleMu] - 8*mn^10*Log[ScaleMu]))/(31104*Sqrt[2]*f^3*mDelta^4*mn^3*(-mn + mSigma)*Pi^2) - (F*(hD - hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(-mn + mSigmam)*Pi^2) + (MK^2*mn*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*Pi^2)))/(2*Sqrt[2]*f^3) - (Dd*(hD + 3*hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mSigmam)*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(3*Sqrt[2]*f^3) + ((Dd - 3*F)*(hD + 3*hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mΞ)*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(24*Sqrt[2]*f^3) - ((Dd + F)*(hD - hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(-mn + mSigmam)*Pi^2) + (MK^2*mn*(-mn + mΞ)*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*(-mn + mSigmam)*Pi^2)))/(8*Sqrt[2]*f^3) - (Dd^2*(Dd - 3*F)*(hD + 3*hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((mLambda - mn)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2)))/(18*Sqrt[2]*f^3) + (Dd*(Dd - 3*F)*F*(hD - hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigmam)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2)))/(6*Sqrt[2]*f^3) - (F^2*(Dd + F)*(hD - hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigmam)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2)))/(Sqrt[2]*f^3) + (Dd*F*(Dd + F)*(hD + 3*hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigmam)*Pi^2) - (MK^2*(mLambda - mn)*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigmam)*Pi^2)))/(6*Sqrt[2]*f^3) + (Dd^2*(Dd + F)*(hD - hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((mLambda - mn)*Pi^2) - (MK^2*mn*(-mn + mSigmam)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(2*Sqrt[2]*f^3) - (Dd*(Dd - 3*F)*(Dd + 3*F)*(hD - 3*hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((mLambda - mn)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(36*Sqrt[2]*f^3) - (Dd*(Dd - 3*F)*(Dd - F)*(hD + hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((mLambda - mn)*Pi^2) - (MK^2*mn*(-mn + mSigmam)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2) - (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(4*Sqrt[2]*f^3) - (F*(-Dd + F)*(Dd + F)*(hD + hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigmam)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigmam)*Pi^2)))/(4*Sqrt[2]*f^3) - (F*(Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigmam)*Pi^2) - (MK^2*(mLambda - mn)*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigmam)*Pi^2) - (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigmam)*Pi^2)))/(12*Sqrt[2]*f^3) - (Dd^2*F*(hD - hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(-mn + mSigmam)*Pi^2) + (MK^2*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*Pi^2)))/(3*Sqrt[2]*f^3) - (F^3*(hD - hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(-mn + mSigmam)*Pi^2) + (MK^2*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*Pi^2)))/(Sqrt[2]*f^3) + (Sqrt[2]*Dd^2*F*(hD - hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(-mn + mSigmam)*Pi^2) + (MK^2*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(8*Pi^2) + (MK^2*(mLambda - mn)*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(8*(-mn + mSigmam)*Pi^2)))/(3*f^3) + (Sqrt[2]*Dd*F^2*(hD + 3*hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mSigmam)*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*(mLambda - mn)*Pi^2)))/(3*f^3) + ((Dd - 3*F)*(Dd - F)*(Dd + F)*(hD + 3*hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mΞ)*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*(mLambda - mn)*Pi^2)))/(12*Sqrt[2]*f^3) + ((Dd - F)*(Dd + F)^2*(hD - hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(-mn + mSigmam)*Pi^2) + (MK^2*mn*(-mn + mΞ)*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*(-mn + mSigmam)*Pi^2)))/(4*Sqrt[2]*f^3) - (Dd*hC*^2*((MK^2*(18*mDelta^6*mn^2 + 30*mDelta^5*mn^3 - 15*mDelta^4*mn^4 + 6*mDelta^3*mn^5 + 6*mDelta^2*mn^6 - 4*mDelta*mn^7 - 4*mn^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mn*Log[mDelta] + 48*mDelta^6*mn^2*Log[mDelta] + 108*mDelta^5*mn^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mn^2] + 30*mDelta^7*mn*Log[mDelta^2 - mn^2] - 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] - 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] + 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] + 6*mDelta*mn^7*Log[mDelta^2 - mn^2] + 6*mn^8*Log[mDelta^2 - mn^2] - 36*mDelta^3*mn^5*Log[ScaleMu] - 12*mDelta*mn^7*Log[ScaleMu] - 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*(mLambda - mn)*mn^2*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*(mLambda - mn)*mn^3*Pi^2)))/(3*Sqrt[2]*f^3) - (Dd*hC*^2*((MK^2*(18*mDelta^6*mn^2 + 30*mDelta^5*mn^3 - 15*mDelta^4*mn^4 + 6*mDelta^3*mn^5 + 6*mDelta^2*mn^6 - 4*mDelta*mn^7 - 4*mn^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mn*Log[mDelta] + 48*mDelta^6*mn^2*Log[mDelta] + 108*mDelta^5*mn^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mn^2] + 30*mDelta^7*mn*Log[mDelta^2 - mn^2] - 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] - 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] + 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] + 6*mDelta*mn^7*Log[mDelta^2 - mn^2] + 6*mn^8*Log[mDelta^2 - mn^2] - 36*mDelta^3*mn^5*Log[ScaleMu] - 12*mDelta*mn^7*Log[ScaleMu] - 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*(mLambda - mn)*mn^2*Pi^2) + (MK^2*(-mDelta + mΞs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*(mLambda - mn)*mn^3*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*(mLambda - mn)*mn^3*Pi^2)))/(6*Sqrt[2]*f^3) + (F*hC*^2*((MK^2*(18*mDelta^6*mn^2 + 30*mDelta^5*mn^3 - 15*mDelta^4*mn^4 + 6*mDelta^3*mn^5 + 6*mDelta^2*mn^6 - 4*mDelta*mn^7 - 4*mn^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mn*Log[mDelta] + 48*mDelta^6*mn^2*Log[mDelta] + 108*mDelta^5*mn^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mn^2] + 30*mDelta^7*mn*Log[mDelta^2 - mn^2] - 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] - 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] + 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] + 6*mDelta*mn^7*Log[mDelta^2 - mn^2] + 6*mn^8*Log[mDelta^2 - mn^2] - 36*mDelta^3*mn^5*Log[ScaleMu] - 12*mDelta*mn^7*Log[ScaleMu] - 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*mn^2*(-mn + mSigmam)*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*mn^3*(-mn + mSigmam)*Pi^2)))/(9*Sqrt[2]*f^3) + (F*hC*^2*((MK^2*(18*mDelta^6*mn^2 + 30*mDelta^5*mn^3 - 15*mDelta^4*mn^4 + 6*mDelta^3*mn^5 + 6*mDelta^2*mn^6 - 4*mDelta*mn^7 - 4*mn^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mn*Log[mDelta] + 48*mDelta^6*mn^2*Log[mDelta] + 108*mDelta^5*mn^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mn^2] + 30*mDelta^7*mn*Log[mDelta^2 - mn^2] - 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] - 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] + 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] + 6*mDelta*mn^7*Log[mDelta^2 - mn^2] + 6*mn^8*Log[mDelta^2 - mn^2] - 36*mDelta^3*mn^5*Log[ScaleMu] - 12*mDelta*mn^7*Log[ScaleMu] - 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*mn^2*(-mn + mSigmam)*Pi^2) + (MK^2*(-mDelta + mΞs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*mn^3*(-mn + mSigmam)*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*mn^3*(-mn + mSigmam)*Pi^2)))/(18*Sqrt[2]*f^3) - ((Dd - 3*F)*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) - (MK^2*(-mn + mΞ)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2)))/(36*Sqrt[2]*f^3) - ((Dd + F)*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) - (MK^2*(-mn + mΞ)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2)))/(12*Sqrt[2]*f^3) - ((Dd + F)*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigma)*Pi^2) - (MK^2*(-mn + mΞ)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2)))/(6*Sqrt[2]*f^3) - (Dd*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) - (MK^2*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2)))/(6*Sqrt[2]*f^3) + (Dd*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) - (MK^2*(-mn + mSigma)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2)))/(18*Sqrt[2]*f^3) - (F*(hD + 3*hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) - (MK^2*(-mn + mSigma)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2)))/(6*Sqrt[2]*f^3) - (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigma)*Pi^2) - (MK^2*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2)))/(6*Sqrt[2]*f^3) - (F*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigma)*Pi^2) - (MK^2*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2)))/(6*Sqrt[2]*f^3) - (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigma)*Pi^2) - (MK^2*(mLambda - mn)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2)))/(6*Sqrt[2]*f^3) - ((hD + 3*hF)*^2*ℋ*((MK^2*(14*mDelta^8*mn^2 + 68*mDelta^7*mn^3 + 55*mDelta^6*mn^4 - 118*mDelta^5*mn^5 + 92*mDelta^4*mn^6 + 76*mDelta^3*mn^7 + 12*mDelta^2*mn^8 - 8*mDelta*mn^9 - 4*mn^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mn*Log[mDelta] - 96*mDelta^8*mn^2*Log[mDelta] + 224*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mn^2] + 68*mDelta^9*mn*Log[mDelta^2 - mn^2] + 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 28*mDelta*mn^9*Log[mDelta^2 - mn^2] + 4*mn^10*Log[mDelta^2 - mn^2] - 96*mDelta^5*mn^5*Log[ScaleMu] - 56*mDelta^4*mn^6*Log[ScaleMu] + 64*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 56*mDelta*mn^9*Log[ScaleMu] - 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*(mLambda - mn)*mn^3*Pi^2) + (MK^2*(-mDelta + mΞs)*(42*mDelta^8*mn^2 + 170*mDelta^7*mn^3 + 117*mDelta^6*mn^4 - 55*mDelta^5*mn^5 - 22*mDelta^4*mn^6 - 66*mDelta^3*mn^7 - 16*mDelta^2*mn^8 + 12*mDelta*mn^9 + 8*mn^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mn*Log[mDelta] - 192*mDelta^8*mn^2*Log[mDelta] + 336*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mn^2] + 170*mDelta^9*mn*Log[mDelta^2 - mn^2] + 96*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 168*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 24*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 16*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 42*mDelta*mn^9*Log[mDelta^2 - mn^2] - 8*mn^10*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[ScaleMu] - 32*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 84*mDelta*mn^9*Log[ScaleMu] + 16*mn^10*Log[ScaleMu]))/(864*mDelta^5*(mLambda - mn)*mn^3*Pi^2)))/(36*Sqrt[2]*f^3) - ((hD - hF)*^2*ℋ*((MK^2*(14*mDelta^8*mn^2 + 68*mDelta^7*mn^3 + 55*mDelta^6*mn^4 - 118*mDelta^5*mn^5 + 92*mDelta^4*mn^6 + 76*mDelta^3*mn^7 + 12*mDelta^2*mn^8 - 8*mDelta*mn^9 - 4*mn^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mn*Log[mDelta] - 96*mDelta^8*mn^2*Log[mDelta] + 224*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mn^2] + 68*mDelta^9*mn*Log[mDelta^2 - mn^2] + 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 28*mDelta*mn^9*Log[mDelta^2 - mn^2] + 4*mn^10*Log[mDelta^2 - mn^2] - 96*mDelta^5*mn^5*Log[ScaleMu] - 56*mDelta^4*mn^6*Log[ScaleMu] + 64*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 56*mDelta*mn^9*Log[ScaleMu] - 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*mn^3*(-mn + mSigma)*Pi^2) + (MK^2*(-mDelta + mΞs)*(42*mDelta^8*mn^2 + 170*mDelta^7*mn^3 + 117*mDelta^6*mn^4 - 55*mDelta^5*mn^5 - 22*mDelta^4*mn^6 - 66*mDelta^3*mn^7 - 16*mDelta^2*mn^8 + 12*mDelta*mn^9 + 8*mn^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mn*Log[mDelta] - 192*mDelta^8*mn^2*Log[mDelta] + 336*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mn^2] + 170*mDelta^9*mn*Log[mDelta^2 - mn^2] + 96*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 168*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 24*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 16*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 42*mDelta*mn^9*Log[mDelta^2 - mn^2] - 8*mn^10*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[ScaleMu] - 32*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 84*mDelta*mn^9*Log[ScaleMu] + 16*mn^10*Log[ScaleMu]))/(864*mDelta^5*mn^3*(-mn + mSigma)*Pi^2)))/(36*Sqrt[2]*f^3) - ((hD + 3*hF)*^2*ℋ*((MK^2*(14*mDelta^8*mn^2 + 68*mDelta^7*mn^3 + 55*mDelta^6*mn^4 - 118*mDelta^5*mn^5 + 92*mDelta^4*mn^6 + 76*mDelta^3*mn^7 + 12*mDelta^2*mn^8 - 8*mDelta*mn^9 - 4*mn^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mn*Log[mDelta] - 96*mDelta^8*mn^2*Log[mDelta] + 224*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mn^2] + 68*mDelta^9*mn*Log[mDelta^2 - mn^2] + 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 28*mDelta*mn^9*Log[mDelta^2 - mn^2] + 4*mn^10*Log[mDelta^2 - mn^2] - 96*mDelta^5*mn^5*Log[ScaleMu] - 56*mDelta^4*mn^6*Log[ScaleMu] + 64*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 56*mDelta*mn^9*Log[ScaleMu] - 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*(mLambda - mn)*mn^3*Pi^2) + (MK^2*(-mDelta + mΣs)*(42*mDelta^8*mn^2 + 170*mDelta^7*mn^3 + 117*mDelta^6*mn^4 - 55*mDelta^5*mn^5 - 22*mDelta^4*mn^6 - 66*mDelta^3*mn^7 - 16*mDelta^2*mn^8 + 12*mDelta*mn^9 + 8*mn^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mn*Log[mDelta] - 192*mDelta^8*mn^2*Log[mDelta] + 336*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mn^2] + 170*mDelta^9*mn*Log[mDelta^2 - mn^2] + 96*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 168*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 24*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 16*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 42*mDelta*mn^9*Log[mDelta^2 - mn^2] - 8*mn^10*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[ScaleMu] - 32*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 84*mDelta*mn^9*Log[ScaleMu] + 16*mn^10*Log[ScaleMu]))/(864*mDelta^5*(mLambda - mn)*mn^3*Pi^2)))/(18*Sqrt[2]*f^3) - ((hD - hF)*^2*ℋ*((MK^2*(14*mDelta^8*mn^2 + 68*mDelta^7*mn^3 + 55*mDelta^6*mn^4 - 118*mDelta^5*mn^5 + 92*mDelta^4*mn^6 + 76*mDelta^3*mn^7 + 12*mDelta^2*mn^8 - 8*mDelta*mn^9 - 4*mn^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mn*Log[mDelta] - 96*mDelta^8*mn^2*Log[mDelta] + 224*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mn^2] + 68*mDelta^9*mn*Log[mDelta^2 - mn^2] + 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 28*mDelta*mn^9*Log[mDelta^2 - mn^2] + 4*mn^10*Log[mDelta^2 - mn^2] - 96*mDelta^5*mn^5*Log[ScaleMu] - 56*mDelta^4*mn^6*Log[ScaleMu] + 64*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 56*mDelta*mn^9*Log[ScaleMu] - 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*mn^3*(-mn + mSigma)*Pi^2) + (MK^2*(-mDelta + mΣs)*(42*mDelta^8*mn^2 + 170*mDelta^7*mn^3 + 117*mDelta^6*mn^4 - 55*mDelta^5*mn^5 - 22*mDelta^4*mn^6 - 66*mDelta^3*mn^7 - 16*mDelta^2*mn^8 + 12*mDelta*mn^9 + 8*mn^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mn*Log[mDelta] - 192*mDelta^8*mn^2*Log[mDelta] + 336*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mn^2] + 170*mDelta^9*mn*Log[mDelta^2 - mn^2] + 96*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 168*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 24*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 16*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 42*mDelta*mn^9*Log[mDelta^2 - mn^2] - 8*mn^10*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[ScaleMu] - 32*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 84*mDelta*mn^9*Log[ScaleMu] + 16*mn^10*Log[ScaleMu]))/(864*mDelta^5*mn^3*(-mn + mSigma)*Pi^2)))/(9*Sqrt[2]*f^3)}, {Lambda, -1/4*((Dd + F)*(hD + 3*hF)*(((mLambda + 3*mP)*A0[mP^2]*DiracGamma[5])/(16*(mLambda - mP)*Pi^2) + ((mLambda + 3*mP)*Mπ^2*B0[mP^2, mP^2, Mπ^2]*DiracGamma[5])/(16*(mLambda - mP)*Pi^2) + (MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(mLambda - mP)*Pi^2)))/(Sqrt[3]*f^3) + ((Dd - 3*F)^2*(Dd + F)*(hD + 3*hF)*MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/(48*Sqrt[3]*f^3*(mLambda - mP)*Pi^2) - ((Dd + F)^3*(hD + 3*hF)*MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/(16*Sqrt[3]*f^3*(mLambda - mP)*Pi^2) - ((Dd - F)*(Dd + F)*(Dd + 3*F)*(hD - hF)*MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/(8*Sqrt[3]*f^3*(-mP + mSigma)*Pi^2) - (Dd*(hD - hF)*MK^2*mP^2*(Log[mP] - Log[ScaleMu]))/(8*Sqrt[3]*f^3*Pi^2) + ((Dd + F)*(hD + 3*hF)*MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(8*Sqrt[3]*f^3*(mLambda - mP)*Pi^2) + (Sqrt[3]*(Dd - F)*(hD - hF)*MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(16*f^3*(-mP + mSigma)*Pi^2) + ((Dd - 3*F)*(hD - hF)*MK^2*mP^2*(-mP + mΞ)*(Log[mP] - Log[ScaleMu]))/(64*Sqrt[3]*f^3*(-mP + mSigma)*Pi^2) - ((Dd + F)*(hD + 3*hF)*MK^2*^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(2592*Sqrt[3]*f^3*mDelta^2*(mLambda - mP)*mP^3*(-mDelta + mP)*Pi^2) - ((Dd + 3*F)*(hD - hF)*MK^2*^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(5184*Sqrt[3]*f^3*mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (5*(hD + 3*hF)*MK^2*^2*ℋ*(-14*mDelta^8*mP^2 - 68*mDelta^7*mP^3 - 55*mDelta^6*mP^4 + 118*mDelta^5*mP^5 - 92*mDelta^4*mP^6 - 76*mDelta^3*mP^7 - 12*mDelta^2*mP^8 + 8*mDelta*mP^9 + 4*mP^10 + 28*mDelta^10*Log[mDelta] + 136*mDelta^9*mP*Log[mDelta] + 96*mDelta^8*mP^2*Log[mDelta] - 224*mDelta^7*mP^3*Log[mDelta] - 224*mDelta^6*mP^4*Log[mDelta] - 14*mDelta^10*Log[mDelta^2 - mP^2] - 68*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^8*mP^2*Log[mDelta^2 - mP^2] + 112*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] - 48*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 28*mDelta^4*mP^6*Log[mDelta^2 - mP^2] + 32*mDelta^3*mP^7*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 28*mDelta*mP^9*Log[mDelta^2 - mP^2] - 4*mP^10*Log[mDelta^2 - mP^2] + 96*mDelta^5*mP^5*Log[ScaleMu] + 56*mDelta^4*mP^6*Log[ScaleMu] - 64*mDelta^3*mP^7*Log[ScaleMu] + 36*mDelta^2*mP^8*Log[ScaleMu] + 56*mDelta*mP^9*Log[ScaleMu] + 8*mP^10*Log[ScaleMu]))/(31104*Sqrt[3]*f^3*mDelta^4*(mLambda - mP)*mP^3*Pi^2) + ((Dd + 3*F)*(hD + 3*hF)*((MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(mLambda - mP)*Pi^2) + (MK^2*mP*(4*mP + 11*mP*Log[mP] - 11*mP*Log[ScaleMu]))/(8*Pi^2)))/(16*Sqrt[3]*f^3) - ((Dd + 3*F)*(hD + 3*hF)*(-1/32*((2*mLambda + 2*mP)*A0[MK^2]*DiracGamma[5])/(mP*Pi^2) + ((mLambda + mP)*(2*mLambda + 2*mP)*A0[mLambda^2]*DiracGamma[5])/(32*(mLambda - mP)*mP*Pi^2) - ((-MK^2 + (mLambda - mP)^2)*(mLambda + mP)*(2*mLambda + 2*mP)*B0[mP^2, MK^2, mLambda^2]*DiracGamma[5])/(32*(mLambda - mP)*mP*Pi^2) + (MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(mLambda - mP)*Pi^2) + (MK^2*mP*(4*mP + 11*mP*Log[mP] - 11*mP*Log[ScaleMu]))/(8*Pi^2)))/(16*Sqrt[3]*f^3) + ((Dd - F)*(hD + 3*hF)*((MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(mLambda - mP)*Pi^2) + (MK^2*mP*(-mP + mSigma)*(4*mP + 11*mP*Log[mP] - 11*mP*Log[ScaleMu]))/(8*(mLambda - mP)*Pi^2)))/(16*Sqrt[3]*f^3) - ((Dd - F)*(hD + 3*hF)*(-1/32*((-mP + mSigma)*(mLambda + 2*mP + mSigma)*A0[MK^2]*DiracGamma[5])/((mLambda - mP)*mP*Pi^2) + ((mP + mSigma)*(mLambda + 2*mP + mSigma)*A0[mSigma^2]*DiracGamma[5])/(32*(mLambda - mP)*mP*Pi^2) - ((mP + mSigma)*(mLambda + 2*mP + mSigma)*(-MK^2 + (-mP + mSigma)^2)*B0[mP^2, MK^2, mSigma^2]*DiracGamma[5])/(32*(mLambda - mP)*mP*Pi^2) + (MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(mLambda - mP)*Pi^2) + (MK^2*mP*(-mP + mSigma)*(4*mP + 11*mP*Log[mP] - 11*mP*Log[ScaleMu]))/(8*(mLambda - mP)*Pi^2)))/(16*Sqrt[3]*f^3) + (Sqrt[3]*(Dd + F)*(hD - hF)*((MK^2*mP^3*(Log[mP] - Log[ScaleMu]))/(2*(-mP + mSigma)*Pi^2) + (MK^2*mP*(-mP + mΞ)*(4*mP + 11*mP*Log[mP] - 11*mP*Log[ScaleMu]))/(8*(-mP + mSigma)*Pi^2)))/(8*f^3) - (Dd^2*(Dd - 3*F)*(hD - hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((-mP + mSigma)*Pi^2) - (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2)))/(6*Sqrt[3]*f^3) + (Dd*F*(Dd + F)*(hD - hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((-mP + mSigma)*Pi^2) - (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2)))/(Sqrt[3]*f^3) - (Dd*(Dd - 3*F)*(Dd + F)*(hD + 3*hF)*((MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/(2*(mLambda - mP)*Pi^2) + (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2)))/(12*Sqrt[3]*f^3) - (Dd^2*(Dd + F)*(hD + 3*hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((-mP + mSigma)*Pi^2) - (MK^2*(mLambda - mP)*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigma)*Pi^2)))/(6*Sqrt[3]*f^3) + (Sqrt[3]*Dd*(Dd + F)^2*(hD - hF)*((MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/(2*(mLambda - mP)*Pi^2) + (MK^2*mP*(-mP + mSigma)*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(mLambda - mP)*Pi^2)))/(4*f^3) - ((Dd - 3*F)*(Dd + F)*(Dd + 3*F)*(hD - 3*hF)*((MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/(2*(mLambda - mP)*Pi^2) + (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2) + (MK^2*mP*(-mP + mΞ)*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(mLambda - mP)*Pi^2)))/(24*Sqrt[3]*f^3) - (Sqrt[3]*(Dd - 3*F)*(Dd - F)*(Dd + F)*(hD + hF)*((MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/(2*(mLambda - mP)*Pi^2) + (MK^2*mP*(-mP + mSigma)*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(mLambda - mP)*Pi^2) + (MK^2*mP*(-mP + mΞ)*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(mLambda - mP)*Pi^2)))/(8*f^3) - (Dd*(Dd - F)*(Dd + F)*(hD + hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((-mP + mSigma)*Pi^2) - (MK^2*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*Pi^2) - (MK^2*mP*(-mP + mΞ)*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigma)*Pi^2)))/(4*Sqrt[3]*f^3) + (Dd*(Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(-1/2*(MK^2*mP^3*(1 + 3*Log[mP] - 3*Log[ScaleMu]))/((-mP + mSigma)*Pi^2) - (MK^2*(mLambda - mP)*mP*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigma)*Pi^2) - (MK^2*mP*(-mP + mΞ)*(12*mP + 9*mP*Log[mP] - 9*mP*Log[ScaleMu]))/(8*(-mP + mSigma)*Pi^2)))/(12*Sqrt[3]*f^3) - (2*Dd*F^2*(hD - hF)*((MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/(2*(-mP + mSigma)*Pi^2) + (MK^2*mP*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(4*Pi^2)))/(Sqrt[3]*f^3) - ((Dd - F)^2*F*(hD + 3*hF)*(-1/2*(MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/((mLambda - mP)*Pi^2) - (MK^2*mP*(-mP + mSigma)*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(4*(mLambda - mP)*Pi^2)))/(2*Sqrt[3]*f^3) + (Dd*(Dd - F)*(Dd + 3*F)*(hD + 3*hF)*(-1/2*(MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/((mLambda - mP)*Pi^2) - (MK^2*mP*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(8*Pi^2) - (MK^2*mP*(-mP + mSigma)*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(8*(mLambda - mP)*Pi^2)))/(6*Sqrt[3]*f^3) - ((Dd - 3*F)*(Dd - F)*(Dd + F)*(hD - hF)*((MK^2*mP^3*(1 + 2*Log[mP] - 2*Log[ScaleMu]))/(2*(-mP + mSigma)*Pi^2) + (MK^2*mP*(-mP + mΞ)*(8*mP + 7*mP*Log[mP] - 7*mP*Log[ScaleMu]))/(4*(-mP + mSigma)*Pi^2)))/(4*Sqrt[3]*f^3) - ((Dd + F)*hC*^2*((MK^2*(-18*mDelta^6*mP^2 - 30*mDelta^5*mP^3 + 15*mDelta^4*mP^4 - 6*mDelta^3*mP^5 - 6*mDelta^2*mP^6 + 4*mDelta*mP^7 + 4*mP^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mP*Log[mDelta] - 48*mDelta^6*mP^2*Log[mDelta] - 108*mDelta^5*mP^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mP^2] - 30*mDelta^7*mP*Log[mDelta^2 - mP^2] + 24*mDelta^6*mP^2*Log[mDelta^2 - mP^2] + 54*mDelta^5*mP^3*Log[mDelta^2 - mP^2] - 18*mDelta^3*mP^5*Log[mDelta^2 - mP^2] - 6*mDelta*mP^7*Log[mDelta^2 - mP^2] - 6*mP^8*Log[mDelta^2 - mP^2] + 36*mDelta^3*mP^5*Log[ScaleMu] + 12*mDelta*mP^7*Log[ScaleMu] + 12*mP^8*Log[ScaleMu]))/(288*mDelta^3*(mLambda - mP)*mP^2*Pi^2) + (MK^2*(-mDelta + mΣs)*(-90*mDelta^6*mP^3 - 120*mDelta^5*mP^4 + 27*mDelta^4*mP^5 + 12*mDelta^3*mP^6 + 18*mDelta^2*mP^7 - 8*mDelta*mP^8 - 12*mP^9 + 180*mDelta^8*mP*Log[mDelta] + 240*mDelta^7*mP^2*Log[mDelta] - 144*mDelta^6*mP^3*Log[mDelta] - 216*mDelta^5*mP^4*Log[mDelta] - 90*mDelta^8*mP*Log[mDelta^2 - mP^2] - 120*mDelta^7*mP^2*Log[mDelta^2 - mP^2] + 72*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 108*mDelta^5*mP^4*Log[mDelta^2 - mP^2] + 12*mDelta*mP^8*Log[mDelta^2 - mP^2] + 18*mP^9*Log[mDelta^2 - mP^2] - 24*mDelta*mP^8*Log[ScaleMu] - 36*mP^9*Log[ScaleMu]))/(576*mDelta^4*(mLambda - mP)*mP^3*Pi^2)))/(2*Sqrt[3]*f^3) - ((Dd + F)*hC*^2*((MK^2*(-18*mDelta^6*mP^2 - 30*mDelta^5*mP^3 + 15*mDelta^4*mP^4 - 6*mDelta^3*mP^5 - 6*mDelta^2*mP^6 + 4*mDelta*mP^7 + 4*mP^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mP*Log[mDelta] - 48*mDelta^6*mP^2*Log[mDelta] - 108*mDelta^5*mP^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mP^2] - 30*mDelta^7*mP*Log[mDelta^2 - mP^2] + 24*mDelta^6*mP^2*Log[mDelta^2 - mP^2] + 54*mDelta^5*mP^3*Log[mDelta^2 - mP^2] - 18*mDelta^3*mP^5*Log[mDelta^2 - mP^2] - 6*mDelta*mP^7*Log[mDelta^2 - mP^2] - 6*mP^8*Log[mDelta^2 - mP^2] + 36*mDelta^3*mP^5*Log[ScaleMu] + 12*mDelta*mP^7*Log[ScaleMu] + 12*mP^8*Log[ScaleMu]))/(288*mDelta^3*(mLambda - mP)*mP^2*Pi^2) + (MK^2*(-mDelta + mΞs)*(-90*mDelta^6*mP^3 - 120*mDelta^5*mP^4 + 27*mDelta^4*mP^5 + 12*mDelta^3*mP^6 + 18*mDelta^2*mP^7 - 8*mDelta*mP^8 - 12*mP^9 + 180*mDelta^8*mP*Log[mDelta] + 240*mDelta^7*mP^2*Log[mDelta] - 144*mDelta^6*mP^3*Log[mDelta] - 216*mDelta^5*mP^4*Log[mDelta] - 90*mDelta^8*mP*Log[mDelta^2 - mP^2] - 120*mDelta^7*mP^2*Log[mDelta^2 - mP^2] + 72*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 108*mDelta^5*mP^4*Log[mDelta^2 - mP^2] + 12*mDelta*mP^8*Log[mDelta^2 - mP^2] + 18*mP^9*Log[mDelta^2 - mP^2] - 24*mDelta*mP^8*Log[ScaleMu] - 36*mP^9*Log[ScaleMu]))/(576*mDelta^4*(mLambda - mP)*mP^3*Pi^2) + (MK^2*(-mDelta + mΣs)*(-90*mDelta^6*mP^3 - 120*mDelta^5*mP^4 + 27*mDelta^4*mP^5 + 12*mDelta^3*mP^6 + 18*mDelta^2*mP^7 - 8*mDelta*mP^8 - 12*mP^9 + 180*mDelta^8*mP*Log[mDelta] + 240*mDelta^7*mP^2*Log[mDelta] - 144*mDelta^6*mP^3*Log[mDelta] - 216*mDelta^5*mP^4*Log[mDelta] - 90*mDelta^8*mP*Log[mDelta^2 - mP^2] - 120*mDelta^7*mP^2*Log[mDelta^2 - mP^2] + 72*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 108*mDelta^5*mP^4*Log[mDelta^2 - mP^2] + 12*mDelta*mP^8*Log[mDelta^2 - mP^2] + 18*mP^9*Log[mDelta^2 - mP^2] - 24*mDelta*mP^8*Log[ScaleMu] - 36*mP^9*Log[ScaleMu]))/(576*mDelta^4*(mLambda - mP)*mP^3*Pi^2)))/(4*Sqrt[3]*f^3) - (Dd*hC*^2*((MK^2*(18*mDelta^6*mP^2 + 30*mDelta^5*mP^3 - 15*mDelta^4*mP^4 + 6*mDelta^3*mP^5 + 6*mDelta^2*mP^6 - 4*mDelta*mP^7 - 4*mP^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mP*Log[mDelta] + 48*mDelta^6*mP^2*Log[mDelta] + 108*mDelta^5*mP^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mP^2] + 30*mDelta^7*mP*Log[mDelta^2 - mP^2] - 24*mDelta^6*mP^2*Log[mDelta^2 - mP^2] - 54*mDelta^5*mP^3*Log[mDelta^2 - mP^2] + 18*mDelta^3*mP^5*Log[mDelta^2 - mP^2] + 6*mDelta*mP^7*Log[mDelta^2 - mP^2] + 6*mP^8*Log[mDelta^2 - mP^2] - 36*mDelta^3*mP^5*Log[ScaleMu] - 12*mDelta*mP^7*Log[ScaleMu] - 12*mP^8*Log[ScaleMu]))/(288*mDelta^3*mP^2*(-mP + mSigma)*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mP^3 + 120*mDelta^5*mP^4 - 27*mDelta^4*mP^5 - 12*mDelta^3*mP^6 - 18*mDelta^2*mP^7 + 8*mDelta*mP^8 + 12*mP^9 - 180*mDelta^8*mP*Log[mDelta] - 240*mDelta^7*mP^2*Log[mDelta] + 144*mDelta^6*mP^3*Log[mDelta] + 216*mDelta^5*mP^4*Log[mDelta] + 90*mDelta^8*mP*Log[mDelta^2 - mP^2] + 120*mDelta^7*mP^2*Log[mDelta^2 - mP^2] - 72*mDelta^6*mP^3*Log[mDelta^2 - mP^2] - 108*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 12*mDelta*mP^8*Log[mDelta^2 - mP^2] - 18*mP^9*Log[mDelta^2 - mP^2] + 24*mDelta*mP^8*Log[ScaleMu] + 36*mP^9*Log[ScaleMu]))/(576*mDelta^4*mP^3*(-mP + mSigma)*Pi^2)))/(9*Sqrt[3]*f^3) - (Dd*hC*^2*((MK^2*(18*mDelta^6*mP^2 + 30*mDelta^5*mP^3 - 15*mDelta^4*mP^4 + 6*mDelta^3*mP^5 + 6*mDelta^2*mP^6 - 4*mDelta*mP^7 - 4*mP^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mP*Log[mDelta] + 48*mDelta^6*mP^2*Log[mDelta] + 108*mDelta^5*mP^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mP^2] + 30*mDelta^7*mP*Log[mDelta^2 - mP^2] - 24*mDelta^6*mP^2*Log[mDelta^2 - mP^2] - 54*mDelta^5*mP^3*Log[mDelta^2 - mP^2] + 18*mDelta^3*mP^5*Log[mDelta^2 - mP^2] + 6*mDelta*mP^7*Log[mDelta^2 - mP^2] + 6*mP^8*Log[mDelta^2 - mP^2] - 36*mDelta^3*mP^5*Log[ScaleMu] - 12*mDelta*mP^7*Log[ScaleMu] - 12*mP^8*Log[ScaleMu]))/(288*mDelta^3*mP^2*(-mP + mSigma)*Pi^2) + (MK^2*(-mDelta + mΞs)*(90*mDelta^6*mP^3 + 120*mDelta^5*mP^4 - 27*mDelta^4*mP^5 - 12*mDelta^3*mP^6 - 18*mDelta^2*mP^7 + 8*mDelta*mP^8 + 12*mP^9 - 180*mDelta^8*mP*Log[mDelta] - 240*mDelta^7*mP^2*Log[mDelta] + 144*mDelta^6*mP^3*Log[mDelta] + 216*mDelta^5*mP^4*Log[mDelta] + 90*mDelta^8*mP*Log[mDelta^2 - mP^2] + 120*mDelta^7*mP^2*Log[mDelta^2 - mP^2] - 72*mDelta^6*mP^3*Log[mDelta^2 - mP^2] - 108*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 12*mDelta*mP^8*Log[mDelta^2 - mP^2] - 18*mP^9*Log[mDelta^2 - mP^2] + 24*mDelta*mP^8*Log[ScaleMu] + 36*mP^9*Log[ScaleMu]))/(576*mDelta^4*mP^3*(-mP + mSigma)*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mP^3 + 120*mDelta^5*mP^4 - 27*mDelta^4*mP^5 - 12*mDelta^3*mP^6 - 18*mDelta^2*mP^7 + 8*mDelta*mP^8 + 12*mP^9 - 180*mDelta^8*mP*Log[mDelta] - 240*mDelta^7*mP^2*Log[mDelta] + 144*mDelta^6*mP^3*Log[mDelta] + 216*mDelta^5*mP^4*Log[mDelta] + 90*mDelta^8*mP*Log[mDelta^2 - mP^2] + 120*mDelta^7*mP^2*Log[mDelta^2 - mP^2] - 72*mDelta^6*mP^3*Log[mDelta^2 - mP^2] - 108*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 12*mDelta*mP^8*Log[mDelta^2 - mP^2] - 18*mP^9*Log[mDelta^2 - mP^2] + 24*mDelta*mP^8*Log[ScaleMu] + 36*mP^9*Log[ScaleMu]))/(576*mDelta^4*mP^3*(-mP + mSigma)*Pi^2)))/(18*Sqrt[3]*f^3) + ((Dd - 3*F)*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(-mP + mΞ)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(12*Sqrt[3]*f^3) + ((Dd + F)*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(-mP + mΞ)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(4*Sqrt[3]*f^3) - ((Dd + 3*F)*(hD + 3*hF)*^2*((MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(1728*mDelta^2*(mLambda - mP)*mP^3*(-mDelta + mP)*Pi^2) + (MK^2*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*Pi^2) + (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mP)*mP^3*(-mDelta + mP)^2*Pi^2)))/(12*Sqrt[3]*f^3) - ((Dd - F)*(hD + 3*hF)*^2*((MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(1728*mDelta^2*(mLambda - mP)*mP^3*(-mDelta + mP)*Pi^2) + (MK^2*(-mP + mSigma)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mP)*mP^3*(-mDelta + mP)^2*Pi^2) + (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mP)*mP^3*(-mDelta + mP)^2*Pi^2)))/(6*Sqrt[3]*f^3) - (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(6*Sqrt[3]*f^3) + (F*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(2*Sqrt[3]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mP^2 - 18*mDelta^6*mP^3 - 3*mDelta^5*mP^4 + 45*mDelta^4*mP^5 + 46*mDelta^3*mP^6 - 86*mDelta^2*mP^7 + 24*mDelta*mP^8 - 2*mP^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mP*Log[mDelta] - 96*mDelta^6*mP^3*Log[mDelta] - 72*mDelta^5*mP^4*Log[mDelta] + 336*mDelta^2*mP^7*Log[mP] - 144*mDelta*mP^8*Log[mP] - 72*mP^9*Log[mP] - 6*mDelta^9*Log[mDelta^2 - mP^2] - 18*mDelta^8*mP*Log[mDelta^2 - mP^2] + 48*mDelta^6*mP^3*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^4*Log[mDelta^2 - mP^2] - 36*mDelta^4*mP^5*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^6*Log[mDelta^2 - mP^2] + 18*mDelta*mP^8*Log[mDelta^2 - mP^2] + 6*mP^9*Log[mDelta^2 - mP^2] + 72*mDelta^4*mP^5*Log[ScaleMu] + 96*mDelta^3*mP^6*Log[ScaleMu] - 336*mDelta^2*mP^7*Log[ScaleMu] + 108*mDelta*mP^8*Log[ScaleMu] + 60*mP^9*Log[ScaleMu]))/(mDelta^2*mP^3*(-mDelta + mP)*(-mP + mSigma)*Pi^2) - (MK^2*(mLambda - mP)*(6*mDelta^8*mP^2 + 18*mDelta^7*mP^3 + 3*mDelta^6*mP^4 - 45*mDelta^5*mP^5 - 150*mDelta^4*mP^6 + 150*mDelta^3*mP^7 + 45*mDelta^2*mP^8 - 27*mDelta*mP^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mP*Log[mDelta] + 96*mDelta^7*mP^3*Log[mDelta] + 72*mDelta^6*mP^4*Log[mDelta] - 1032*mDelta^4*mP^6*Log[mP] + 1296*mDelta^3*mP^7*Log[mP] - 36*mDelta^2*mP^8*Log[mP] - 348*mDelta*mP^9*Log[mP] + 6*mDelta^10*Log[mDelta^2 - mP^2] + 18*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 36*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 36*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 48*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 6*mDelta*mP^9*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 936*mDelta^4*mP^6*Log[ScaleMu] - 1296*mDelta^3*mP^7*Log[ScaleMu] + 72*mDelta^2*mP^8*Log[ScaleMu] + 360*mDelta*mP^9*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mP^2 + 48*mDelta^7*mP^3 - 90*mDelta^6*mP^4 - 54*mDelta^5*mP^5 + 114*mDelta^4*mP^6 - 64*mDelta^3*mP^7 + 36*mDelta^2*mP^8 - 30*mDelta*mP^9 + 4*mP^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mP*Log[mDelta] + 216*mDelta^8*mP^2*Log[mDelta] + 288*mDelta^7*mP^3*Log[mDelta] - 240*mDelta^6*mP^4*Log[mDelta] - 216*mDelta^5*mP^5*Log[mDelta] + 336*mDelta^3*mP^7*Log[mP] - 288*mDelta^2*mP^8*Log[mP] - 72*mDelta*mP^9*Log[mP] + 144*mP^10*Log[mP] + 36*mDelta^10*Log[mDelta^2 - mP^2] + 48*mDelta^9*mP*Log[mDelta^2 - mP^2] - 108*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 144*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 120*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 144*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 72*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 48*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 36*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 12*mP^10*Log[mDelta^2 - mP^2] - 72*mDelta^5*mP^5*Log[ScaleMu] + 144*mDelta^4*mP^6*Log[ScaleMu] - 240*mDelta^3*mP^7*Log[ScaleMu] + 216*mDelta^2*mP^8*Log[ScaleMu] + 72*mDelta*mP^9*Log[ScaleMu] - 120*mP^10*Log[ScaleMu]))/(1728*mDelta^3*mP^3*(-mDelta + mP)^2*(-mP + mSigma)*Pi^2)))/(2*Sqrt[3]*f^3) - ((hD + 3*hF)*^2*ℋ*((MK^2*(-mDelta + mΣs)*(-42*mDelta^8*mP^2 - 170*mDelta^7*mP^3 - 117*mDelta^6*mP^4 + 55*mDelta^5*mP^5 + 22*mDelta^4*mP^6 + 66*mDelta^3*mP^7 + 16*mDelta^2*mP^8 - 12*mDelta*mP^9 - 8*mP^10 + 84*mDelta^10*Log[mDelta] + 340*mDelta^9*mP*Log[mDelta] + 192*mDelta^8*mP^2*Log[mDelta] - 336*mDelta^7*mP^3*Log[mDelta] - 224*mDelta^6*mP^4*Log[mDelta] - 42*mDelta^10*Log[mDelta^2 - mP^2] - 170*mDelta^9*mP*Log[mDelta^2 - mP^2] - 96*mDelta^8*mP^2*Log[mDelta^2 - mP^2] + 168*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] - 24*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 16*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] + 42*mDelta*mP^9*Log[mDelta^2 - mP^2] + 8*mP^10*Log[mDelta^2 - mP^2] + 48*mDelta^5*mP^5*Log[ScaleMu] + 32*mDelta^3*mP^7*Log[ScaleMu] - 36*mDelta^2*mP^8*Log[ScaleMu] - 84*mDelta*mP^9*Log[ScaleMu] - 16*mP^10*Log[ScaleMu]))/(864*mDelta^5*(mLambda - mP)*mP^3*Pi^2) + (MK^2*(-14*mDelta^8*mP^2 - 68*mDelta^7*mP^3 - 55*mDelta^6*mP^4 + 118*mDelta^5*mP^5 - 92*mDelta^4*mP^6 - 76*mDelta^3*mP^7 - 12*mDelta^2*mP^8 + 8*mDelta*mP^9 + 4*mP^10 + 28*mDelta^10*Log[mDelta] + 136*mDelta^9*mP*Log[mDelta] + 96*mDelta^8*mP^2*Log[mDelta] - 224*mDelta^7*mP^3*Log[mDelta] - 224*mDelta^6*mP^4*Log[mDelta] - 14*mDelta^10*Log[mDelta^2 - mP^2] - 68*mDelta^9*mP*Log[mDelta^2 - mP^2] - 48*mDelta^8*mP^2*Log[mDelta^2 - mP^2] + 112*mDelta^7*mP^3*Log[mDelta^2 - mP^2] + 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] - 48*mDelta^5*mP^5*Log[mDelta^2 - mP^2] - 28*mDelta^4*mP^6*Log[mDelta^2 - mP^2] + 32*mDelta^3*mP^7*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 28*mDelta*mP^9*Log[mDelta^2 - mP^2] - 4*mP^10*Log[mDelta^2 - mP^2] + 96*mDelta^5*mP^5*Log[ScaleMu] + 56*mDelta^4*mP^6*Log[ScaleMu] - 64*mDelta^3*mP^7*Log[ScaleMu] + 36*mDelta^2*mP^8*Log[ScaleMu] + 56*mDelta*mP^9*Log[ScaleMu] + 8*mP^10*Log[ScaleMu]))/(1728*mDelta^4*(mLambda - mP)*mP^3*Pi^2)))/(18*Sqrt[3]*f^3) + ((hD - hF)*^2*ℋ*((MK^2*(14*mDelta^8*mP^2 + 68*mDelta^7*mP^3 + 55*mDelta^6*mP^4 - 118*mDelta^5*mP^5 + 92*mDelta^4*mP^6 + 76*mDelta^3*mP^7 + 12*mDelta^2*mP^8 - 8*mDelta*mP^9 - 4*mP^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mP*Log[mDelta] - 96*mDelta^8*mP^2*Log[mDelta] + 224*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mP^2] + 68*mDelta^9*mP*Log[mDelta^2 - mP^2] + 48*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 112*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 48*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 28*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 32*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] + 28*mDelta*mP^9*Log[mDelta^2 - mP^2] + 4*mP^10*Log[mDelta^2 - mP^2] - 96*mDelta^5*mP^5*Log[ScaleMu] - 56*mDelta^4*mP^6*Log[ScaleMu] + 64*mDelta^3*mP^7*Log[ScaleMu] - 36*mDelta^2*mP^8*Log[ScaleMu] - 56*mDelta*mP^9*Log[ScaleMu] - 8*mP^10*Log[ScaleMu]))/(1728*mDelta^4*mP^3*(-mP + mSigma)*Pi^2) + (MK^2*(-mDelta + mΞs)*(42*mDelta^8*mP^2 + 170*mDelta^7*mP^3 + 117*mDelta^6*mP^4 - 55*mDelta^5*mP^5 - 22*mDelta^4*mP^6 - 66*mDelta^3*mP^7 - 16*mDelta^2*mP^8 + 12*mDelta*mP^9 + 8*mP^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mP*Log[mDelta] - 192*mDelta^8*mP^2*Log[mDelta] + 336*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mP^2] + 170*mDelta^9*mP*Log[mDelta^2 - mP^2] + 96*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 168*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 24*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 16*mDelta^3*mP^7*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 42*mDelta*mP^9*Log[mDelta^2 - mP^2] - 8*mP^10*Log[mDelta^2 - mP^2] - 48*mDelta^5*mP^5*Log[ScaleMu] - 32*mDelta^3*mP^7*Log[ScaleMu] + 36*mDelta^2*mP^8*Log[ScaleMu] + 84*mDelta*mP^9*Log[ScaleMu] + 16*mP^10*Log[ScaleMu]))/(864*mDelta^5*mP^3*(-mP + mSigma)*Pi^2)))/(12*Sqrt[3]*f^3) + ((hD - hF)*^2*ℋ*((MK^2*(14*mDelta^8*mP^2 + 68*mDelta^7*mP^3 + 55*mDelta^6*mP^4 - 118*mDelta^5*mP^5 + 92*mDelta^4*mP^6 + 76*mDelta^3*mP^7 + 12*mDelta^2*mP^8 - 8*mDelta*mP^9 - 4*mP^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mP*Log[mDelta] - 96*mDelta^8*mP^2*Log[mDelta] + 224*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mP^2] + 68*mDelta^9*mP*Log[mDelta^2 - mP^2] + 48*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 112*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 48*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 28*mDelta^4*mP^6*Log[mDelta^2 - mP^2] - 32*mDelta^3*mP^7*Log[mDelta^2 - mP^2] + 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] + 28*mDelta*mP^9*Log[mDelta^2 - mP^2] + 4*mP^10*Log[mDelta^2 - mP^2] - 96*mDelta^5*mP^5*Log[ScaleMu] - 56*mDelta^4*mP^6*Log[ScaleMu] + 64*mDelta^3*mP^7*Log[ScaleMu] - 36*mDelta^2*mP^8*Log[ScaleMu] - 56*mDelta*mP^9*Log[ScaleMu] - 8*mP^10*Log[ScaleMu]))/(1728*mDelta^4*mP^3*(-mP + mSigma)*Pi^2) + (MK^2*(-mDelta + mΣs)*(42*mDelta^8*mP^2 + 170*mDelta^7*mP^3 + 117*mDelta^6*mP^4 - 55*mDelta^5*mP^5 - 22*mDelta^4*mP^6 - 66*mDelta^3*mP^7 - 16*mDelta^2*mP^8 + 12*mDelta*mP^9 + 8*mP^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mP*Log[mDelta] - 192*mDelta^8*mP^2*Log[mDelta] + 336*mDelta^7*mP^3*Log[mDelta] + 224*mDelta^6*mP^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mP^2] + 170*mDelta^9*mP*Log[mDelta^2 - mP^2] + 96*mDelta^8*mP^2*Log[mDelta^2 - mP^2] - 168*mDelta^7*mP^3*Log[mDelta^2 - mP^2] - 112*mDelta^6*mP^4*Log[mDelta^2 - mP^2] + 24*mDelta^5*mP^5*Log[mDelta^2 - mP^2] + 16*mDelta^3*mP^7*Log[mDelta^2 - mP^2] - 18*mDelta^2*mP^8*Log[mDelta^2 - mP^2] - 42*mDelta*mP^9*Log[mDelta^2 - mP^2] - 8*mP^10*Log[mDelta^2 - mP^2] - 48*mDelta^5*mP^5*Log[ScaleMu] - 32*mDelta^3*mP^7*Log[ScaleMu] + 36*mDelta^2*mP^8*Log[ScaleMu] + 84*mDelta*mP^9*Log[ScaleMu] + 16*mP^10*Log[ScaleMu]))/(864*mDelta^5*mP^3*(-mP + mSigma)*Pi^2)))/(6*Sqrt[3]*f^3)}, {Lambdan, -((-1/8*(Dd*(hD - hF)*MK^2*mn^2*(Log[mn] - Log[ScaleMu]))/(Sqrt[3]*f^3*Pi^2) + ((Dd - 3*F)*(hD - hF)*MK^2*mn^2*(-mn + mΞ)*(Log[mn] - Log[ScaleMu]))/(64*Sqrt[3]*f^3*(-mn + mSigma)*Pi^2))/Sqrt[2]) - (((Dd + F)*(hD + 3*hF)*MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(8*Sqrt[3]*f^3*(mLambda - mn)*Pi^2) + ((Dd + 3*F)*(hD + 3*hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*Pi^2)))/(16*Sqrt[3]*f^3) + ((Dd - F)*(hD + 3*hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mSigma)*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(16*Sqrt[3]*f^3))/Sqrt[2] - (-1/4*((Dd + F)*(hD + 3*hF)*(((mLambda + 3*mn)*A0[mn^2]*DiracGamma[5])/(16*(mLambda - mn)*Pi^2) + ((mLambda + 3*mn)*Mπ^2*B0[mn^2, mn^2, Mπ^2]*DiracGamma[5])/(16*(mLambda - mn)*Pi^2) + (MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2)))/(Sqrt[3]*f^3) - ((Dd + 3*F)*(hD + 3*hF)*(-1/32*((2*mLambda + 2*mn)*A0[MK^2]*DiracGamma[5])/(mn*Pi^2) + ((mLambda + mn)*(2*mLambda + 2*mn)*A0[mLambda^2]*DiracGamma[5])/(32*(mLambda - mn)*mn*Pi^2) - ((-MK^2 + (mLambda - mn)^2)*(mLambda + mn)*(2*mLambda + 2*mn)*B0[mn^2, MK^2, mLambda^2]*DiracGamma[5])/(32*(mLambda - mn)*mn*Pi^2) + (MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*Pi^2)))/(16*Sqrt[3]*f^3) - ((Dd - F)*(hD + 3*hF)*(-1/32*((-mn + mSigma)*(mLambda + 2*mn + mSigma)*A0[MK^2]*DiracGamma[5])/((mLambda - mn)*mn*Pi^2) + ((mn + mSigma)*(mLambda + 2*mn + mSigma)*A0[mSigma^2]*DiracGamma[5])/(32*(mLambda - mn)*mn*Pi^2) - ((mn + mSigma)*(mLambda + 2*mn + mSigma)*(-MK^2 + (-mn + mSigma)^2)*B0[mn^2, MK^2, mSigma^2]*DiracGamma[5])/(32*(mLambda - mn)*mn*Pi^2) + (MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mSigma)*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(16*Sqrt[3]*f^3))/Sqrt[2] - ((Sqrt[3]*(Dd - F)*(hD - hF)*MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(16*f^3*(-mn + mSigma)*Pi^2) + (Sqrt[3]*(Dd + F)*(hD - hF)*((MK^2*mn^3*(Log[mn] - Log[ScaleMu]))/(2*(-mn + mSigma)*Pi^2) + (MK^2*mn*(-mn + mΞ)*(4*mn + 11*mn*Log[mn] - 11*mn*Log[ScaleMu]))/(8*(-mn + mSigma)*Pi^2)))/(8*f^3))/Sqrt[2] - (-1/12*(Dd*(Dd - 3*F)*(Dd + F)*(hD + 3*hF)*((MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2)))/(Sqrt[3]*f^3) + (Sqrt[3]*Dd*(Dd + F)^2*(hD - hF)*((MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mSigma)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(4*f^3) - ((Dd - 3*F)*(Dd + F)*(Dd + 3*F)*(hD - 3*hF)*((MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2) + (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(24*Sqrt[3]*f^3) - (Sqrt[3]*(Dd - 3*F)*(Dd - F)*(Dd + F)*(hD + hF)*((MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/(2*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mSigma)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2) + (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(8*f^3))/Sqrt[2] - (-1/6*(Dd^2*(Dd - 3*F)*(hD - hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigma)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2)))/(Sqrt[3]*f^3) + (Dd*F*(Dd + F)*(hD - hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigma)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2)))/(Sqrt[3]*f^3) - (Dd^2*(Dd + F)*(hD + 3*hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigma)*Pi^2) - (MK^2*(mLambda - mn)*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigma)*Pi^2)))/(6*Sqrt[3]*f^3) - (Dd*(Dd - F)*(Dd + F)*(hD + hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigma)*Pi^2) - (MK^2*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigma)*Pi^2)))/(4*Sqrt[3]*f^3) + (Dd*(Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(-1/2*(MK^2*mn^3*(1 + 3*Log[mn] - 3*Log[ScaleMu]))/((-mn + mSigma)*Pi^2) - (MK^2*(mLambda - mn)*mn*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigma)*Pi^2) - (MK^2*mn*(-mn + mΞ)*(12*mn + 9*mn*Log[mn] - 9*mn*Log[ScaleMu]))/(8*(-mn + mSigma)*Pi^2)))/(12*Sqrt[3]*f^3))/Sqrt[2] - (((Dd - 3*F)^2*(Dd + F)*(hD + 3*hF)*MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(48*Sqrt[3]*f^3*(mLambda - mn)*Pi^2) - ((Dd + F)^3*(hD + 3*hF)*MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(16*Sqrt[3]*f^3*(mLambda - mn)*Pi^2) - ((Dd - F)^2*F*(hD + 3*hF)*(-1/2*(MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/((mLambda - mn)*Pi^2) - (MK^2*mn*(-mn + mSigma)*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*(mLambda - mn)*Pi^2)))/(2*Sqrt[3]*f^3) + (Dd*(Dd - F)*(Dd + 3*F)*(hD + 3*hF)*(-1/2*(MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/((mLambda - mn)*Pi^2) - (MK^2*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*mn*(-mn + mSigma)*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(8*(mLambda - mn)*Pi^2)))/(6*Sqrt[3]*f^3))/Sqrt[2] - (-1/8*((Dd - F)*(Dd + F)*(Dd + 3*F)*(hD - hF)*MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(Sqrt[3]*f^3*(-mn + mSigma)*Pi^2) - (2*Dd*F^2*(hD - hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(-mn + mSigma)*Pi^2) + (MK^2*mn*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*Pi^2)))/(Sqrt[3]*f^3) - ((Dd - 3*F)*(Dd - F)*(Dd + F)*(hD - hF)*((MK^2*mn^3*(1 + 2*Log[mn] - 2*Log[ScaleMu]))/(2*(-mn + mSigma)*Pi^2) + (MK^2*mn*(-mn + mΞ)*(8*mn + 7*mn*Log[mn] - 7*mn*Log[ScaleMu]))/(4*(-mn + mSigma)*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - (-1/2*((Dd + F)*hC*^2*((MK^2*(-18*mDelta^6*mn^2 - 30*mDelta^5*mn^3 + 15*mDelta^4*mn^4 - 6*mDelta^3*mn^5 - 6*mDelta^2*mn^6 + 4*mDelta*mn^7 + 4*mn^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mn*Log[mDelta] - 48*mDelta^6*mn^2*Log[mDelta] - 108*mDelta^5*mn^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mn^2] - 30*mDelta^7*mn*Log[mDelta^2 - mn^2] + 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] + 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] - 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] - 6*mDelta*mn^7*Log[mDelta^2 - mn^2] - 6*mn^8*Log[mDelta^2 - mn^2] + 36*mDelta^3*mn^5*Log[ScaleMu] + 12*mDelta*mn^7*Log[ScaleMu] + 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*(mLambda - mn)*mn^2*Pi^2) + (MK^2*(-mDelta + mΣs)*(-90*mDelta^6*mn^3 - 120*mDelta^5*mn^4 + 27*mDelta^4*mn^5 + 12*mDelta^3*mn^6 + 18*mDelta^2*mn^7 - 8*mDelta*mn^8 - 12*mn^9 + 180*mDelta^8*mn*Log[mDelta] + 240*mDelta^7*mn^2*Log[mDelta] - 144*mDelta^6*mn^3*Log[mDelta] - 216*mDelta^5*mn^4*Log[mDelta] - 90*mDelta^8*mn*Log[mDelta^2 - mn^2] - 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] + 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] + 12*mDelta*mn^8*Log[mDelta^2 - mn^2] + 18*mn^9*Log[mDelta^2 - mn^2] - 24*mDelta*mn^8*Log[ScaleMu] - 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*(mLambda - mn)*mn^3*Pi^2)))/(Sqrt[3]*f^3) - ((Dd + F)*hC*^2*((MK^2*(-18*mDelta^6*mn^2 - 30*mDelta^5*mn^3 + 15*mDelta^4*mn^4 - 6*mDelta^3*mn^5 - 6*mDelta^2*mn^6 + 4*mDelta*mn^7 + 4*mn^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mn*Log[mDelta] - 48*mDelta^6*mn^2*Log[mDelta] - 108*mDelta^5*mn^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mn^2] - 30*mDelta^7*mn*Log[mDelta^2 - mn^2] + 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] + 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] - 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] - 6*mDelta*mn^7*Log[mDelta^2 - mn^2] - 6*mn^8*Log[mDelta^2 - mn^2] + 36*mDelta^3*mn^5*Log[ScaleMu] + 12*mDelta*mn^7*Log[ScaleMu] + 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*(mLambda - mn)*mn^2*Pi^2) + (MK^2*(-mDelta + mΞs)*(-90*mDelta^6*mn^3 - 120*mDelta^5*mn^4 + 27*mDelta^4*mn^5 + 12*mDelta^3*mn^6 + 18*mDelta^2*mn^7 - 8*mDelta*mn^8 - 12*mn^9 + 180*mDelta^8*mn*Log[mDelta] + 240*mDelta^7*mn^2*Log[mDelta] - 144*mDelta^6*mn^3*Log[mDelta] - 216*mDelta^5*mn^4*Log[mDelta] - 90*mDelta^8*mn*Log[mDelta^2 - mn^2] - 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] + 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] + 12*mDelta*mn^8*Log[mDelta^2 - mn^2] + 18*mn^9*Log[mDelta^2 - mn^2] - 24*mDelta*mn^8*Log[ScaleMu] - 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*(mLambda - mn)*mn^3*Pi^2) + (MK^2*(-mDelta + mΣs)*(-90*mDelta^6*mn^3 - 120*mDelta^5*mn^4 + 27*mDelta^4*mn^5 + 12*mDelta^3*mn^6 + 18*mDelta^2*mn^7 - 8*mDelta*mn^8 - 12*mn^9 + 180*mDelta^8*mn*Log[mDelta] + 240*mDelta^7*mn^2*Log[mDelta] - 144*mDelta^6*mn^3*Log[mDelta] - 216*mDelta^5*mn^4*Log[mDelta] - 90*mDelta^8*mn*Log[mDelta^2 - mn^2] - 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] + 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] + 12*mDelta*mn^8*Log[mDelta^2 - mn^2] + 18*mn^9*Log[mDelta^2 - mn^2] - 24*mDelta*mn^8*Log[ScaleMu] - 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*(mLambda - mn)*mn^3*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - (-1/9*(Dd*hC*^2*((MK^2*(18*mDelta^6*mn^2 + 30*mDelta^5*mn^3 - 15*mDelta^4*mn^4 + 6*mDelta^3*mn^5 + 6*mDelta^2*mn^6 - 4*mDelta*mn^7 - 4*mn^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mn*Log[mDelta] + 48*mDelta^6*mn^2*Log[mDelta] + 108*mDelta^5*mn^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mn^2] + 30*mDelta^7*mn*Log[mDelta^2 - mn^2] - 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] - 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] + 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] + 6*mDelta*mn^7*Log[mDelta^2 - mn^2] + 6*mn^8*Log[mDelta^2 - mn^2] - 36*mDelta^3*mn^5*Log[ScaleMu] - 12*mDelta*mn^7*Log[ScaleMu] - 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*mn^2*(-mn + mSigma)*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*mn^3*(-mn + mSigma)*Pi^2)))/(Sqrt[3]*f^3) - (Dd*hC*^2*((MK^2*(18*mDelta^6*mn^2 + 30*mDelta^5*mn^3 - 15*mDelta^4*mn^4 + 6*mDelta^3*mn^5 + 6*mDelta^2*mn^6 - 4*mDelta*mn^7 - 4*mn^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mn*Log[mDelta] + 48*mDelta^6*mn^2*Log[mDelta] + 108*mDelta^5*mn^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mn^2] + 30*mDelta^7*mn*Log[mDelta^2 - mn^2] - 24*mDelta^6*mn^2*Log[mDelta^2 - mn^2] - 54*mDelta^5*mn^3*Log[mDelta^2 - mn^2] + 18*mDelta^3*mn^5*Log[mDelta^2 - mn^2] + 6*mDelta*mn^7*Log[mDelta^2 - mn^2] + 6*mn^8*Log[mDelta^2 - mn^2] - 36*mDelta^3*mn^5*Log[ScaleMu] - 12*mDelta*mn^7*Log[ScaleMu] - 12*mn^8*Log[ScaleMu]))/(288*mDelta^3*mn^2*(-mn + mSigma)*Pi^2) + (MK^2*(-mDelta + mΞs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*mn^3*(-mn + mSigma)*Pi^2) + (MK^2*(-mDelta + mΣs)*(90*mDelta^6*mn^3 + 120*mDelta^5*mn^4 - 27*mDelta^4*mn^5 - 12*mDelta^3*mn^6 - 18*mDelta^2*mn^7 + 8*mDelta*mn^8 + 12*mn^9 - 180*mDelta^8*mn*Log[mDelta] - 240*mDelta^7*mn^2*Log[mDelta] + 144*mDelta^6*mn^3*Log[mDelta] + 216*mDelta^5*mn^4*Log[mDelta] + 90*mDelta^8*mn*Log[mDelta^2 - mn^2] + 120*mDelta^7*mn^2*Log[mDelta^2 - mn^2] - 72*mDelta^6*mn^3*Log[mDelta^2 - mn^2] - 108*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 12*mDelta*mn^8*Log[mDelta^2 - mn^2] - 18*mn^9*Log[mDelta^2 - mn^2] + 24*mDelta*mn^8*Log[ScaleMu] + 36*mn^9*Log[ScaleMu]))/(576*mDelta^4*mn^3*(-mn + mSigma)*Pi^2)))/(18*Sqrt[3]*f^3))/Sqrt[2] - Sqrt[2]*(-1/5184*((Dd + F)*(hD + 3*hF)*MK^2*^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(Sqrt[3]*f^3*mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) - ((Dd + 3*F)*(hD + 3*hF)*^2*((MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(1728*mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) + (MK^2*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*Pi^2) + (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2)))/(24*Sqrt[3]*f^3) - ((Dd - F)*(hD + 3*hF)*^2*((MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(1728*mDelta^2*(mLambda - mn)*mn^3*(-mDelta + mn)*Pi^2) + (MK^2*(-mn + mSigma)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2) + (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*(mLambda - mn)*mn^3*(-mDelta + mn)^2*Pi^2)))/(12*Sqrt[3]*f^3)) - (-1/5184*((Dd + 3*F)*(hD - hF)*MK^2*^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(Sqrt[3]*f^3*mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigma)*Pi^2) + ((Dd - 3*F)*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigma)*Pi^2) - (MK^2*(-mn + mΞ)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2)))/(12*Sqrt[3]*f^3) - (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigma)*Pi^2) - (MK^2*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2)))/(6*Sqrt[3]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigma)*Pi^2) - (MK^2*(mLambda - mn)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - (((Dd + F)*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigma)*Pi^2) - (MK^2*(-mn + mΞ)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2) - (MK^2*(-mDelta + mΞs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2)))/(4*Sqrt[3]*f^3) + (F*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigma)*Pi^2) - (MK^2*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2)))/(2*Sqrt[3]*f^3) + (Dd*(hD - hF)*^2*(-1/1728*(MK^2*(-6*mDelta^7*mn^2 - 18*mDelta^6*mn^3 - 3*mDelta^5*mn^4 + 45*mDelta^4*mn^5 + 46*mDelta^3*mn^6 - 86*mDelta^2*mn^7 + 24*mDelta*mn^8 - 2*mn^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mn*Log[mDelta] - 96*mDelta^6*mn^3*Log[mDelta] - 72*mDelta^5*mn^4*Log[mDelta] + 336*mDelta^2*mn^7*Log[mn] - 144*mDelta*mn^8*Log[mn] - 72*mn^9*Log[mn] - 6*mDelta^9*Log[mDelta^2 - mn^2] - 18*mDelta^8*mn*Log[mDelta^2 - mn^2] + 48*mDelta^6*mn^3*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^4*Log[mDelta^2 - mn^2] - 36*mDelta^4*mn^5*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^6*Log[mDelta^2 - mn^2] + 18*mDelta*mn^8*Log[mDelta^2 - mn^2] + 6*mn^9*Log[mDelta^2 - mn^2] + 72*mDelta^4*mn^5*Log[ScaleMu] + 96*mDelta^3*mn^6*Log[ScaleMu] - 336*mDelta^2*mn^7*Log[ScaleMu] + 108*mDelta*mn^8*Log[ScaleMu] + 60*mn^9*Log[ScaleMu]))/(mDelta^2*mn^3*(-mDelta + mn)*(-mn + mSigma)*Pi^2) - (MK^2*(mLambda - mn)*(6*mDelta^8*mn^2 + 18*mDelta^7*mn^3 + 3*mDelta^6*mn^4 - 45*mDelta^5*mn^5 - 150*mDelta^4*mn^6 + 150*mDelta^3*mn^7 + 45*mDelta^2*mn^8 - 27*mDelta*mn^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mn*Log[mDelta] + 96*mDelta^7*mn^3*Log[mDelta] + 72*mDelta^6*mn^4*Log[mDelta] - 1032*mDelta^4*mn^6*Log[mn] + 1296*mDelta^3*mn^7*Log[mn] - 36*mDelta^2*mn^8*Log[mn] - 348*mDelta*mn^9*Log[mn] + 6*mDelta^10*Log[mDelta^2 - mn^2] + 18*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 36*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 36*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 48*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 6*mDelta*mn^9*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 936*mDelta^4*mn^6*Log[ScaleMu] - 1296*mDelta^3*mn^7*Log[ScaleMu] + 72*mDelta^2*mn^8*Log[ScaleMu] + 360*mDelta*mn^9*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2) - (MK^2*(-mDelta + mΣs)*(36*mDelta^8*mn^2 + 48*mDelta^7*mn^3 - 90*mDelta^6*mn^4 - 54*mDelta^5*mn^5 + 114*mDelta^4*mn^6 - 64*mDelta^3*mn^7 + 36*mDelta^2*mn^8 - 30*mDelta*mn^9 + 4*mn^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mn*Log[mDelta] + 216*mDelta^8*mn^2*Log[mDelta] + 288*mDelta^7*mn^3*Log[mDelta] - 240*mDelta^6*mn^4*Log[mDelta] - 216*mDelta^5*mn^5*Log[mDelta] + 336*mDelta^3*mn^7*Log[mn] - 288*mDelta^2*mn^8*Log[mn] - 72*mDelta*mn^9*Log[mn] + 144*mn^10*Log[mn] + 36*mDelta^10*Log[mDelta^2 - mn^2] + 48*mDelta^9*mn*Log[mDelta^2 - mn^2] - 108*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 144*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 120*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 144*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 72*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 48*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 36*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 12*mn^10*Log[mDelta^2 - mn^2] - 72*mDelta^5*mn^5*Log[ScaleMu] + 144*mDelta^4*mn^6*Log[ScaleMu] - 240*mDelta^3*mn^7*Log[ScaleMu] + 216*mDelta^2*mn^8*Log[ScaleMu] + 72*mDelta*mn^9*Log[ScaleMu] - 120*mn^10*Log[ScaleMu]))/(1728*mDelta^3*mn^3*(-mDelta + mn)^2*(-mn + mSigma)*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - ((-5*(hD + 3*hF)*MK^2*^2*ℋ*(-14*mDelta^8*mn^2 - 68*mDelta^7*mn^3 - 55*mDelta^6*mn^4 + 118*mDelta^5*mn^5 - 92*mDelta^4*mn^6 - 76*mDelta^3*mn^7 - 12*mDelta^2*mn^8 + 8*mDelta*mn^9 + 4*mn^10 + 28*mDelta^10*Log[mDelta] + 136*mDelta^9*mn*Log[mDelta] + 96*mDelta^8*mn^2*Log[mDelta] - 224*mDelta^7*mn^3*Log[mDelta] - 224*mDelta^6*mn^4*Log[mDelta] - 14*mDelta^10*Log[mDelta^2 - mn^2] - 68*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] + 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] + 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 28*mDelta*mn^9*Log[mDelta^2 - mn^2] - 4*mn^10*Log[mDelta^2 - mn^2] + 96*mDelta^5*mn^5*Log[ScaleMu] + 56*mDelta^4*mn^6*Log[ScaleMu] - 64*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 56*mDelta*mn^9*Log[ScaleMu] + 8*mn^10*Log[ScaleMu]))/(31104*Sqrt[3]*f^3*mDelta^4*(mLambda - mn)*mn^3*Pi^2) - ((hD + 3*hF)*^2*ℋ*((MK^2*(-mDelta + mΣs)*(-42*mDelta^8*mn^2 - 170*mDelta^7*mn^3 - 117*mDelta^6*mn^4 + 55*mDelta^5*mn^5 + 22*mDelta^4*mn^6 + 66*mDelta^3*mn^7 + 16*mDelta^2*mn^8 - 12*mDelta*mn^9 - 8*mn^10 + 84*mDelta^10*Log[mDelta] + 340*mDelta^9*mn*Log[mDelta] + 192*mDelta^8*mn^2*Log[mDelta] - 336*mDelta^7*mn^3*Log[mDelta] - 224*mDelta^6*mn^4*Log[mDelta] - 42*mDelta^10*Log[mDelta^2 - mn^2] - 170*mDelta^9*mn*Log[mDelta^2 - mn^2] - 96*mDelta^8*mn^2*Log[mDelta^2 - mn^2] + 168*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] - 24*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 16*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 42*mDelta*mn^9*Log[mDelta^2 - mn^2] + 8*mn^10*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[ScaleMu] + 32*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 84*mDelta*mn^9*Log[ScaleMu] - 16*mn^10*Log[ScaleMu]))/(864*mDelta^5*(mLambda - mn)*mn^3*Pi^2) + (MK^2*(-14*mDelta^8*mn^2 - 68*mDelta^7*mn^3 - 55*mDelta^6*mn^4 + 118*mDelta^5*mn^5 - 92*mDelta^4*mn^6 - 76*mDelta^3*mn^7 - 12*mDelta^2*mn^8 + 8*mDelta*mn^9 + 4*mn^10 + 28*mDelta^10*Log[mDelta] + 136*mDelta^9*mn*Log[mDelta] + 96*mDelta^8*mn^2*Log[mDelta] - 224*mDelta^7*mn^3*Log[mDelta] - 224*mDelta^6*mn^4*Log[mDelta] - 14*mDelta^10*Log[mDelta^2 - mn^2] - 68*mDelta^9*mn*Log[mDelta^2 - mn^2] - 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] + 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] + 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] - 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] + 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 28*mDelta*mn^9*Log[mDelta^2 - mn^2] - 4*mn^10*Log[mDelta^2 - mn^2] + 96*mDelta^5*mn^5*Log[ScaleMu] + 56*mDelta^4*mn^6*Log[ScaleMu] - 64*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 56*mDelta*mn^9*Log[ScaleMu] + 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*(mLambda - mn)*mn^3*Pi^2)))/(18*Sqrt[3]*f^3))/Sqrt[2] - (((hD - hF)*^2*ℋ*((MK^2*(14*mDelta^8*mn^2 + 68*mDelta^7*mn^3 + 55*mDelta^6*mn^4 - 118*mDelta^5*mn^5 + 92*mDelta^4*mn^6 + 76*mDelta^3*mn^7 + 12*mDelta^2*mn^8 - 8*mDelta*mn^9 - 4*mn^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mn*Log[mDelta] - 96*mDelta^8*mn^2*Log[mDelta] + 224*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mn^2] + 68*mDelta^9*mn*Log[mDelta^2 - mn^2] + 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 28*mDelta*mn^9*Log[mDelta^2 - mn^2] + 4*mn^10*Log[mDelta^2 - mn^2] - 96*mDelta^5*mn^5*Log[ScaleMu] - 56*mDelta^4*mn^6*Log[ScaleMu] + 64*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 56*mDelta*mn^9*Log[ScaleMu] - 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*mn^3*(-mn + mSigma)*Pi^2) + (MK^2*(-mDelta + mΞs)*(42*mDelta^8*mn^2 + 170*mDelta^7*mn^3 + 117*mDelta^6*mn^4 - 55*mDelta^5*mn^5 - 22*mDelta^4*mn^6 - 66*mDelta^3*mn^7 - 16*mDelta^2*mn^8 + 12*mDelta*mn^9 + 8*mn^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mn*Log[mDelta] - 192*mDelta^8*mn^2*Log[mDelta] + 336*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mn^2] + 170*mDelta^9*mn*Log[mDelta^2 - mn^2] + 96*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 168*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 24*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 16*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 42*mDelta*mn^9*Log[mDelta^2 - mn^2] - 8*mn^10*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[ScaleMu] - 32*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 84*mDelta*mn^9*Log[ScaleMu] + 16*mn^10*Log[ScaleMu]))/(864*mDelta^5*mn^3*(-mn + mSigma)*Pi^2)))/(12*Sqrt[3]*f^3) + ((hD - hF)*^2*ℋ*((MK^2*(14*mDelta^8*mn^2 + 68*mDelta^7*mn^3 + 55*mDelta^6*mn^4 - 118*mDelta^5*mn^5 + 92*mDelta^4*mn^6 + 76*mDelta^3*mn^7 + 12*mDelta^2*mn^8 - 8*mDelta*mn^9 - 4*mn^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mn*Log[mDelta] - 96*mDelta^8*mn^2*Log[mDelta] + 224*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mn^2] + 68*mDelta^9*mn*Log[mDelta^2 - mn^2] + 48*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 112*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 48*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 28*mDelta^4*mn^6*Log[mDelta^2 - mn^2] - 32*mDelta^3*mn^7*Log[mDelta^2 - mn^2] + 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] + 28*mDelta*mn^9*Log[mDelta^2 - mn^2] + 4*mn^10*Log[mDelta^2 - mn^2] - 96*mDelta^5*mn^5*Log[ScaleMu] - 56*mDelta^4*mn^6*Log[ScaleMu] + 64*mDelta^3*mn^7*Log[ScaleMu] - 36*mDelta^2*mn^8*Log[ScaleMu] - 56*mDelta*mn^9*Log[ScaleMu] - 8*mn^10*Log[ScaleMu]))/(1728*mDelta^4*mn^3*(-mn + mSigma)*Pi^2) + (MK^2*(-mDelta + mΣs)*(42*mDelta^8*mn^2 + 170*mDelta^7*mn^3 + 117*mDelta^6*mn^4 - 55*mDelta^5*mn^5 - 22*mDelta^4*mn^6 - 66*mDelta^3*mn^7 - 16*mDelta^2*mn^8 + 12*mDelta*mn^9 + 8*mn^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mn*Log[mDelta] - 192*mDelta^8*mn^2*Log[mDelta] + 336*mDelta^7*mn^3*Log[mDelta] + 224*mDelta^6*mn^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mn^2] + 170*mDelta^9*mn*Log[mDelta^2 - mn^2] + 96*mDelta^8*mn^2*Log[mDelta^2 - mn^2] - 168*mDelta^7*mn^3*Log[mDelta^2 - mn^2] - 112*mDelta^6*mn^4*Log[mDelta^2 - mn^2] + 24*mDelta^5*mn^5*Log[mDelta^2 - mn^2] + 16*mDelta^3*mn^7*Log[mDelta^2 - mn^2] - 18*mDelta^2*mn^8*Log[mDelta^2 - mn^2] - 42*mDelta*mn^9*Log[mDelta^2 - mn^2] - 8*mn^10*Log[mDelta^2 - mn^2] - 48*mDelta^5*mn^5*Log[ScaleMu] - 32*mDelta^3*mn^7*Log[ScaleMu] + 36*mDelta^2*mn^8*Log[ScaleMu] + 84*mDelta*mn^9*Log[ScaleMu] + 16*mn^10*Log[ScaleMu]))/(864*mDelta^5*mn^3*(-mn + mSigma)*Pi^2)))/(6*Sqrt[3]*f^3))/Sqrt[2]}, {Xim, -1/8*((Dd + 3*F)*(hD + hF)*(-1/32*((-mLambda + mN)*(2*mLambda + mN + mXim)*A0[MK^2]*DiracGamma[5])/(mLambda*(-mSigma + mXim)*Pi^2) + ((mLambda + mN)*(2*mLambda + mN + mXim)*A0[mN^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXim)*Pi^2) - ((mLambda + mN)*(-MK^2 + (-mLambda + mN)^2)*(2*mLambda + mN + mXim)*B0[mLambda^2, MK^2, mN^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXim)*Pi^2) + (mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(Sqrt[3]*f^3) + ((Dd - F)*(Dd + F)*(Dd + 3*F)*(hD + hF)*mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/(8*Sqrt[3]*f^3*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((Dd - 3*F)*(hD - 3*hF)*(mLambda - mN)*mN^2*(Log[mN] - Log[ScaleMu]))/(128*Sqrt[3]*f^3*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((Dd + F)*(hD - 3*hF)*mN^2*(-mN + mSigma)*(Log[mN] - Log[ScaleMu]))/(128*Sqrt[3]*f^3*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((((Dd - F)*(hD - 3*hF))/(8*Sqrt[3]*f^3) - ((-Dd + F)*(hD - 3*hF))/(8*Sqrt[3]*f^3))*mN^2*(-mN + mXim)*(Log[mN] - Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) - (Sqrt[3]*(Dd - F)*(hD + hF)*mN^3*(Log[mN] - Log[ScaleMu]))/(16*f^3*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((Dd + 3*F)*(hD + hF)*^2*(-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu]))/(5184*Sqrt[3]*f^3*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) - ((Dd - 3*F)*(hD - 3*hF)*((mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((mLambda - mN)*mN*(4*mN + 11*mN*Log[mN] - 11*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(16*Sqrt[3]*f^3) - ((Dd + F)*(hD - 3*hF)*((mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(4*mN + 11*mN*Log[mN] - 11*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(16*Sqrt[3]*f^3) - ((Dd - F)*(hD - 3*hF)*((mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mXim)*(4*mN + 11*mN*Log[mN] - 11*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3) + (Dd*(hD + hF)*(((mLambda + mSigma)*(2*mLambda + mSigma + mXim)*A0[mSigma^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXim)*Pi^2) - ((-mLambda + mSigma)*(2*mLambda + mSigma + mXim)*A0[Mπ^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXim)*Pi^2) - ((mLambda + mSigma)*(2*mLambda + mSigma + mXim)*((-mLambda + mSigma)^2 - Mπ^2)*B0[mLambda^2, mSigma^2, Mπ^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXim)*Pi^2) + (mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(4*mN + 11*mN*Log[mN] - 11*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(Sqrt[3]*f^3) - (Sqrt[3]*(Dd + F)*(hD + hF)*((mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mXim)*(4*mN + 11*mN*Log[mN] - 11*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(8*f^3) - ((Dd - 3*F)*(hD + hF)*(-1/32*((-mLambda + mXim)*(2*mLambda + 2*mXim)*A0[MK^2]*DiracGamma[5])/(mLambda*(-mSigma + mXim)*Pi^2) + ((mLambda + mXim)*(2*mLambda + 2*mXim)*A0[mXim^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXim)*Pi^2) - ((mLambda + mXim)*(2*mLambda + 2*mXim)*(-MK^2 + (-mLambda + mXim)^2)*B0[mLambda^2, MK^2, mXim^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXim)*Pi^2) + (mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mXim)*(4*mN + 11*mN*Log[mN] - 11*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(8*Sqrt[3]*f^3) - ((Dd - 3*F)*(Dd - F)*(Dd + 3*F)*(hD + 3*hF)*(-1/2*(mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/((-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) - ((mLambda - mN)*mN*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(24*Sqrt[3]*f^3) - (Sqrt[3]*(Dd - F)*(Dd + F)*(Dd + 3*F)*(hD - hF)*(-1/2*(mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/((-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) - (mN*(-mN + mSigma)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(8*f^3) - (Dd*(Dd - F)*(Dd + 3*F)*(hD - 3*hF)*(-1/2*(mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/((-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) - ((mLambda - mN)*mN*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) - (mN*(-mN + mXim)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(12*Sqrt[3]*f^3) + (Sqrt[3]*Dd*(Dd - F)^2*(hD + hF)*(-1/2*(mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/((-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) - (mN*(-mN + mSigma)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) - (mN*(-mN + mXim)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(4*f^3) + (Dd*(Dd - 3*F)*(Dd - F)*(hD + 3*hF)*((mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((mLambda - mN)*mN*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(12*Sqrt[3]*f^3) - (Dd*(Dd - F)*(Dd + F)*(hD - hF)*((mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3) - (Dd^2*(Dd - F)*(hD - 3*hF)*((mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((mLambda - mN)*mN*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mXim)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(6*Sqrt[3]*f^3) - (Dd*(Dd - F)*F*(hD + hF)*((mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mXim)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(Sqrt[3]*f^3) - (Dd^2*(Dd + 3*F)*(hD + hF)*((mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mXim)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(6*Sqrt[3]*f^3) + (Dd*(Dd - 3*F)*(Dd + F)*(hD - 3*hF)*((mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((mLambda - mN)*mN*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(6*Sqrt[3]*f^3) + (F*(Dd + F)^2*(hD - 3*hF)*((mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(4*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(2*Sqrt[3]*f^3) + ((Dd - F)^3*(hD - 3*hF)*((mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mXim)*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(4*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(8*Sqrt[3]*f^3) - ((Dd - F)*(Dd + 3*F)^2*(hD - 3*hF)*((mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (mN*(-mN + mXim)*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(4*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(24*Sqrt[3]*f^3) - (2*Dd*F^2*(hD + hF)*(-1/2*(mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/((-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) - (mN*(-mN + mSigma)*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(4*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(Sqrt[3]*f^3) - ((Dd - 3*F)*(Dd - F)*(Dd + F)*(hD + hF)*(-1/2*(mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/((-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) - (mN*(-mN + mXim)*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(4*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3) + (2*Dd*hC*^2*((-18*mDelta^6*mN^2 - 30*mDelta^5*mN^3 + 15*mDelta^4*mN^4 - 6*mDelta^3*mN^5 - 6*mDelta^2*mN^6 + 4*mDelta*mN^7 + 4*mN^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 108*mDelta^5*mN^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mN^2] - 30*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 54*mDelta^5*mN^3*Log[mDelta^2 - mN^2] - 18*mDelta^3*mN^5*Log[mDelta^2 - mN^2] - 6*mDelta*mN^7*Log[mDelta^2 - mN^2] - 6*mN^8*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[ScaleMu] + 12*mDelta*mN^7*Log[ScaleMu] + 12*mN^8*Log[ScaleMu])/(288*mDelta^3*mN^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(-90*mDelta^6*mN^3 - 120*mDelta^5*mN^4 + 27*mDelta^4*mN^5 + 12*mDelta^3*mN^6 + 18*mDelta^2*mN^7 - 8*mDelta*mN^8 - 12*mN^9 + 180*mDelta^8*mN*Log[mDelta] + 240*mDelta^7*mN^2*Log[mDelta] - 144*mDelta^6*mN^3*Log[mDelta] - 216*mDelta^5*mN^4*Log[mDelta] - 90*mDelta^8*mN*Log[mDelta^2 - mN^2] - 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] + 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] + 12*mDelta*mN^8*Log[mDelta^2 - mN^2] + 18*mN^9*Log[mDelta^2 - mN^2] - 24*mDelta*mN^8*Log[ScaleMu] - 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(9*Sqrt[3]*f^3) + (5*Dd*hC*^2*((-18*mDelta^6*mN^2 - 30*mDelta^5*mN^3 + 15*mDelta^4*mN^4 - 6*mDelta^3*mN^5 - 6*mDelta^2*mN^6 + 4*mDelta*mN^7 + 4*mN^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 108*mDelta^5*mN^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mN^2] - 30*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 54*mDelta^5*mN^3*Log[mDelta^2 - mN^2] - 18*mDelta^3*mN^5*Log[mDelta^2 - mN^2] - 6*mDelta*mN^7*Log[mDelta^2 - mN^2] - 6*mN^8*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[ScaleMu] + 12*mDelta*mN^7*Log[ScaleMu] + 12*mN^8*Log[ScaleMu])/(288*mDelta^3*mN^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(-90*mDelta^6*mN^3 - 120*mDelta^5*mN^4 + 27*mDelta^4*mN^5 + 12*mDelta^3*mN^6 + 18*mDelta^2*mN^7 - 8*mDelta*mN^8 - 12*mN^9 + 180*mDelta^8*mN*Log[mDelta] + 240*mDelta^7*mN^2*Log[mDelta] - 144*mDelta^6*mN^3*Log[mDelta] - 216*mDelta^5*mN^4*Log[mDelta] - 90*mDelta^8*mN*Log[mDelta^2 - mN^2] - 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] + 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] + 12*mDelta*mN^8*Log[mDelta^2 - mN^2] + 18*mN^9*Log[mDelta^2 - mN^2] - 24*mDelta*mN^8*Log[ScaleMu] - 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(-90*mDelta^6*mN^3 - 120*mDelta^5*mN^4 + 27*mDelta^4*mN^5 + 12*mDelta^3*mN^6 + 18*mDelta^2*mN^7 - 8*mDelta*mN^8 - 12*mN^9 + 180*mDelta^8*mN*Log[mDelta] + 240*mDelta^7*mN^2*Log[mDelta] - 144*mDelta^6*mN^3*Log[mDelta] - 216*mDelta^5*mN^4*Log[mDelta] - 90*mDelta^8*mN*Log[mDelta^2 - mN^2] - 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] + 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] + 12*mDelta*mN^8*Log[mDelta^2 - mN^2] + 18*mN^9*Log[mDelta^2 - mN^2] - 24*mDelta*mN^8*Log[ScaleMu] - 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(18*Sqrt[3]*f^3) + (Dd*hC*^2*((-18*mDelta^6*mN^2 - 30*mDelta^5*mN^3 + 15*mDelta^4*mN^4 - 6*mDelta^3*mN^5 - 6*mDelta^2*mN^6 + 4*mDelta*mN^7 + 4*mN^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 108*mDelta^5*mN^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mN^2] - 30*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 54*mDelta^5*mN^3*Log[mDelta^2 - mN^2] - 18*mDelta^3*mN^5*Log[mDelta^2 - mN^2] - 6*mDelta*mN^7*Log[mDelta^2 - mN^2] - 6*mN^8*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[ScaleMu] + 12*mDelta*mN^7*Log[ScaleMu] + 12*mN^8*Log[ScaleMu])/(288*mDelta^3*mN^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(-90*mDelta^6*mN^3 - 120*mDelta^5*mN^4 + 27*mDelta^4*mN^5 + 12*mDelta^3*mN^6 + 18*mDelta^2*mN^7 - 8*mDelta*mN^8 - 12*mN^9 + 180*mDelta^8*mN*Log[mDelta] + 240*mDelta^7*mN^2*Log[mDelta] - 144*mDelta^6*mN^3*Log[mDelta] - 216*mDelta^5*mN^4*Log[mDelta] - 90*mDelta^8*mN*Log[mDelta^2 - mN^2] - 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] + 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] + 12*mDelta*mN^8*Log[mDelta^2 - mN^2] + 18*mN^9*Log[mDelta^2 - mN^2] - 24*mDelta*mN^8*Log[ScaleMu] - 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΩ)*(-90*mDelta^6*mN^3 - 120*mDelta^5*mN^4 + 27*mDelta^4*mN^5 + 12*mDelta^3*mN^6 + 18*mDelta^2*mN^7 - 8*mDelta*mN^8 - 12*mN^9 + 180*mDelta^8*mN*Log[mDelta] + 240*mDelta^7*mN^2*Log[mDelta] - 144*mDelta^6*mN^3*Log[mDelta] - 216*mDelta^5*mN^4*Log[mDelta] - 90*mDelta^8*mN*Log[mDelta^2 - mN^2] - 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] + 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] + 12*mDelta*mN^8*Log[mDelta^2 - mN^2] + 18*mN^9*Log[mDelta^2 - mN^2] - 24*mDelta*mN^8*Log[ScaleMu] - 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(6*Sqrt[3]*f^3) + ((Dd - F)*hC*^2*((18*mDelta^6*mN^2 + 30*mDelta^5*mN^3 - 15*mDelta^4*mN^4 + 6*mDelta^3*mN^5 + 6*mDelta^2*mN^6 - 4*mDelta*mN^7 - 4*mN^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mN*Log[mDelta] + 48*mDelta^6*mN^2*Log[mDelta] + 108*mDelta^5*mN^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mN^2] + 30*mDelta^7*mN*Log[mDelta^2 - mN^2] - 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] - 54*mDelta^5*mN^3*Log[mDelta^2 - mN^2] + 18*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 6*mDelta*mN^7*Log[mDelta^2 - mN^2] + 6*mN^8*Log[mDelta^2 - mN^2] - 36*mDelta^3*mN^5*Log[ScaleMu] - 12*mDelta*mN^7*Log[ScaleMu] - 12*mN^8*Log[ScaleMu])/(288*mDelta^3*mN^2*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(90*mDelta^6*mN^3 + 120*mDelta^5*mN^4 - 27*mDelta^4*mN^5 - 12*mDelta^3*mN^6 - 18*mDelta^2*mN^7 + 8*mDelta*mN^8 + 12*mN^9 - 180*mDelta^8*mN*Log[mDelta] - 240*mDelta^7*mN^2*Log[mDelta] + 144*mDelta^6*mN^3*Log[mDelta] + 216*mDelta^5*mN^4*Log[mDelta] + 90*mDelta^8*mN*Log[mDelta^2 - mN^2] + 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] - 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] - 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 12*mDelta*mN^8*Log[mDelta^2 - mN^2] - 18*mN^9*Log[mDelta^2 - mN^2] + 24*mDelta*mN^8*Log[ScaleMu] + 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(90*mDelta^6*mN^3 + 120*mDelta^5*mN^4 - 27*mDelta^4*mN^5 - 12*mDelta^3*mN^6 - 18*mDelta^2*mN^7 + 8*mDelta*mN^8 + 12*mN^9 - 180*mDelta^8*mN*Log[mDelta] - 240*mDelta^7*mN^2*Log[mDelta] + 144*mDelta^6*mN^3*Log[mDelta] + 216*mDelta^5*mN^4*Log[mDelta] + 90*mDelta^8*mN*Log[mDelta^2 - mN^2] + 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] - 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] - 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 12*mDelta*mN^8*Log[mDelta^2 - mN^2] - 18*mN^9*Log[mDelta^2 - mN^2] + 24*mDelta*mN^8*Log[ScaleMu] + 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3) + ((Dd - F)*hC*^2*((18*mDelta^6*mN^2 + 30*mDelta^5*mN^3 - 15*mDelta^4*mN^4 + 6*mDelta^3*mN^5 + 6*mDelta^2*mN^6 - 4*mDelta*mN^7 - 4*mN^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mN*Log[mDelta] + 48*mDelta^6*mN^2*Log[mDelta] + 108*mDelta^5*mN^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mN^2] + 30*mDelta^7*mN*Log[mDelta^2 - mN^2] - 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] - 54*mDelta^5*mN^3*Log[mDelta^2 - mN^2] + 18*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 6*mDelta*mN^7*Log[mDelta^2 - mN^2] + 6*mN^8*Log[mDelta^2 - mN^2] - 36*mDelta^3*mN^5*Log[ScaleMu] - 12*mDelta*mN^7*Log[ScaleMu] - 12*mN^8*Log[ScaleMu])/(288*mDelta^3*mN^2*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(90*mDelta^6*mN^3 + 120*mDelta^5*mN^4 - 27*mDelta^4*mN^5 - 12*mDelta^3*mN^6 - 18*mDelta^2*mN^7 + 8*mDelta*mN^8 + 12*mN^9 - 180*mDelta^8*mN*Log[mDelta] - 240*mDelta^7*mN^2*Log[mDelta] + 144*mDelta^6*mN^3*Log[mDelta] + 216*mDelta^5*mN^4*Log[mDelta] + 90*mDelta^8*mN*Log[mDelta^2 - mN^2] + 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] - 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] - 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 12*mDelta*mN^8*Log[mDelta^2 - mN^2] - 18*mN^9*Log[mDelta^2 - mN^2] + 24*mDelta*mN^8*Log[ScaleMu] + 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΩ)*(90*mDelta^6*mN^3 + 120*mDelta^5*mN^4 - 27*mDelta^4*mN^5 - 12*mDelta^3*mN^6 - 18*mDelta^2*mN^7 + 8*mDelta*mN^8 + 12*mN^9 - 180*mDelta^8*mN*Log[mDelta] - 240*mDelta^7*mN^2*Log[mDelta] + 144*mDelta^6*mN^3*Log[mDelta] + 216*mDelta^5*mN^4*Log[mDelta] + 90*mDelta^8*mN*Log[mDelta^2 - mN^2] + 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] - 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] - 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 12*mDelta*mN^8*Log[mDelta^2 - mN^2] - 18*mN^9*Log[mDelta^2 - mN^2] + 24*mDelta*mN^8*Log[ScaleMu] + 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3) + ((Dd - F)*(hD - 3*hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*((mLambda - mN)/MK^2 - (-mN + mXim)/MK^2)*Pi^2) + ((-mN + mXim)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXim)/MK^2)*Pi^2)))/(12*Sqrt[3]*f^3) - ((Dd + 3*F)*(hD - 3*hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*((mLambda - mN)/MK^2 - (-mN + mXim)/MK^2)*Pi^2) + ((-mN + mXim)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXim)/MK^2)*Pi^2)))/(12*Sqrt[3]*f^3) + ((Dd - 3*F)*(hD + hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mN + mXim)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(12*Sqrt[3]*f^3) + ((Dd + F)*(hD + hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mN + mXim)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3) + ((Dd - 3*F)*(hD - 3*hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*((mLambda - mN)/MK^2 - (-mN + mXim)/MK^2)*Pi^2) + ((mLambda - mN)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXim)/MK^2)*Pi^2)))/(12*Sqrt[3]*f^3) - (5*(Dd + F)*(hD - 3*hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*((mLambda - mN)/MK^2 - (-mN + mXim)/MK^2)*Pi^2) + ((-mN + mSigma)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXim)/MK^2)*Pi^2)))/(24*Sqrt[3]*f^3) + (Dd*(hD + hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((mLambda - mN)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(2*Sqrt[3]*f^3) - (Dd*(hD + hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mN + mSigma)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(6*Sqrt[3]*f^3) + (F*(hD + hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mN + mSigma)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(2*Sqrt[3]*f^3) + ((hD + hF)*^2*ℋ*(((-mDelta + mΞs)*(-42*mDelta^8*mN^2 - 170*mDelta^7*mN^3 - 117*mDelta^6*mN^4 + 55*mDelta^5*mN^5 + 22*mDelta^4*mN^6 + 66*mDelta^3*mN^7 + 16*mDelta^2*mN^8 - 12*mDelta*mN^9 - 8*mN^10 + 84*mDelta^10*Log[mDelta] + 340*mDelta^9*mN*Log[mDelta] + 192*mDelta^8*mN^2*Log[mDelta] - 336*mDelta^7*mN^3*Log[mDelta] - 224*mDelta^6*mN^4*Log[mDelta] - 42*mDelta^10*Log[mDelta^2 - mN^2] - 170*mDelta^9*mN*Log[mDelta^2 - mN^2] - 96*mDelta^8*mN^2*Log[mDelta^2 - mN^2] + 168*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] - 24*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 16*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] + 42*mDelta*mN^9*Log[mDelta^2 - mN^2] + 8*mN^10*Log[mDelta^2 - mN^2] + 48*mDelta^5*mN^5*Log[ScaleMu] + 32*mDelta^3*mN^7*Log[ScaleMu] - 36*mDelta^2*mN^8*Log[ScaleMu] - 84*mDelta*mN^9*Log[ScaleMu] - 16*mN^10*Log[ScaleMu]))/(864*mDelta^5*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (-14*mDelta^8*mN^2 - 68*mDelta^7*mN^3 - 55*mDelta^6*mN^4 + 118*mDelta^5*mN^5 - 92*mDelta^4*mN^6 - 76*mDelta^3*mN^7 - 12*mDelta^2*mN^8 + 8*mDelta*mN^9 + 4*mN^10 + 28*mDelta^10*Log[mDelta] + 136*mDelta^9*mN*Log[mDelta] + 96*mDelta^8*mN^2*Log[mDelta] - 224*mDelta^7*mN^3*Log[mDelta] - 224*mDelta^6*mN^4*Log[mDelta] - 14*mDelta^10*Log[mDelta^2 - mN^2] - 68*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^8*mN^2*Log[mDelta^2 - mN^2] + 112*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] - 48*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 28*mDelta^4*mN^6*Log[mDelta^2 - mN^2] + 32*mDelta^3*mN^7*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 28*mDelta*mN^9*Log[mDelta^2 - mN^2] - 4*mN^10*Log[mDelta^2 - mN^2] + 96*mDelta^5*mN^5*Log[ScaleMu] + 56*mDelta^4*mN^6*Log[ScaleMu] - 64*mDelta^3*mN^7*Log[ScaleMu] + 36*mDelta^2*mN^8*Log[ScaleMu] + 56*mDelta*mN^9*Log[ScaleMu] + 8*mN^10*Log[ScaleMu])/(1728*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(12*Sqrt[3]*f^3) + ((hD + hF)*^2*ℋ*(((-mDelta + mΣs)*(-42*mDelta^8*mN^2 - 170*mDelta^7*mN^3 - 117*mDelta^6*mN^4 + 55*mDelta^5*mN^5 + 22*mDelta^4*mN^6 + 66*mDelta^3*mN^7 + 16*mDelta^2*mN^8 - 12*mDelta*mN^9 - 8*mN^10 + 84*mDelta^10*Log[mDelta] + 340*mDelta^9*mN*Log[mDelta] + 192*mDelta^8*mN^2*Log[mDelta] - 336*mDelta^7*mN^3*Log[mDelta] - 224*mDelta^6*mN^4*Log[mDelta] - 42*mDelta^10*Log[mDelta^2 - mN^2] - 170*mDelta^9*mN*Log[mDelta^2 - mN^2] - 96*mDelta^8*mN^2*Log[mDelta^2 - mN^2] + 168*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] - 24*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 16*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] + 42*mDelta*mN^9*Log[mDelta^2 - mN^2] + 8*mN^10*Log[mDelta^2 - mN^2] + 48*mDelta^5*mN^5*Log[ScaleMu] + 32*mDelta^3*mN^7*Log[ScaleMu] - 36*mDelta^2*mN^8*Log[ScaleMu] - 84*mDelta*mN^9*Log[ScaleMu] - 16*mN^10*Log[ScaleMu]))/(864*mDelta^5*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + (-14*mDelta^8*mN^2 - 68*mDelta^7*mN^3 - 55*mDelta^6*mN^4 + 118*mDelta^5*mN^5 - 92*mDelta^4*mN^6 - 76*mDelta^3*mN^7 - 12*mDelta^2*mN^8 + 8*mDelta*mN^9 + 4*mN^10 + 28*mDelta^10*Log[mDelta] + 136*mDelta^9*mN*Log[mDelta] + 96*mDelta^8*mN^2*Log[mDelta] - 224*mDelta^7*mN^3*Log[mDelta] - 224*mDelta^6*mN^4*Log[mDelta] - 14*mDelta^10*Log[mDelta^2 - mN^2] - 68*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^8*mN^2*Log[mDelta^2 - mN^2] + 112*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] - 48*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 28*mDelta^4*mN^6*Log[mDelta^2 - mN^2] + 32*mDelta^3*mN^7*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 28*mDelta*mN^9*Log[mDelta^2 - mN^2] - 4*mN^10*Log[mDelta^2 - mN^2] + 96*mDelta^5*mN^5*Log[ScaleMu] + 56*mDelta^4*mN^6*Log[ScaleMu] - 64*mDelta^3*mN^7*Log[ScaleMu] + 36*mDelta^2*mN^8*Log[ScaleMu] + 56*mDelta*mN^9*Log[ScaleMu] + 8*mN^10*Log[ScaleMu])/(1728*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(6*Sqrt[3]*f^3) + ((hD - 3*hF)*^2*ℋ*((14*mDelta^8*mN^2 + 68*mDelta^7*mN^3 + 55*mDelta^6*mN^4 - 118*mDelta^5*mN^5 + 92*mDelta^4*mN^6 + 76*mDelta^3*mN^7 + 12*mDelta^2*mN^8 - 8*mDelta*mN^9 - 4*mN^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mN*Log[mDelta] - 96*mDelta^8*mN^2*Log[mDelta] + 224*mDelta^7*mN^3*Log[mDelta] + 224*mDelta^6*mN^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mN^2] + 68*mDelta^9*mN*Log[mDelta^2 - mN^2] + 48*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 112*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 48*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 28*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 32*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] + 28*mDelta*mN^9*Log[mDelta^2 - mN^2] + 4*mN^10*Log[mDelta^2 - mN^2] - 96*mDelta^5*mN^5*Log[ScaleMu] - 56*mDelta^4*mN^6*Log[ScaleMu] + 64*mDelta^3*mN^7*Log[ScaleMu] - 36*mDelta^2*mN^8*Log[ScaleMu] - 56*mDelta*mN^9*Log[ScaleMu] - 8*mN^10*Log[ScaleMu])/(1728*mDelta^4*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(42*mDelta^8*mN^2 + 170*mDelta^7*mN^3 + 117*mDelta^6*mN^4 - 55*mDelta^5*mN^5 - 22*mDelta^4*mN^6 - 66*mDelta^3*mN^7 - 16*mDelta^2*mN^8 + 12*mDelta*mN^9 + 8*mN^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mN*Log[mDelta] - 192*mDelta^8*mN^2*Log[mDelta] + 336*mDelta^7*mN^3*Log[mDelta] + 224*mDelta^6*mN^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mN^2] + 170*mDelta^9*mN*Log[mDelta^2 - mN^2] + 96*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 168*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 24*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 16*mDelta^3*mN^7*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 42*mDelta*mN^9*Log[mDelta^2 - mN^2] - 8*mN^10*Log[mDelta^2 - mN^2] - 48*mDelta^5*mN^5*Log[ScaleMu] - 32*mDelta^3*mN^7*Log[ScaleMu] + 36*mDelta^2*mN^8*Log[ScaleMu] + 84*mDelta*mN^9*Log[ScaleMu] + 16*mN^10*Log[ScaleMu]))/(864*mDelta^5*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(36*Sqrt[3]*f^3) + ((hD - 3*hF)*^2*ℋ*((14*mDelta^8*mN^2 + 68*mDelta^7*mN^3 + 55*mDelta^6*mN^4 - 118*mDelta^5*mN^5 + 92*mDelta^4*mN^6 + 76*mDelta^3*mN^7 + 12*mDelta^2*mN^8 - 8*mDelta*mN^9 - 4*mN^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mN*Log[mDelta] - 96*mDelta^8*mN^2*Log[mDelta] + 224*mDelta^7*mN^3*Log[mDelta] + 224*mDelta^6*mN^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mN^2] + 68*mDelta^9*mN*Log[mDelta^2 - mN^2] + 48*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 112*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 48*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 28*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 32*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] + 28*mDelta*mN^9*Log[mDelta^2 - mN^2] + 4*mN^10*Log[mDelta^2 - mN^2] - 96*mDelta^5*mN^5*Log[ScaleMu] - 56*mDelta^4*mN^6*Log[ScaleMu] + 64*mDelta^3*mN^7*Log[ScaleMu] - 36*mDelta^2*mN^8*Log[ScaleMu] - 56*mDelta*mN^9*Log[ScaleMu] - 8*mN^10*Log[ScaleMu])/(1728*mDelta^4*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(42*mDelta^8*mN^2 + 170*mDelta^7*mN^3 + 117*mDelta^6*mN^4 - 55*mDelta^5*mN^5 - 22*mDelta^4*mN^6 - 66*mDelta^3*mN^7 - 16*mDelta^2*mN^8 + 12*mDelta*mN^9 + 8*mN^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mN*Log[mDelta] - 192*mDelta^8*mN^2*Log[mDelta] + 336*mDelta^7*mN^3*Log[mDelta] + 224*mDelta^6*mN^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mN^2] + 170*mDelta^9*mN*Log[mDelta^2 - mN^2] + 96*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 168*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 24*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 16*mDelta^3*mN^7*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 42*mDelta*mN^9*Log[mDelta^2 - mN^2] - 8*mN^10*Log[mDelta^2 - mN^2] - 48*mDelta^5*mN^5*Log[ScaleMu] - 32*mDelta^3*mN^7*Log[ScaleMu] + 36*mDelta^2*mN^8*Log[ScaleMu] + 84*mDelta*mN^9*Log[ScaleMu] + 16*mN^10*Log[ScaleMu]))/(864*mDelta^5*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXim)/MK^2)*Pi^2)))/(18*Sqrt[3]*f^3)}, {Xi0, -((((Dd - 3*F)*(hD - 3*hF)*(mLambda - mN)*mN^2*(Log[mN] - Log[ScaleMu]))/(128*Sqrt[3]*f^3*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((Dd + F)*(hD - 3*hF)*mN^2*(-mN + mSigma)*(Log[mN] - Log[ScaleMu]))/(128*Sqrt[3]*f^3*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((((Dd - F)*(hD - 3*hF))/(8*Sqrt[3]*f^3) - ((-Dd + F)*(hD - 3*hF))/(8*Sqrt[3]*f^3))*mN^2*(-mN + mXi0)*(Log[mN] - Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2))/Sqrt[2]) - (-1/16*((Dd - 3*F)*(hD - 3*hF)*((mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((mLambda - mN)*mN*(4*mN + 11*mN*Log[mN] - 11*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(Sqrt[3]*f^3) - ((Dd + F)*(hD - 3*hF)*((mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(4*mN + 11*mN*Log[mN] - 11*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(16*Sqrt[3]*f^3) - ((Dd - F)*(hD - 3*hF)*((mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mXi0)*(4*mN + 11*mN*Log[mN] - 11*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - (-1/16*(Sqrt[3]*(Dd - F)*(hD + hF)*mN^3*(Log[mN] - Log[ScaleMu]))/(f^3*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) - (Sqrt[3]*(Dd + F)*(hD + hF)*((mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mXi0)*(4*mN + 11*mN*Log[mN] - 11*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(8*f^3))/Sqrt[2] - (-1/8*((Dd + 3*F)*(hD + hF)*(-1/32*((-mLambda + mN)*(2*mLambda + mN + mXi0)*A0[MK^2]*DiracGamma[5])/(mLambda*(-mSigma + mXi0)*Pi^2) + ((mLambda + mN)*(2*mLambda + mN + mXi0)*A0[mN^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXi0)*Pi^2) - ((mLambda + mN)*(-MK^2 + (-mLambda + mN)^2)*(2*mLambda + mN + mXi0)*B0[mLambda^2, MK^2, mN^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXi0)*Pi^2) + (mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(Sqrt[3]*f^3) + (Dd*(hD + hF)*(((mLambda + mSigma)*(2*mLambda + mSigma + mXi0)*A0[mSigma^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXi0)*Pi^2) - ((-mLambda + mSigma)*(2*mLambda + mSigma + mXi0)*A0[Mπ^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXi0)*Pi^2) - ((mLambda + mSigma)*(2*mLambda + mSigma + mXi0)*((-mLambda + mSigma)^2 - Mπ^2)*B0[mLambda^2, mSigma^2, Mπ^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXi0)*Pi^2) + (mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(4*mN + 11*mN*Log[mN] - 11*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(Sqrt[3]*f^3) - ((Dd - 3*F)*(hD + hF)*(-1/32*((-mLambda + mXi0)*(2*mLambda + 2*mXi0)*A0[MK^2]*DiracGamma[5])/(mLambda*(-mSigma + mXi0)*Pi^2) + ((mLambda + mXi0)*(2*mLambda + 2*mXi0)*A0[mXi0^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXi0)*Pi^2) - ((mLambda + mXi0)*(2*mLambda + 2*mXi0)*(-MK^2 + (-mLambda + mXi0)^2)*B0[mLambda^2, MK^2, mXi0^2]*DiracGamma[5])/(32*mLambda*(-mSigma + mXi0)*Pi^2) + (mN^3*(Log[mN] - Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mXi0)*(4*mN + 11*mN*Log[mN] - 11*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(8*Sqrt[3]*f^3))/Sqrt[2] - (-1/24*((Dd - 3*F)*(Dd - F)*(Dd + 3*F)*(hD + 3*hF)*(-1/2*(mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/((-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) - ((mLambda - mN)*mN*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(Sqrt[3]*f^3) - (Sqrt[3]*(Dd - F)*(Dd + F)*(Dd + 3*F)*(hD - hF)*(-1/2*(mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/((-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) - (mN*(-mN + mSigma)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(8*f^3) - (Dd*(Dd - F)*(Dd + 3*F)*(hD - 3*hF)*(-1/2*(mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/((-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) - ((mLambda - mN)*mN*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) - (mN*(-mN + mXi0)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(12*Sqrt[3]*f^3) + (Sqrt[3]*Dd*(Dd - F)^2*(hD + hF)*(-1/2*(mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/((-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) - (mN*(-mN + mSigma)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) - (mN*(-mN + mXi0)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(4*f^3))/Sqrt[2] - ((Dd*(Dd - 3*F)*(Dd - F)*(hD + 3*hF)*((mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((mLambda - mN)*mN*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(12*Sqrt[3]*f^3) - (Dd*(Dd - F)*(Dd + F)*(hD - hF)*((mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3) - (Dd^2*(Dd - F)*(hD - 3*hF)*((mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((mLambda - mN)*mN*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mXi0)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(6*Sqrt[3]*f^3) - (Dd*(Dd - F)*F*(hD + hF)*((mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mXi0)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(Sqrt[3]*f^3) - (Dd^2*(Dd + 3*F)*(hD + hF)*((mN^3*(1 + 3*Log[mN] - 3*Log[ScaleMu]))/(2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mXi0)*(12*mN + 9*mN*Log[mN] - 9*mN*Log[ScaleMu]))/(8*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(6*Sqrt[3]*f^3))/Sqrt[2] - ((Dd*(Dd - 3*F)*(Dd + F)*(hD - 3*hF)*((mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((mLambda - mN)*mN*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(8*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(6*Sqrt[3]*f^3) + (F*(Dd + F)^2*(hD - 3*hF)*((mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mSigma)*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(4*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(2*Sqrt[3]*f^3) + ((Dd - F)^3*(hD - 3*hF)*((mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mXi0)*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(4*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(8*Sqrt[3]*f^3) - ((Dd - F)*(Dd + 3*F)^2*(hD - 3*hF)*((mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/(2*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (mN*(-mN + mXi0)*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(4*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(24*Sqrt[3]*f^3))/Sqrt[2] - (((Dd - F)*(Dd + F)*(Dd + 3*F)*(hD + hF)*mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/(8*Sqrt[3]*f^3*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) - (2*Dd*F^2*(hD + hF)*(-1/2*(mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/((-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) - (mN*(-mN + mSigma)*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(4*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(Sqrt[3]*f^3) - ((Dd - 3*F)*(Dd - F)*(Dd + F)*(hD + hF)*(-1/2*(mN^3*(1 + 2*Log[mN] - 2*Log[ScaleMu]))/((-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) - (mN*(-mN + mXi0)*(8*mN + 7*mN*Log[mN] - 7*mN*Log[ScaleMu]))/(4*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - ((2*Dd*hC*^2*((-18*mDelta^6*mN^2 - 30*mDelta^5*mN^3 + 15*mDelta^4*mN^4 - 6*mDelta^3*mN^5 - 6*mDelta^2*mN^6 + 4*mDelta*mN^7 + 4*mN^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 108*mDelta^5*mN^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mN^2] - 30*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 54*mDelta^5*mN^3*Log[mDelta^2 - mN^2] - 18*mDelta^3*mN^5*Log[mDelta^2 - mN^2] - 6*mDelta*mN^7*Log[mDelta^2 - mN^2] - 6*mN^8*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[ScaleMu] + 12*mDelta*mN^7*Log[ScaleMu] + 12*mN^8*Log[ScaleMu])/(288*mDelta^3*mN^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(-90*mDelta^6*mN^3 - 120*mDelta^5*mN^4 + 27*mDelta^4*mN^5 + 12*mDelta^3*mN^6 + 18*mDelta^2*mN^7 - 8*mDelta*mN^8 - 12*mN^9 + 180*mDelta^8*mN*Log[mDelta] + 240*mDelta^7*mN^2*Log[mDelta] - 144*mDelta^6*mN^3*Log[mDelta] - 216*mDelta^5*mN^4*Log[mDelta] - 90*mDelta^8*mN*Log[mDelta^2 - mN^2] - 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] + 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] + 12*mDelta*mN^8*Log[mDelta^2 - mN^2] + 18*mN^9*Log[mDelta^2 - mN^2] - 24*mDelta*mN^8*Log[ScaleMu] - 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(9*Sqrt[3]*f^3) + (5*Dd*hC*^2*((-18*mDelta^6*mN^2 - 30*mDelta^5*mN^3 + 15*mDelta^4*mN^4 - 6*mDelta^3*mN^5 - 6*mDelta^2*mN^6 + 4*mDelta*mN^7 + 4*mN^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 108*mDelta^5*mN^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mN^2] - 30*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 54*mDelta^5*mN^3*Log[mDelta^2 - mN^2] - 18*mDelta^3*mN^5*Log[mDelta^2 - mN^2] - 6*mDelta*mN^7*Log[mDelta^2 - mN^2] - 6*mN^8*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[ScaleMu] + 12*mDelta*mN^7*Log[ScaleMu] + 12*mN^8*Log[ScaleMu])/(288*mDelta^3*mN^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(-90*mDelta^6*mN^3 - 120*mDelta^5*mN^4 + 27*mDelta^4*mN^5 + 12*mDelta^3*mN^6 + 18*mDelta^2*mN^7 - 8*mDelta*mN^8 - 12*mN^9 + 180*mDelta^8*mN*Log[mDelta] + 240*mDelta^7*mN^2*Log[mDelta] - 144*mDelta^6*mN^3*Log[mDelta] - 216*mDelta^5*mN^4*Log[mDelta] - 90*mDelta^8*mN*Log[mDelta^2 - mN^2] - 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] + 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] + 12*mDelta*mN^8*Log[mDelta^2 - mN^2] + 18*mN^9*Log[mDelta^2 - mN^2] - 24*mDelta*mN^8*Log[ScaleMu] - 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(-90*mDelta^6*mN^3 - 120*mDelta^5*mN^4 + 27*mDelta^4*mN^5 + 12*mDelta^3*mN^6 + 18*mDelta^2*mN^7 - 8*mDelta*mN^8 - 12*mN^9 + 180*mDelta^8*mN*Log[mDelta] + 240*mDelta^7*mN^2*Log[mDelta] - 144*mDelta^6*mN^3*Log[mDelta] - 216*mDelta^5*mN^4*Log[mDelta] - 90*mDelta^8*mN*Log[mDelta^2 - mN^2] - 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] + 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] + 12*mDelta*mN^8*Log[mDelta^2 - mN^2] + 18*mN^9*Log[mDelta^2 - mN^2] - 24*mDelta*mN^8*Log[ScaleMu] - 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(18*Sqrt[3]*f^3) + (Dd*hC*^2*((-18*mDelta^6*mN^2 - 30*mDelta^5*mN^3 + 15*mDelta^4*mN^4 - 6*mDelta^3*mN^5 - 6*mDelta^2*mN^6 + 4*mDelta*mN^7 + 4*mN^8 + 36*mDelta^8*Log[mDelta] + 60*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 108*mDelta^5*mN^3*Log[mDelta] - 18*mDelta^8*Log[mDelta^2 - mN^2] - 30*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 54*mDelta^5*mN^3*Log[mDelta^2 - mN^2] - 18*mDelta^3*mN^5*Log[mDelta^2 - mN^2] - 6*mDelta*mN^7*Log[mDelta^2 - mN^2] - 6*mN^8*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[ScaleMu] + 12*mDelta*mN^7*Log[ScaleMu] + 12*mN^8*Log[ScaleMu])/(288*mDelta^3*mN^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(-90*mDelta^6*mN^3 - 120*mDelta^5*mN^4 + 27*mDelta^4*mN^5 + 12*mDelta^3*mN^6 + 18*mDelta^2*mN^7 - 8*mDelta*mN^8 - 12*mN^9 + 180*mDelta^8*mN*Log[mDelta] + 240*mDelta^7*mN^2*Log[mDelta] - 144*mDelta^6*mN^3*Log[mDelta] - 216*mDelta^5*mN^4*Log[mDelta] - 90*mDelta^8*mN*Log[mDelta^2 - mN^2] - 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] + 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] + 12*mDelta*mN^8*Log[mDelta^2 - mN^2] + 18*mN^9*Log[mDelta^2 - mN^2] - 24*mDelta*mN^8*Log[ScaleMu] - 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΩ)*(-90*mDelta^6*mN^3 - 120*mDelta^5*mN^4 + 27*mDelta^4*mN^5 + 12*mDelta^3*mN^6 + 18*mDelta^2*mN^7 - 8*mDelta*mN^8 - 12*mN^9 + 180*mDelta^8*mN*Log[mDelta] + 240*mDelta^7*mN^2*Log[mDelta] - 144*mDelta^6*mN^3*Log[mDelta] - 216*mDelta^5*mN^4*Log[mDelta] - 90*mDelta^8*mN*Log[mDelta^2 - mN^2] - 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] + 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] + 12*mDelta*mN^8*Log[mDelta^2 - mN^2] + 18*mN^9*Log[mDelta^2 - mN^2] - 24*mDelta*mN^8*Log[ScaleMu] - 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(6*Sqrt[3]*f^3))/Sqrt[2] - (((Dd - F)*hC*^2*((18*mDelta^6*mN^2 + 30*mDelta^5*mN^3 - 15*mDelta^4*mN^4 + 6*mDelta^3*mN^5 + 6*mDelta^2*mN^6 - 4*mDelta*mN^7 - 4*mN^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mN*Log[mDelta] + 48*mDelta^6*mN^2*Log[mDelta] + 108*mDelta^5*mN^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mN^2] + 30*mDelta^7*mN*Log[mDelta^2 - mN^2] - 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] - 54*mDelta^5*mN^3*Log[mDelta^2 - mN^2] + 18*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 6*mDelta*mN^7*Log[mDelta^2 - mN^2] + 6*mN^8*Log[mDelta^2 - mN^2] - 36*mDelta^3*mN^5*Log[ScaleMu] - 12*mDelta*mN^7*Log[ScaleMu] - 12*mN^8*Log[ScaleMu])/(288*mDelta^3*mN^2*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(90*mDelta^6*mN^3 + 120*mDelta^5*mN^4 - 27*mDelta^4*mN^5 - 12*mDelta^3*mN^6 - 18*mDelta^2*mN^7 + 8*mDelta*mN^8 + 12*mN^9 - 180*mDelta^8*mN*Log[mDelta] - 240*mDelta^7*mN^2*Log[mDelta] + 144*mDelta^6*mN^3*Log[mDelta] + 216*mDelta^5*mN^4*Log[mDelta] + 90*mDelta^8*mN*Log[mDelta^2 - mN^2] + 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] - 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] - 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 12*mDelta*mN^8*Log[mDelta^2 - mN^2] - 18*mN^9*Log[mDelta^2 - mN^2] + 24*mDelta*mN^8*Log[ScaleMu] + 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(90*mDelta^6*mN^3 + 120*mDelta^5*mN^4 - 27*mDelta^4*mN^5 - 12*mDelta^3*mN^6 - 18*mDelta^2*mN^7 + 8*mDelta*mN^8 + 12*mN^9 - 180*mDelta^8*mN*Log[mDelta] - 240*mDelta^7*mN^2*Log[mDelta] + 144*mDelta^6*mN^3*Log[mDelta] + 216*mDelta^5*mN^4*Log[mDelta] + 90*mDelta^8*mN*Log[mDelta^2 - mN^2] + 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] - 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] - 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 12*mDelta*mN^8*Log[mDelta^2 - mN^2] - 18*mN^9*Log[mDelta^2 - mN^2] + 24*mDelta*mN^8*Log[ScaleMu] + 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3) + ((Dd - F)*hC*^2*((18*mDelta^6*mN^2 + 30*mDelta^5*mN^3 - 15*mDelta^4*mN^4 + 6*mDelta^3*mN^5 + 6*mDelta^2*mN^6 - 4*mDelta*mN^7 - 4*mN^8 - 36*mDelta^8*Log[mDelta] - 60*mDelta^7*mN*Log[mDelta] + 48*mDelta^6*mN^2*Log[mDelta] + 108*mDelta^5*mN^3*Log[mDelta] + 18*mDelta^8*Log[mDelta^2 - mN^2] + 30*mDelta^7*mN*Log[mDelta^2 - mN^2] - 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] - 54*mDelta^5*mN^3*Log[mDelta^2 - mN^2] + 18*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 6*mDelta*mN^7*Log[mDelta^2 - mN^2] + 6*mN^8*Log[mDelta^2 - mN^2] - 36*mDelta^3*mN^5*Log[ScaleMu] - 12*mDelta*mN^7*Log[ScaleMu] - 12*mN^8*Log[ScaleMu])/(288*mDelta^3*mN^2*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(90*mDelta^6*mN^3 + 120*mDelta^5*mN^4 - 27*mDelta^4*mN^5 - 12*mDelta^3*mN^6 - 18*mDelta^2*mN^7 + 8*mDelta*mN^8 + 12*mN^9 - 180*mDelta^8*mN*Log[mDelta] - 240*mDelta^7*mN^2*Log[mDelta] + 144*mDelta^6*mN^3*Log[mDelta] + 216*mDelta^5*mN^4*Log[mDelta] + 90*mDelta^8*mN*Log[mDelta^2 - mN^2] + 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] - 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] - 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 12*mDelta*mN^8*Log[mDelta^2 - mN^2] - 18*mN^9*Log[mDelta^2 - mN^2] + 24*mDelta*mN^8*Log[ScaleMu] + 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΩ)*(90*mDelta^6*mN^3 + 120*mDelta^5*mN^4 - 27*mDelta^4*mN^5 - 12*mDelta^3*mN^6 - 18*mDelta^2*mN^7 + 8*mDelta*mN^8 + 12*mN^9 - 180*mDelta^8*mN*Log[mDelta] - 240*mDelta^7*mN^2*Log[mDelta] + 144*mDelta^6*mN^3*Log[mDelta] + 216*mDelta^5*mN^4*Log[mDelta] + 90*mDelta^8*mN*Log[mDelta^2 - mN^2] + 120*mDelta^7*mN^2*Log[mDelta^2 - mN^2] - 72*mDelta^6*mN^3*Log[mDelta^2 - mN^2] - 108*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 12*mDelta*mN^8*Log[mDelta^2 - mN^2] - 18*mN^9*Log[mDelta^2 - mN^2] + 24*mDelta*mN^8*Log[ScaleMu] + 36*mN^9*Log[ScaleMu]))/(576*mDelta^4*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - (((Dd - F)*(hD - 3*hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mN + mXi0)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2)))/(24*Sqrt[3]*f^3) - ((Dd + 3*F)*(hD - 3*hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mN + mXi0)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2)))/(24*Sqrt[3]*f^3) + ((Dd - 3*F)*(hD - 3*hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((mLambda - mN)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2)))/(24*Sqrt[3]*f^3) - ((Dd + F)*(hD - 3*hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mN + mSigma)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2)))/(8*Sqrt[3]*f^3))/Sqrt[2] - (((Dd - F)*(hD - 3*hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mN + mXi0)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2)))/(24*Sqrt[3]*f^3) - ((Dd + 3*F)*(hD - 3*hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mN + mXi0)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2)))/(24*Sqrt[3]*f^3) + ((Dd - 3*F)*(hD - 3*hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((mLambda - mN)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2)))/(24*Sqrt[3]*f^3) - ((Dd + F)*(hD - 3*hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mN + mSigma)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*((mLambda - mN)/MK^2 - (-mN + mXi0)/MK^2)*Pi^2)))/(12*Sqrt[3]*f^3))/Sqrt[2] - (((Dd + 3*F)*(hD + hF)*^2*(-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu]))/(5184*Sqrt[3]*f^3*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((Dd - 3*F)*(hD + hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mN + mXi0)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(12*Sqrt[3]*f^3) + (Dd*(hD + hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((mLambda - mN)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3) - (Dd*(hD + hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mN + mSigma)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(6*Sqrt[3]*f^3))/Sqrt[2] - (((Dd + F)*(hD + hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mN + mXi0)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3) + (Dd*(hD + hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((mLambda - mN)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(4*Sqrt[3]*f^3) + (F*(hD + hF)*^2*((-6*mDelta^7*mN^2 - 18*mDelta^6*mN^3 - 3*mDelta^5*mN^4 + 45*mDelta^4*mN^5 + 46*mDelta^3*mN^6 - 86*mDelta^2*mN^7 + 24*mDelta*mN^8 - 2*mN^9 + 12*mDelta^9*Log[mDelta] + 36*mDelta^8*mN*Log[mDelta] - 96*mDelta^6*mN^3*Log[mDelta] - 72*mDelta^5*mN^4*Log[mDelta] + 336*mDelta^2*mN^7*Log[mN] - 144*mDelta*mN^8*Log[mN] - 72*mN^9*Log[mN] - 6*mDelta^9*Log[mDelta^2 - mN^2] - 18*mDelta^8*mN*Log[mDelta^2 - mN^2] + 48*mDelta^6*mN^3*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^4*Log[mDelta^2 - mN^2] - 36*mDelta^4*mN^5*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^6*Log[mDelta^2 - mN^2] + 18*mDelta*mN^8*Log[mDelta^2 - mN^2] + 6*mN^9*Log[mDelta^2 - mN^2] + 72*mDelta^4*mN^5*Log[ScaleMu] + 96*mDelta^3*mN^6*Log[ScaleMu] - 336*mDelta^2*mN^7*Log[ScaleMu] + 108*mDelta*mN^8*Log[ScaleMu] + 60*mN^9*Log[ScaleMu])/(1728*mDelta^2*mN^3*(-mDelta + mN)*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mN + mSigma)*(6*mDelta^8*mN^2 + 18*mDelta^7*mN^3 + 3*mDelta^6*mN^4 - 45*mDelta^5*mN^5 - 150*mDelta^4*mN^6 + 150*mDelta^3*mN^7 + 45*mDelta^2*mN^8 - 27*mDelta*mN^9 - 12*mDelta^10*Log[mDelta] - 36*mDelta^9*mN*Log[mDelta] + 96*mDelta^7*mN^3*Log[mDelta] + 72*mDelta^6*mN^4*Log[mDelta] - 1032*mDelta^4*mN^6*Log[mN] + 1296*mDelta^3*mN^7*Log[mN] - 36*mDelta^2*mN^8*Log[mN] - 348*mDelta*mN^9*Log[mN] + 6*mDelta^10*Log[mDelta^2 - mN^2] + 18*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 36*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 36*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 48*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 6*mDelta*mN^9*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 936*mDelta^4*mN^6*Log[ScaleMu] - 1296*mDelta^3*mN^7*Log[ScaleMu] + 72*mDelta^2*mN^8*Log[ScaleMu] + 360*mDelta*mN^9*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(36*mDelta^8*mN^2 + 48*mDelta^7*mN^3 - 90*mDelta^6*mN^4 - 54*mDelta^5*mN^5 + 114*mDelta^4*mN^6 - 64*mDelta^3*mN^7 + 36*mDelta^2*mN^8 - 30*mDelta*mN^9 + 4*mN^10 - 72*mDelta^10*Log[mDelta] - 96*mDelta^9*mN*Log[mDelta] + 216*mDelta^8*mN^2*Log[mDelta] + 288*mDelta^7*mN^3*Log[mDelta] - 240*mDelta^6*mN^4*Log[mDelta] - 216*mDelta^5*mN^5*Log[mDelta] + 336*mDelta^3*mN^7*Log[mN] - 288*mDelta^2*mN^8*Log[mN] - 72*mDelta*mN^9*Log[mN] + 144*mN^10*Log[mN] + 36*mDelta^10*Log[mDelta^2 - mN^2] + 48*mDelta^9*mN*Log[mDelta^2 - mN^2] - 108*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 144*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 120*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 144*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 72*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 48*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 36*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 12*mN^10*Log[mDelta^2 - mN^2] - 72*mDelta^5*mN^5*Log[ScaleMu] + 144*mDelta^4*mN^6*Log[ScaleMu] - 240*mDelta^3*mN^7*Log[ScaleMu] + 216*mDelta^2*mN^8*Log[ScaleMu] + 72*mDelta*mN^9*Log[ScaleMu] - 120*mN^10*Log[ScaleMu]))/(1728*mDelta^3*mN^3*(-mDelta + mN)^2*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(2*Sqrt[3]*f^3))/Sqrt[2] - (((hD + hF)*^2*ℋ*(((-mDelta + mΞs)*(-42*mDelta^8*mN^2 - 170*mDelta^7*mN^3 - 117*mDelta^6*mN^4 + 55*mDelta^5*mN^5 + 22*mDelta^4*mN^6 + 66*mDelta^3*mN^7 + 16*mDelta^2*mN^8 - 12*mDelta*mN^9 - 8*mN^10 + 84*mDelta^10*Log[mDelta] + 340*mDelta^9*mN*Log[mDelta] + 192*mDelta^8*mN^2*Log[mDelta] - 336*mDelta^7*mN^3*Log[mDelta] - 224*mDelta^6*mN^4*Log[mDelta] - 42*mDelta^10*Log[mDelta^2 - mN^2] - 170*mDelta^9*mN*Log[mDelta^2 - mN^2] - 96*mDelta^8*mN^2*Log[mDelta^2 - mN^2] + 168*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] - 24*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 16*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] + 42*mDelta*mN^9*Log[mDelta^2 - mN^2] + 8*mN^10*Log[mDelta^2 - mN^2] + 48*mDelta^5*mN^5*Log[ScaleMu] + 32*mDelta^3*mN^7*Log[ScaleMu] - 36*mDelta^2*mN^8*Log[ScaleMu] - 84*mDelta*mN^9*Log[ScaleMu] - 16*mN^10*Log[ScaleMu]))/(864*mDelta^5*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (-14*mDelta^8*mN^2 - 68*mDelta^7*mN^3 - 55*mDelta^6*mN^4 + 118*mDelta^5*mN^5 - 92*mDelta^4*mN^6 - 76*mDelta^3*mN^7 - 12*mDelta^2*mN^8 + 8*mDelta*mN^9 + 4*mN^10 + 28*mDelta^10*Log[mDelta] + 136*mDelta^9*mN*Log[mDelta] + 96*mDelta^8*mN^2*Log[mDelta] - 224*mDelta^7*mN^3*Log[mDelta] - 224*mDelta^6*mN^4*Log[mDelta] - 14*mDelta^10*Log[mDelta^2 - mN^2] - 68*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^8*mN^2*Log[mDelta^2 - mN^2] + 112*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] - 48*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 28*mDelta^4*mN^6*Log[mDelta^2 - mN^2] + 32*mDelta^3*mN^7*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 28*mDelta*mN^9*Log[mDelta^2 - mN^2] - 4*mN^10*Log[mDelta^2 - mN^2] + 96*mDelta^5*mN^5*Log[ScaleMu] + 56*mDelta^4*mN^6*Log[ScaleMu] - 64*mDelta^3*mN^7*Log[ScaleMu] + 36*mDelta^2*mN^8*Log[ScaleMu] + 56*mDelta*mN^9*Log[ScaleMu] + 8*mN^10*Log[ScaleMu])/(1728*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(12*Sqrt[3]*f^3) + ((hD + hF)*^2*ℋ*(((-mDelta + mΣs)*(-42*mDelta^8*mN^2 - 170*mDelta^7*mN^3 - 117*mDelta^6*mN^4 + 55*mDelta^5*mN^5 + 22*mDelta^4*mN^6 + 66*mDelta^3*mN^7 + 16*mDelta^2*mN^8 - 12*mDelta*mN^9 - 8*mN^10 + 84*mDelta^10*Log[mDelta] + 340*mDelta^9*mN*Log[mDelta] + 192*mDelta^8*mN^2*Log[mDelta] - 336*mDelta^7*mN^3*Log[mDelta] - 224*mDelta^6*mN^4*Log[mDelta] - 42*mDelta^10*Log[mDelta^2 - mN^2] - 170*mDelta^9*mN*Log[mDelta^2 - mN^2] - 96*mDelta^8*mN^2*Log[mDelta^2 - mN^2] + 168*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] - 24*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 16*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] + 42*mDelta*mN^9*Log[mDelta^2 - mN^2] + 8*mN^10*Log[mDelta^2 - mN^2] + 48*mDelta^5*mN^5*Log[ScaleMu] + 32*mDelta^3*mN^7*Log[ScaleMu] - 36*mDelta^2*mN^8*Log[ScaleMu] - 84*mDelta*mN^9*Log[ScaleMu] - 16*mN^10*Log[ScaleMu]))/(864*mDelta^5*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + (-14*mDelta^8*mN^2 - 68*mDelta^7*mN^3 - 55*mDelta^6*mN^4 + 118*mDelta^5*mN^5 - 92*mDelta^4*mN^6 - 76*mDelta^3*mN^7 - 12*mDelta^2*mN^8 + 8*mDelta*mN^9 + 4*mN^10 + 28*mDelta^10*Log[mDelta] + 136*mDelta^9*mN*Log[mDelta] + 96*mDelta^8*mN^2*Log[mDelta] - 224*mDelta^7*mN^3*Log[mDelta] - 224*mDelta^6*mN^4*Log[mDelta] - 14*mDelta^10*Log[mDelta^2 - mN^2] - 68*mDelta^9*mN*Log[mDelta^2 - mN^2] - 48*mDelta^8*mN^2*Log[mDelta^2 - mN^2] + 112*mDelta^7*mN^3*Log[mDelta^2 - mN^2] + 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] - 48*mDelta^5*mN^5*Log[mDelta^2 - mN^2] - 28*mDelta^4*mN^6*Log[mDelta^2 - mN^2] + 32*mDelta^3*mN^7*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 28*mDelta*mN^9*Log[mDelta^2 - mN^2] - 4*mN^10*Log[mDelta^2 - mN^2] + 96*mDelta^5*mN^5*Log[ScaleMu] + 56*mDelta^4*mN^6*Log[ScaleMu] - 64*mDelta^3*mN^7*Log[ScaleMu] + 36*mDelta^2*mN^8*Log[ScaleMu] + 56*mDelta*mN^9*Log[ScaleMu] + 8*mN^10*Log[ScaleMu])/(1728*mDelta^4*mN^3*(-((-mN + mSigma)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(6*Sqrt[3]*f^3))/Sqrt[2] - (((hD - 3*hF)*^2*ℋ*((14*mDelta^8*mN^2 + 68*mDelta^7*mN^3 + 55*mDelta^6*mN^4 - 118*mDelta^5*mN^5 + 92*mDelta^4*mN^6 + 76*mDelta^3*mN^7 + 12*mDelta^2*mN^8 - 8*mDelta*mN^9 - 4*mN^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mN*Log[mDelta] - 96*mDelta^8*mN^2*Log[mDelta] + 224*mDelta^7*mN^3*Log[mDelta] + 224*mDelta^6*mN^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mN^2] + 68*mDelta^9*mN*Log[mDelta^2 - mN^2] + 48*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 112*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 48*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 28*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 32*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] + 28*mDelta*mN^9*Log[mDelta^2 - mN^2] + 4*mN^10*Log[mDelta^2 - mN^2] - 96*mDelta^5*mN^5*Log[ScaleMu] - 56*mDelta^4*mN^6*Log[ScaleMu] + 64*mDelta^3*mN^7*Log[ScaleMu] - 36*mDelta^2*mN^8*Log[ScaleMu] - 56*mDelta*mN^9*Log[ScaleMu] - 8*mN^10*Log[ScaleMu])/(1728*mDelta^4*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΞs)*(42*mDelta^8*mN^2 + 170*mDelta^7*mN^3 + 117*mDelta^6*mN^4 - 55*mDelta^5*mN^5 - 22*mDelta^4*mN^6 - 66*mDelta^3*mN^7 - 16*mDelta^2*mN^8 + 12*mDelta*mN^9 + 8*mN^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mN*Log[mDelta] - 192*mDelta^8*mN^2*Log[mDelta] + 336*mDelta^7*mN^3*Log[mDelta] + 224*mDelta^6*mN^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mN^2] + 170*mDelta^9*mN*Log[mDelta^2 - mN^2] + 96*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 168*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 24*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 16*mDelta^3*mN^7*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 42*mDelta*mN^9*Log[mDelta^2 - mN^2] - 8*mN^10*Log[mDelta^2 - mN^2] - 48*mDelta^5*mN^5*Log[ScaleMu] - 32*mDelta^3*mN^7*Log[ScaleMu] + 36*mDelta^2*mN^8*Log[ScaleMu] + 84*mDelta*mN^9*Log[ScaleMu] + 16*mN^10*Log[ScaleMu]))/(864*mDelta^5*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(36*Sqrt[3]*f^3) + ((hD - 3*hF)*^2*ℋ*((14*mDelta^8*mN^2 + 68*mDelta^7*mN^3 + 55*mDelta^6*mN^4 - 118*mDelta^5*mN^5 + 92*mDelta^4*mN^6 + 76*mDelta^3*mN^7 + 12*mDelta^2*mN^8 - 8*mDelta*mN^9 - 4*mN^10 - 28*mDelta^10*Log[mDelta] - 136*mDelta^9*mN*Log[mDelta] - 96*mDelta^8*mN^2*Log[mDelta] + 224*mDelta^7*mN^3*Log[mDelta] + 224*mDelta^6*mN^4*Log[mDelta] + 14*mDelta^10*Log[mDelta^2 - mN^2] + 68*mDelta^9*mN*Log[mDelta^2 - mN^2] + 48*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 112*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 48*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 28*mDelta^4*mN^6*Log[mDelta^2 - mN^2] - 32*mDelta^3*mN^7*Log[mDelta^2 - mN^2] + 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] + 28*mDelta*mN^9*Log[mDelta^2 - mN^2] + 4*mN^10*Log[mDelta^2 - mN^2] - 96*mDelta^5*mN^5*Log[ScaleMu] - 56*mDelta^4*mN^6*Log[ScaleMu] + 64*mDelta^3*mN^7*Log[ScaleMu] - 36*mDelta^2*mN^8*Log[ScaleMu] - 56*mDelta*mN^9*Log[ScaleMu] - 8*mN^10*Log[ScaleMu])/(1728*mDelta^4*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2) + ((-mDelta + mΣs)*(42*mDelta^8*mN^2 + 170*mDelta^7*mN^3 + 117*mDelta^6*mN^4 - 55*mDelta^5*mN^5 - 22*mDelta^4*mN^6 - 66*mDelta^3*mN^7 - 16*mDelta^2*mN^8 + 12*mDelta*mN^9 + 8*mN^10 - 84*mDelta^10*Log[mDelta] - 340*mDelta^9*mN*Log[mDelta] - 192*mDelta^8*mN^2*Log[mDelta] + 336*mDelta^7*mN^3*Log[mDelta] + 224*mDelta^6*mN^4*Log[mDelta] + 42*mDelta^10*Log[mDelta^2 - mN^2] + 170*mDelta^9*mN*Log[mDelta^2 - mN^2] + 96*mDelta^8*mN^2*Log[mDelta^2 - mN^2] - 168*mDelta^7*mN^3*Log[mDelta^2 - mN^2] - 112*mDelta^6*mN^4*Log[mDelta^2 - mN^2] + 24*mDelta^5*mN^5*Log[mDelta^2 - mN^2] + 16*mDelta^3*mN^7*Log[mDelta^2 - mN^2] - 18*mDelta^2*mN^8*Log[mDelta^2 - mN^2] - 42*mDelta*mN^9*Log[mDelta^2 - mN^2] - 8*mN^10*Log[mDelta^2 - mN^2] - 48*mDelta^5*mN^5*Log[ScaleMu] - 32*mDelta^3*mN^7*Log[ScaleMu] + 36*mDelta^2*mN^8*Log[ScaleMu] + 84*mDelta*mN^9*Log[ScaleMu] + 16*mN^10*Log[ScaleMu]))/(864*mDelta^5*mN^3*(-((mLambda - mN)/MK^2) + (-mN + mXi0)/MK^2)*Pi^2)))/(18*Sqrt[3]*f^3))/Sqrt[2]}}

==> anc/Presonances.m <==
{{Sigmappip, -1/2*((mn + mSigmap)*DiracGamma[5]*SuperStar[F]*(SuperStar[d] - SuperStar[ff]))/(Sqrt[2]*f*(-mn + mSigmar)) + ((mn + mSigmap)*DiracGamma[5]*(SuperStar[Dd] + SuperStar[F])*(SuperStar[d] - SuperStar[ff]))/(2*Sqrt[2]*f*(-mNr + mSigmap)) + ((mn + mSigmap)*DiracGamma[5]*SuperStar[Dd]*(SuperStar[d] + 3*SuperStar[ff]))/(6*Sqrt[2]*f*(mLambdar - mn))}, {Sigmappi0, ((mP + mSigmap)*DiracGamma[5]*(SuperStar[Dd] + SuperStar[F])*(SuperStar[d] - SuperStar[ff]))/(4*f*(-mNr + mSigmap)) + (-1/2*((mP + mSigmap)*DiracGamma[5]*SuperStar[F]*(SuperStar[d] - SuperStar[ff]))/(Sqrt[2]*f*(-mP + mSigmar)) + ((mP + mSigmap)*DiracGamma[5]*SuperStar[F]*(-SuperStar[d] + SuperStar[ff]))/(2*Sqrt[2]*f*(-mP + mSigmar)) - ((mN + mSigmap)*DiracGamma[5]*SuperStar[Dd]*(SuperStar[d] + 3*SuperStar[ff]))/(6*Sqrt[2]*f*(mLambdar - mN)) + ((mP + mSigmap)*DiracGamma[5]*SuperStar[Dd]*(SuperStar[d] + 3*SuperStar[ff]))/(6*Sqrt[2]*f*(mLambdar - mP)))/Sqrt[2]}, {Sigmam, -1/2*((mn + mSigmam)*DiracGamma[5]*SuperStar[F]*(-SuperStar[d] + SuperStar[ff]))/(Sqrt[2]*f*(-mn + mSigmar)) + ((mN + mSigmam)*DiracGamma[5]*SuperStar[Dd]*(SuperStar[d] + 3*SuperStar[ff]))/(6*Sqrt[2]*f*(mLambdar - mN))}, {Lambda, -1/2*((mLambda + mP)*DiracGamma[5]*SuperStar[Dd]*(SuperStar[d] - SuperStar[ff]))/(Sqrt[3]*f*(-mP + mSigmar)) - ((mLambda + mP)*DiracGamma[5]*(SuperStar[Dd] + SuperStar[F])*(SuperStar[d] + 3*SuperStar[ff]))/(4*Sqrt[3]*f*(mLambda - mNr))}, {Lambdan, ((mLambda + mn)*DiracGamma[5]*SuperStar[Dd]*(SuperStar[d] - SuperStar[ff]))/(2*Sqrt[6]*f*(-mn + mSigmar)) + ((mLambda + mn)*DiracGamma[5]*(SuperStar[Dd] + SuperStar[F])*(SuperStar[d] + 3*SuperStar[ff]))/(4*Sqrt[6]*f*(mLambda - mNr))}, {Xim, ((mLambda + mXim)*DiracGamma[5]*(SuperStar[Dd] - SuperStar[F])*(SuperStar[d] - 3*SuperStar[ff]))/(4*Sqrt[3]*f*(-mLambda + mXir)) + ((mLambda + mXim)*DiracGamma[5]*SuperStar[Dd]*(SuperStar[d] + SuperStar[ff]))/(2*Sqrt[3]*f*(-mSigmar + mXim))}, {Xi0, -1/4*((mLambda + mXi0)*DiracGamma[5]*(SuperStar[Dd] - SuperStar[F])*(SuperStar[d] - 3*SuperStar[ff]))/(Sqrt[6]*f*(-mLambda + mXir)) - ((mLambda + mXi0)*DiracGamma[5]*SuperStar[Dd]*(SuperStar[d] + SuperStar[ff]))/(2*Sqrt[6]*f*(-mSigmar + mXi0))}}

==> anc/Ptreelevel.m <==
{{Sigmappip, -1/3*(Dd*(hD + 3*hF)*(mn + mSigmap)*DiracGamma[5])/(Sqrt[2]*f*(mLambda - mn)) - ((Dd + F)*(hD - hF)*(mn + mSigmap)*DiracGamma[5])/(Sqrt[2]*f*(-mn + mSigmap)) - (F*(-hD + hF)*(mn + mSigmap)*DiracGamma[5])/(Sqrt[2]*f*(-mn + mSigmap))}, {Sigmappi0, -1/2*((Dd + F)*(hD - hF)*(mP + mSigmap)*DiracGamma[5])/(f*(-mP + mSigmap))}, {Sigmam, -1/3*(Dd*(hD + 3*hF)*(mn + mSigmam)*DiracGamma[5])/(Sqrt[2]*f*(mLambda - mn)) - (F*(-hD + hF)*(mn + mSigmam)*DiracGamma[5])/(Sqrt[2]*f*(-mn + mSigmam))}, {Lambda, ((Dd + F)*(hD + 3*hF)*(mLambda + mP)*DiracGamma[5])/(2*Sqrt[3]*f*(mLambda - mP)) - (Dd*(-hD + hF)*(mLambda + mP)*DiracGamma[5])/(Sqrt[3]*f*(-mP + mSigma))}, {Lambdan, -1/2*((Dd + F)*(hD + 3*hF)*(mLambda + mn)*DiracGamma[5])/(Sqrt[6]*f*(mLambda - mn)) + (Dd*(-hD + hF)*(mLambda + mn)*DiracGamma[5])/(Sqrt[6]*f*(-mn + mSigma))}, {Xim, -1/2*((Dd - F)*(hD - 3*hF)*(mLambda + mXim)*DiracGamma[5])/(Sqrt[3]*f*(-mLambda + mXim)) - (Dd*(hD + hF)*(mLambda + mXim)*DiracGamma[5])/(Sqrt[3]*f*(-mSigma + mXim))}, {Xi0, ((Dd - F)*(hD - 3*hF)*(mLambda + mXi0)*DiracGamma[5])/(2*Sqrt[6]*f*(-mLambda + mXi0)) + (Dd*(hD + hF)*(mLambda + mXi0)*DiracGamma[5])/(Sqrt[6]*f*(-mSigma + mXi0))}}

==> anc/SChPTfull.m <==
{{Sigmappip, ((hD + hF)*(A0[MK^2]/(32*Pi^2) + (mSigmap*A0[MK^2])/(32*mn*Pi^2) + A0[mn^2]/(32*Pi^2) - (mSigmap*A0[mn^2])/(32*mn*Pi^2) + (MK^2*B0[mn^2, MK^2, mn^2])/(32*Pi^2) - (mn^2*B0[mn^2, MK^2, mn^2])/(8*Pi^2) - (MK^2*mSigmap*B0[mn^2, MK^2, mn^2])/(32*mn*Pi^2) + (mn*mSigmap*B0[mn^2, MK^2, mn^2])/(8*Pi^2)))/(4*Sqrt[2]*f^3) - ((hD - hF)*(-1/16*A0[mn^2]/Pi^2 + (mn*A0[mn^2])/(16*mSigmap*Pi^2) - (mn*A0[Mπ^2])/(16*mSigmap*Pi^2) - (mn^2*B0[mSigmap^2, mn^2, Mπ^2])/(16*Pi^2) - (mn^3*B0[mSigmap^2, mn^2, Mπ^2])/(16*mSigmap*Pi^2) + (mn*mSigmap*B0[mSigmap^2, mn^2, Mπ^2])/(16*Pi^2) + (mSigmap^2*B0[mSigmap^2, mn^2, Mπ^2])/(16*Pi^2) - (Mπ^2*B0[mSigmap^2, mn^2, Mπ^2])/(16*Pi^2) + (mn*Mπ^2*B0[mSigmap^2, mn^2, Mπ^2])/(16*mSigmap*Pi^2)))/(4*Sqrt[2]*f^3) + (hD*(-1/32*(mLambda*A0[MK^2])/(mSigmap*Pi^2) - (mn*A0[MK^2])/(32*mSigmap*Pi^2) - A0[mLambda^2]/(16*Pi^2) + (mLambda*A0[mLambda^2])/(32*mSigmap*Pi^2) + (mn*A0[mLambda^2])/(32*mSigmap*Pi^2) - (MK^2*B0[mSigmap^2, MK^2, mLambda^2])/(16*Pi^2) - (mLambda*mn*B0[mSigmap^2, MK^2, mLambda^2])/(16*Pi^2) + (MK^2*mLambda*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) - (mLambda^3*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) + (MK^2*mn*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) - (mLambda^2*mn*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) + (3*mLambda*mSigmap*B0[mSigmap^2, MK^2, mLambda^2])/(32*Pi^2) - (mn*mSigmap*B0[mSigmap^2, MK^2, mLambda^2])/(32*Pi^2) + (mSigmap^2*B0[mSigmap^2, MK^2, mLambda^2])/(16*Pi^2) - ((mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(16*Pi^2)))/(4*Sqrt[2]*f^3) + (hF*(-1/32*A0[MK^2]/Pi^2 - (mn*A0[MK^2])/(32*mSigmap*Pi^2) - A0[mSigmap^2]/(32*Pi^2) + (mn*A0[mSigmap^2])/(32*mSigmap*Pi^2) - (MK^2*B0[mSigmap^2, MK^2, mSigmap^2])/(32*Pi^2) + (MK^2*mn*B0[mSigmap^2, MK^2, mSigmap^2])/(32*mSigmap*Pi^2) - (mn*mSigmap*B0[mSigmap^2, MK^2, mSigmap^2])/(8*Pi^2) + (mSigmap^2*B0[mSigmap^2, MK^2, mSigmap^2])/(8*Pi^2) - ((-mn + mSigmap)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(16*Pi^2)))/(4*Sqrt[2]*f^3) - ((hD - hF)*(A0[mSigmap^2]/(16*Pi^2) - (mSigmap*A0[mSigmap^2])/(16*mn*Pi^2) + (mSigmap*A0[Mπ^2])/(16*mn*Pi^2) - (mn^2*B0[mn^2, mSigmap^2, Mπ^2])/(16*Pi^2) - (mn*mSigmap*B0[mn^2, mSigmap^2, Mπ^2])/(16*Pi^2) + (mSigmap^2*B0[mn^2, mSigmap^2, Mπ^2])/(16*Pi^2) + (mSigmap^3*B0[mn^2, mSigmap^2, Mπ^2])/(16*mn*Pi^2) + (Mπ^2*B0[mn^2, mSigmap^2, Mπ^2])/(16*Pi^2) - (mSigmap*Mπ^2*B0[mn^2, mSigmap^2, Mπ^2])/(16*mn*Pi^2) - ((-mn + mSigmap)*(4*mn + 3*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(4*Sqrt[2]*f^3)}, {Sigmappi0, (-1/24*((hD - hF)*A0[MK^2])/(Sqrt[2]*f^3*Pi^2) - ((hD - hF)*A0[Mπ^2])/(128*Sqrt[2]*f^3*Pi^2) - (3*(hD - hF)*A0[(4*MK^2)/3 - Mπ^2/3])/(128*Sqrt[2]*f^3*Pi^2))/Sqrt[2] + (-1/4*((hD - hF)*(-1/16*A0[mP^2]/Pi^2 + (mP*A0[mP^2])/(16*mSigmap*Pi^2) - (mP*A0[Mπ^2])/(16*mSigmap*Pi^2) - (mP^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) - (mP^3*B0[mSigmap^2, mP^2, Mπ^2])/(16*mSigmap*Pi^2) + (mP*mSigmap*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) + (mSigmap^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) - (Mπ^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) + (mP*Mπ^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*mSigmap*Pi^2)))/(Sqrt[2]*f^3) - ((-hD + hF)*(-1/16*A0[mP^2]/Pi^2 + (mP*A0[mP^2])/(16*mSigmap*Pi^2) - (mP*A0[Mπ^2])/(16*mSigmap*Pi^2) - (mP^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) - (mP^3*B0[mSigmap^2, mP^2, Mπ^2])/(16*mSigmap*Pi^2) + (mP*mSigmap*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) + (mSigmap^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) - (Mπ^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) + (mP*Mπ^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*mSigmap*Pi^2)))/(4*Sqrt[2]*f^3) + (hD*(-1/32*(mLambda*A0[MK^2])/(mSigmap*Pi^2) - (mP*A0[MK^2])/(32*mSigmap*Pi^2) - A0[mLambda^2]/(16*Pi^2) + (mLambda*A0[mLambda^2])/(32*mSigmap*Pi^2) + (mP*A0[mLambda^2])/(32*mSigmap*Pi^2) - (MK^2*B0[mSigmap^2, MK^2, mLambda^2])/(16*Pi^2) - (mLambda*mP*B0[mSigmap^2, MK^2, mLambda^2])/(16*Pi^2) + (MK^2*mLambda*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) - (mLambda^3*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) + (MK^2*mP*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) - (mLambda^2*mP*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) + (3*mLambda*mSigmap*B0[mSigmap^2, MK^2, mLambda^2])/(32*Pi^2) - (mP*mSigmap*B0[mSigmap^2, MK^2, mLambda^2])/(32*Pi^2) + (mSigmap^2*B0[mSigmap^2, MK^2, mLambda^2])/(16*Pi^2) - ((mLambda - mP)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(16*Pi^2)))/(4*Sqrt[2]*f^3) + (hF*(-1/32*A0[MK^2]/Pi^2 - (mP*A0[MK^2])/(32*mSigmap*Pi^2) - A0[mSigmap^2]/(32*Pi^2) + (mP*A0[mSigmap^2])/(32*mSigmap*Pi^2) - (MK^2*B0[mSigmap^2, MK^2, mSigmap^2])/(32*Pi^2) + (MK^2*mP*B0[mSigmap^2, MK^2, mSigmap^2])/(32*mSigmap*Pi^2) - (mP*mSigmap*B0[mSigmap^2, MK^2, mSigmap^2])/(8*Pi^2) + (mSigmap^2*B0[mSigmap^2, MK^2, mSigmap^2])/(8*Pi^2) - ((-mP + mSigmap)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(16*Pi^2)))/(4*Sqrt[2]*f^3) - ((hD + hF)*(-1/32*A0[MK^2]/Pi^2 - (mP*A0[MK^2])/(32*mSigmap*Pi^2) - A0[mSigmap^2]/(32*Pi^2) + (mP*A0[mSigmap^2])/(32*mSigmap*Pi^2) - (MK^2*B0[mSigmap^2, MK^2, mSigmap^2])/(32*Pi^2) + (MK^2*mP*B0[mSigmap^2, MK^2, mSigmap^2])/(32*mSigmap*Pi^2) - (mP*mSigmap*B0[mSigmap^2, MK^2, mSigmap^2])/(8*Pi^2) + (mSigmap^2*B0[mSigmap^2, MK^2, mSigmap^2])/(8*Pi^2) - ((-mP + mSigmap)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(16*Pi^2)))/(4*Sqrt[2]*f^3))/Sqrt[2] - (hC*^2*((2*mP*mSigmap^7*mπ0^2 + 2*mP*mSigmap^6*mπ0^2*(-mP + mΞs - mΣs) - 2*mP*(MK^4 - mΞs^4)*mπ0^2*(mP^2 - mπ0^2)*(mP + mΞs + mΣs) + 2*mP*mSigmap^5*mπ0^2*(-6*MK^2 + mP^2 - 4*mΞs^2 + mπ0^2 + mP*mΣs + 5*mΣs^2 - 2*mΞs*(mP + mΣs)) - 2*mSigmap^4*(mP*mΞs^5 + mπ0^2*(MK^4 - 8*MK^2*mP^2 + 2*mP^4 + mP^2*mπ0^2) + 2*mP*mΞs^4*mΣs + mP*mπ0^2*(-5*MK^2 + 2*mP^2 + mπ0^2)*mΣs + 10*mP*mπ0^2*mΣs^3 - mπ0^2*mΣs^4 + mP*mΣs^5 + mP*mΞs^3*(8*mπ0^2 + 3*mΣs^2) + mP*mΞs^2*(-2*mP*mπ0^2 - 2*mπ0^2*mΣs + 3*mΣs^3) + mP*mΞs*(3*MK^2*mπ0^2 - 2*mπ0^4 - 5*mP*mπ0^2*mΣs - 7*mπ0^2*mΣs^2 + 2*mΣs^4)) + mSigmap^3*(2*mP^2*mΞs^5 + mP*mπ0^2*(27*MK^4 - 8*MK^2*(mP^2 + 2*mπ0^2) + 2*(mP^4 + 4*mP^2*mπ0^2 + mπ0^4)) - 2*mπ0^2*(MK^4 + MK^2*mP^2 - 2*mP^2*mπ0^2)*mΣs - 2*mP*mπ0^2*(11*MK^2 + 3*mP^2 + mπ0^2)*mΣs^2 + 16*mP^2*mπ0^2*mΣs^3 - 28*mP*mπ0^2*mΣs^4 + 2*(mP^2 + mπ0^2)*mΣs^5 + mP*mΞs^4*(27*mπ0^2 + 4*mP*mΣs) + 2*mP*mΞs^3*(10*mP*mπ0^2 + 12*mπ0^2*mΣs + 3*mP*mΣs^2) + 2*mP*mΞs^2*(mπ0^2*(13*MK^2 - 3*mP^2 - 8*mπ0^2) + mP*mπ0^2*mΣs - 7*mπ0^2*mΣs^2 + 3*mP*mΣs^3) + 2*mΞs*(-(mπ0^2*(MK^4 - 11*MK^2*mP^2 + 2*mP^4 + 3*mP^2*mπ0^2)) + mP*mπ0^2*(13*MK^2 - 4*(3*mP^2 + mπ0^2))*mΣs - 10*mP^2*mπ0^2*mΣs^2 - 6*mP*mπ0^2*mΣs^3 + (2*mP^2 + mπ0^2)*mΣs^4)) + mSigmap^2*(2*mΞs^5*(mP^3 - mP*mπ0^2) + 2*mπ0^2*(MK^4*(-27*mP^2 + mπ0^2) - mP^4*(mP^2 + mπ0^2) + 4*MK^2*mP^2*(2*mP^2 + mπ0^2)) - 2*mP*mπ0^2*(25*MK^4 + 2*mP^4 + 3*mP^2*mπ0^2 + mπ0^4 - MK^2*(11*mP^2 + 7*mπ0^2))*mΣs + 4*mP^2*mπ0^2*(-MK^2 + mP^2 + mπ0^2)*mΣs^2 + 20*mP*mπ0^2*(mP^2 + mπ0^2)*mΣs^3 - mπ0^2*(mP^2 + 2*mπ0^2)*mΣs^4 + mP*(2*mP^2 + mπ0^2)*mΣs^5 + mP*mΞs^4*(-(mP*mπ0^2) + 4*mP^2*mΣs - 3*mπ0^2*mΣs) + 2*mP*mΞs^3*(8*mπ0^2*(mP^2 - mπ0^2) - 6*mP*mπ0^2*mΣs + 3*(mP^2 + mπ0^2)*mΣs^2) + 2*mP*mΞs^2*(2*mP*mπ0^2*(-MK^2 + mπ0^2) + (-10*mP^2*mπ0^2 + 4*mπ0^4)*mΣs - 4*mP*mπ0^2*mΣs^2 + 3*(mP^2 + mπ0^2)*mΣs^3) + mP*mΞs*(mπ0^2*(5*MK^4 + 2*(mP^2 + mπ0^2)^2 - 2*MK^2*(mP^2 + 5*mπ0^2)) - 2*mP*mπ0^2*(8*MK^2 - 5*mP^2 + mπ0^2)*mΣs + 2*mπ0^2*(mP^2 - 7*mπ0^2)*mΣs^2 - 12*mP*mπ0^2*mΣs^3 + (4*mP^2 + 3*mπ0^2)*mΣs^4)) + mSigmap*(mΞs^5*(-2*mP^4 + mP^2*mπ0^2) + mP*mπ0^2*(-64*MK^6 + MK^4*(27*mP^2 + 28*mπ0^2) - 4*MK^2*(3*mP^4 + 4*mP^2*mπ0^2 + mπ0^4) + 2*(mP^6 + mP^4*mπ0^2 + mP^2*mπ0^4 + mπ0^6)) + mπ0^2*(2*mP^2*(mP^2 + mπ0^2)^2 + MK^4*(5*mP^2 + 2*mπ0^2) - 2*MK^2*(3*mP^4 + 5*mP^2*mπ0^2))*mΣs - 2*mP*mπ0^2*(4*(mP^2 + mπ0^2)^2 - MK^2*(13*mP^2 + 11*mπ0^2))*mΣs^2 - 16*mP^2*mπ0^2*(mP^2 + mπ0^2)*mΣs^3 + 27*mP*mπ0^2*(mP^2 + mπ0^2)*mΣs^4 - 2*(mP^4 + mP^2*mπ0^2 + mπ0^4)*mΣs^5 + mP*mΞs^4*(-28*mP^2*mπ0^2 + 27*mπ0^4 - 4*mP^3*mΣs + 3*mP*mπ0^2*mΣs) - 2*mP*mΞs^3*(mP^2 - mπ0^2)*(10*mP*mπ0^2 + 6*mπ0^2*mΣs + 3*mP*mΣs^2) + 2*mP*mΞs^2*(mP^2 - mπ0^2)*(mπ0^2*(-11*MK^2 + 5*mP^2 + 4*mπ0^2) + 7*mP*mπ0^2*mΣs - 7*mπ0^2*mΣs^2 - 3*mP*mΣs^3) + mΞs*(-2*mπ0^2*(MK^4*(25*mP^2 - mπ0^2) - MK^2*(5*mP^4 + 7*mP^2*mπ0^2) + mP^2*(mP^4 + mP^2*mπ0^2 + mπ0^4)) - 2*mP*mπ0^2*(8*MK^4 + 2*mP^2*(mP^2 + 2*mπ0^2) - MK^2*(13*mP^2 + 5*mπ0^2))*mΣs + 4*mP^2*mπ0^2*(mP^2 + 2*mπ0^2)*mΣs^2 + 12*mP*mπ0^2*(2*mP^2 + mπ0^2)*mΣs^3 - (4*mP^4 + 3*mP^2*mπ0^2 + 2*mπ0^4)*mΣs^4)))/(3456*mP*mSigmap*mΞs^2*mπ0^2*mΣs^2*Pi^2) + ((2*mP^3*mSigmap^7 - 2*mP^3*(MK^2 - mΞs^2)^2*(mP^2 - mπ0^2)*(mP + mΞs + mΣs) + mSigmap^6*(-2*MK^4 + 3*mP^3*(-mP + mΞs) - 6*mP^3*mΣs + 3*mP^2*mΣs^2 - 4*mP*mΣs^3 - 2*mΣs^4 + MK^2*(3*mP^2 + 4*mP*mΣs + 4*mΣs^2)) + mP^3*mSigmap*(MK^2 - mΞs^2)*(MK^2*(2*mP^2 + mP*mΞs - mπ0^2 + mP*mΣs) - mΞs*(mP*mΞs^2 - 4*(mP^2 - mπ0^2)*(mP + mΣs) + mΞs*(-2*mP^2 + 3*mπ0^2 + mP*mΣs))) + mSigmap^4*(-3*mP^6 - 4*mP^3*mΞs^3 + 2*mP^4*mπ0^2 - 6*mP^5*mΣs - 5*mP^4*mΣs^2 + mP^3*mΣs^3 + 4*mP*mπ0^2*mΣs^3 + 4*mP^2*mΣs^4 + 2*mπ0^2*mΣs^4 + mP*mΣs^5 + MK^4*(5*mP^2 + mP*mΞs + 2*mπ0^2 + mP*mΣs) + mP^2*mΞs^2*(-5*mP^2 + 3*mP*mΣs - 3*mΣs^2) + mP*mΞs*mΣs*(-4*mP^3 - 6*mP^2*mΣs - mP*mΣs^2 + mΣs^3) + MK^2*(24*mP^4 + 3*mP^2*mΞs^2 - 6*mP^2*mπ0^2 + 35*mP^3*mΣs - 4*mP*mπ0^2*mΣs - 9*mP^2*mΣs^2 - 4*mπ0^2*mΣs^2 - 2*mP*mΣs^3 + mP*mΞs*(-2*mP^2 + mP*mΣs - 2*mΣs^2))) + mSigmap^5*(2*mP^5 - 2*mP^3*mΞs^2 + mP^3*mπ0^2 + 4*mP^3*mΣs^2 + 7*mP^2*mΣs^3 - 2*mP*mΣs^4 - 2*mΣs^5 - 2*MK^4*(-mP + mΞs + mΣs) - mΞs*(6*mP^4 + 7*mP^3*mΣs - 3*mP^2*mΣs^2 + 4*mP*mΣs^3 + 2*mΣs^4) + MK^2*(-9*mP^3 - mP^2*mΣs + 4*mΣs^3 + mΞs*(3*mP^2 + 4*mP*mΣs + 4*mΣs^2))) + mP^3*mSigmap^2*(MK^4*(5*mP + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mP + 8*mΣs) + 3*(mP + mΣs)*(mP^2 - 2*mπ0^2 + mΣs^2) + mΞs*(-mP^2 - 4*mπ0^2 + mP*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 - 3*(-mP + mΣs)*(mP + mΣs)^2 + mΞs^2*(4*mP + mΣs) - mΞs*(-7*mP^2 + 2*mπ0^2 + mP*mΣs + 6*mΣs^2))) + mSigmap^3*(MK^4*(38*mP^3 + 7*mP^2*mΞs - mP*mπ0^2 + 2*mΞs*mπ0^2 + 4*mP^2*mΣs + 2*mπ0^2*mΣs) + (-mP + mΣs)*(mP + mΣs)^3*(-(mP*(2*mP^2 + mπ0^2)) + (mP^2 + 2*mπ0^2)*mΣs) + mP^2*mΞs^3*(mP^2 + 5*mP*mΣs - 3*mΣs^2) - 2*mP^2*mΞs^2*(-2*mP^3 + 2*mP*mπ0^2 + 3*mP^2*mΣs + 6*mP*mΣs^2 + 3*mΣs^3) + mΞs*(mP + mΣs)*(-6*mP^5 - (mP^4 + 2*mP^2*mπ0^2)*mΣs + 2*mP*(2*mP^2 + mπ0^2)*mΣs^2 + (mP^2 + 2*mπ0^2)*mΣs^3) + MK^2*(3*mP^2*mΞs^3 + 2*mP^2*mΞs^2*(mP + 3*mΣs) - mΞs*(-35*mP^4 + 6*mP^2*mπ0^2 + (-56*mP^3 + 4*mP*mπ0^2)*mΣs + 4*(2*mP^2 + mπ0^2)*mΣs^2) - (mP + mΣs)*(9*mP^4 + 6*mP^2*mπ0^2 - (7*mP^3 + 2*mP*mπ0^2)*mΣs + (5*mP^2 + 4*mπ0^2)*mΣs^2))))*A0[MK^2])/(1728*mP^3*mSigmap^3*mΞs^2*mΣs^2*Pi^2) + ((2*mSigmap^7*mπ0^4 + 2*(MK^2 - mΞs^2)^2*mπ0^4*(mP^2 - mπ0^2)*(mP + mΞs + mΣs) + mSigmap^6*(-2*mΞs^5 - 2*mP*mπ0^4 - 4*mΞs^4*mΣs - 5*mπ0^4*mΣs - 7*mπ0^2*mΣs^3 + 2*mΣs^5 - 2*mΞs^3*(-3*mπ0^2 + mΣs^2) + 2*mΞs^2*(2*mπ0^2*mΣs + mΣs^3) + mΞs*(5*mπ0^4 - 6*mπ0^2*mΣs^2 + 4*mΣs^4)) + mSigmap^5*(2*mP*mΞs^5 + mπ0^4*(-7*MK^2 + mP^2 + 2*mπ0^2) + 4*mπ0^4*mΣs^2 + 7*mP*mπ0^2*mΣs^3 - 2*mπ0^2*mΣs^4 - 2*mP*mΣs^5 + mΞs^4*(-mπ0^2 + 4*mP*mΣs) + 2*mΞs^3*(-3*mP*mπ0^2 - 2*mπ0^2*mΣs + mP*mΣs^2) - mΞs^2*(7*mπ0^4 + 4*mP*mπ0^2*mΣs + 6*mπ0^2*mΣs^2 + 2*mP*mΣs^3) - mΞs*(7*mP*mπ0^4 + 6*mπ0^4*mΣs - 6*mP*mπ0^2*mΣs^2 + 5*mπ0^2*mΣs^3 + 4*mP*mΣs^4)) + mSigmap^4*(mΞs^5*(2*mP^2 - mπ0^2) - mP*mπ0^4*(-7*MK^2 + mP^2 + mπ0^2) + mπ0^4*(14*MK^2 - 3*mP^2 - 4*mπ0^2)*mΣs + mP*mπ0^4*mΣs^2 + mπ0^2*(3*MK^2 + 4*mP^2 + 7*mπ0^2)*mΣs^3 + mP*mπ0^2*mΣs^4 - 2*(mP^2 + mπ0^2)*mΣs^5 + mΞs^4*(-(mP*mπ0^2) + 4*mP^2*mΣs - 2*mπ0^2*mΣs) + mΞs^3*(mπ0^2*(3*MK^2 - 9*mP^2 + 8*mπ0^2) - mP*mπ0^2*mΣs + 2*(mP^2 - 2*mπ0^2)*mΣs^2) - mΞs^2*(3*mP*mπ0^4 + mπ0^2*(-6*MK^2 + 10*mP^2 - 3*mπ0^2)*mΣs + (2*mP^2 + 5*mπ0^2)*mΣs^3) + mΞs*(mπ0^4*(-2*MK^2 - 4*mP^2 + mπ0^2) - 6*mP*mπ0^4*mΣs + 6*mπ0^2*(MK^2 + mπ0^2)*mΣs^2 + mP*mπ0^2*mΣs^3 - 4*(mP^2 + mπ0^2)*mΣs^4)) + mSigmap^3*(-2*mΞs^5*(mP^3 - mP*mπ0^2) + mπ0^4*(5*MK^4 + MK^2*(mP^2 - 5*mπ0^2) + mπ0^2*(mP^2 + 2*mπ0^2)) + mP*mπ0^4*(-MK^2 + 2*mP^2 + mπ0^2)*mΣs - 2*mπ0^4*(mP^2 + 2*mπ0^2)*mΣs^2 - mP*mπ0^2*(3*MK^2 + 4*mP^2 + 2*mπ0^2)*mΣs^3 + mπ0^2*(mP^2 + 2*mπ0^2)*mΣs^4 + mP*(2*mP^2 + mπ0^2)*mΣs^5 - 2*mΞs^4*(mP^2 - mπ0^2)*(-mπ0^2 + 2*mP*mΣs) + mΞs^3*(3*mP*mπ0^2*(-MK^2 + 3*mP^2 - 3*mπ0^2) + 5*mπ0^2*(mP^2 - 2*mπ0^2)*mΣs + (-2*mP^3 + 5*mP*mπ0^2)*mΣs^2) + mΞs^2*(mπ0^4*(-2*MK^2 + 12*mP^2 - 11*mπ0^2) + mP*mπ0^2*(-6*MK^2 + 10*mP^2 - 3*mπ0^2)*mΣs + 6*mπ0^2*(mP^2 + mπ0^2)*mΣs^2 + 2*(mP^3 + 2*mP*mπ0^2)*mΣs^3) + mΞs*(3*mP*mπ0^4*(3*MK^2 + mP^2 - 2*mπ0^2) + mπ0^4*(14*MK^2 + 3*mP^2 - 12*mπ0^2)*mΣs - 3*mP*mπ0^2*(2*MK^2 + mπ0^2)*mΣs^2 + (4*mP^2*mπ0^2 + 5*mπ0^4)*mΣs^3 + 2*mP*(2*mP^2 + mπ0^2)*mΣs^4)) - mSigmap*(MK^2 - mΞs^2)*mπ0^4*(MK^2*(2*mP^2 + mP*mΞs - mπ0^2 + mP*mΣs) - mΞs*(mP*mΞs^2 - 4*(mP^2 - mπ0^2)*(mP + mΣs) + mΞs*(-2*mP^2 + 3*mπ0^2 + mP*mΣs))) - mSigmap^2*mπ0^4*(MK^4*(5*mP + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mP + 8*mΣs) + (mP + mΣs)*(mP^2 - 4*mπ0^2 + 3*mΣs^2) + mΞs*(-3*mP^2 - 2*mπ0^2 + mP*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 + mΞs^2*(4*mP + mΣs) - (mP + mΣs)*(-5*mP^2 + 2*mπ0^2 + 3*mΣs^2) - mΞs*(-9*mP^2 + 4*mπ0^2 + mP*mΣs + 6*mΣs^2))))*A0[mΞs^2])/(1728*mSigmap^3*mΞs^2*mπ0^4*mΣs^2*Pi^2) + ((5*MK^4*mP^3*mπ0^4 - 7*MK^2*mP^5*mπ0^4 + 2*mP^7*mπ0^4 + MK^4*mP*mπ0^6 - 5*MK^2*mP^3*mπ0^6 + 2*mP^5*mπ0^6 + 2*mP^3*mπ0^8 + 2*mΞs^5*(mP^6 - mP^4*mπ0^2) - 4*MK^4*mP^2*mπ0^4*mΣs - 2*MK^2*mP^4*mπ0^4*mΣs + 5*mP^6*mπ0^4*mΣs - 2*MK^4*mπ0^6*mΣs + 2*MK^2*mP^2*mπ0^6*mΣs + mP^4*mπ0^6*mΣs - 2*MK^2*mP^3*mπ0^4*mΣs^2 - 7*mP^5*mπ0^4*mΣs^2 + 2*MK^2*mP*mπ0^6*mΣs^2 - 11*mP^3*mπ0^6*mΣs^2 + 3*MK^2*mP^4*mπ0^2*mΣs^3 + 6*mP^6*mπ0^2*mΣs^3 + 5*MK^2*mP^2*mπ0^4*mΣs^3 + 8*mP^4*mπ0^4*mΣs^3 + 4*MK^2*mπ0^6*mΣs^3 + 4*mP^2*mπ0^6*mΣs^3 - mP^5*mπ0^2*mΣs^4 - 2*mP^3*mπ0^4*mΣs^4 - 3*mP*mπ0^6*mΣs^4 - 2*mP^6*mΣs^5 - mP^4*mπ0^2*mΣs^5 - mP^2*mπ0^4*mΣs^5 - 2*mπ0^6*mΣs^5 + 2*mP^3*mΞs^4*(mP^2 - mπ0^2)*(-mπ0^2 + 2*mP*mΣs) + mP^2*mΞs^3*(mP^2 - mπ0^2)*((3*MK^2 - 7*mP^2)*mπ0^2 - 5*mP*mπ0^2*mΣs + (2*mP^2 - 3*mπ0^2)*mΣs^2) - 2*mP^2*mΞs^2*(mP^2 - mπ0^2)*(-2*mP*mπ0^4 + 3*(-MK^2 + mP^2)*mπ0^2*mΣs + 3*mP*mπ0^2*mΣs^2 + (mP^2 + 3*mπ0^2)*mΣs^3) - mΞs*(mπ0^4*(5*mP^6 + 4*mP^4*mπ0^2 + MK^4*(7*mP^2 + 2*mπ0^2) - 2*MK^2*(7*mP^4 + 2*mP^2*mπ0^2)) + 2*mP*mπ0^4*(3*mP^2*(mP^2 + 2*mπ0^2) - MK^2*(7*mP^2 + 2*mπ0^2))*mΣs - mπ0^2*(4*mP^6 + 3*mP^4*mπ0^2 + 2*mP^2*mπ0^4 + MK^2*(6*mP^4 + 8*mP^2*mπ0^2 + 4*mπ0^4))*mΣs^2 + 2*(2*mP^5*mπ0^2 + 5*mP^3*mπ0^4 + 2*mP*mπ0^6)*mΣs^3 + (4*mP^6 + 2*mP^4*mπ0^2 + mP^2*mπ0^4 + 2*mπ0^6)*mΣs^4) + mSigmap^3*(2*mP^3*mΞs^5 + (2*MK^4 - MK^2*mP^2 - mP^4)*mπ0^4 + 4*mP^3*mΞs^4*mΣs + mP*(-4*MK^2 + 3*mP^2)*mπ0^4*mΣs - (4*MK^2 + 5*mP^2)*mπ0^4*mΣs^2 - 2*mP^3*mΞs^2*mΣs^3 + (9*mP^3*mπ0^2 + 4*mP*mπ0^4)*mΣs^3 + 2*mπ0^4*mΣs^4 - 2*mP^3*mΣs^5 + 2*mP^3*mΞs^3*(-2*mπ0^2 + mΣs^2) + 2*mP^3*mΞs*(mπ0^4 + 5*mπ0^2*mΣs^2 - 2*mΣs^4)) + mSigmap^2*(-2*mP^4*mΞs^5 + mP*mπ0^4*(-2*MK^4 + MK^2*mP^2 + mP^4 + mP^2*mπ0^2) + (2*MK^4 + 3*MK^2*mP^2 - 4*mP^4)*mπ0^4*mΣs + 12*mP^3*mπ0^4*mΣs^2 - (9*mP^4*mπ0^2 + 4*MK^2*mπ0^4 + 9*mP^2*mπ0^4)*mΣs^3 + 2*mP*mπ0^2*(mP^2 + mπ0^2)*mΣs^4 + 2*(mP^4 + mπ0^4)*mΣs^5 + mP^3*mΞs^4*(mπ0^2 - 4*mP*mΣs) + 2*mP^3*mΞs^3*(2*mP*mπ0^2 + 2*mπ0^2*mΣs - mP*mΣs^2) + 2*mP^3*mΞs^2*(-mπ0^4 + 3*mπ0^2*mΣs^2 + mP*mΣs^3) + mΞs*((2*MK^4 - MK^2*mP^2 - 3*mP^4)*mπ0^4 + mP*(-4*MK^2 + 3*mP^2)*mπ0^4*mΣs - (10*mP^4*mπ0^2 + 4*MK^2*mπ0^4 + 5*mP^2*mπ0^4)*mΣs^2 + (5*mP^3*mπ0^2 + 4*mP*mπ0^4)*mΣs^3 + 2*(2*mP^4 + mπ0^4)*mΣs^4)) - mSigmap*(mΞs^5*(2*mP^5 - mP^3*mπ0^2) + mπ0^4*(mP^4*(2*mP^2 + mπ0^2) + MK^4*(5*mP^2 + 2*mπ0^2) - MK^2*(7*mP^4 + 4*mP^2*mπ0^2)) + mP*mπ0^4*(MK^4 + 7*mP^4 + 6*mP^2*mπ0^2 - MK^2*(9*mP^2 + 4*mπ0^2))*mΣs - mπ0^4*(-3*mP^4 + 2*mP^2*mπ0^2 + MK^2*(9*mP^2 + 4*mπ0^2))*mΣs^2 + mP*mπ0^2*(6*mP^4 + 9*mP^2*mπ0^2 + 4*mπ0^4 + MK^2*(3*mP^2 - 2*mπ0^2))*mΣs^3 + mπ0^2*(mP^4 + 4*mP^2*mπ0^2 + 2*mπ0^4)*mΣs^4 + (-2*mP^5 - 2*mP^3*mπ0^2 + mP*mπ0^4)*mΣs^5 + mP^3*mΞs^4*(-(mP*mπ0^2) + 4*mP^2*mΣs - 2*mπ0^2*mΣs) + mP^3*mΞs^3*(mπ0^2*(3*MK^2 - 7*mP^2 + 2*mπ0^2) - mP*mπ0^2*mΣs + 2*(mP^2 - 2*mπ0^2)*mΣs^2) - mP^2*mΞs^2*((-3*MK^2 + mP^2)*mπ0^4 - 3*mP*mπ0^2*(2*MK^2 - 2*mP^2 + mπ0^2)*mΣs + 3*mπ0^4*mΣs^2 + (2*mP^3 + 5*mP*mπ0^2)*mΣs^3) + mP*mΞs*(mπ0^4*(MK^4 + MK^2*mP^2 - mP^2*mπ0^2) + mP*(MK^2 + 6*mP^2)*mπ0^4*mΣs + mπ0^2*(4*mP^4 + 3*mP^2*mπ0^2 + MK^2*(6*mP^2 - 2*mπ0^2))*mΣs^2 + mP*mπ0^2*(mP^2 - mπ0^2)*mΣs^3 + (-4*mP^4 - 4*mP^2*mπ0^2 + mπ0^4)*mΣs^4)))*A0[mΣs^2])/(1728*mP^3*mΞs^2*mπ0^4*mΣs^2*Pi^2) + ((-2*mP^11 + mP^10*mΞs - 12*mP^9*mΞs^2 - 21*mP^8*mΞs^3 - 12*mP^7*mΞs^4 - 6*mP^6*mΞs^5 + mP^9*mπ0^2 + mP^8*mΞs*mπ0^2 + 6*mP^7*mΞs^2*mπ0^2 + 9*mP^6*mΞs^3*mπ0^2 + mP^7*mπ0^4 - 2*mP^6*mΞs*mπ0^4 - 3*mP^10*mΣs + 2*mP^9*mΞs*mΣs - 6*mP^8*mΞs^2*mΣs - 3*mP^7*mΞs^3*mΣs + 6*mP^5*mΞs^5*mΣs + 3*mP^8*mπ0^2*mΣs + 2*mP^7*mΞs*mπ0^2*mΣs + 3*mP^5*mΞs^3*mπ0^2*mΣs - 4*mP^5*mΞs*mπ0^4*mΣs + 4*mP^9*mΣs^2 - mP^8*mΞs*mΣs^2 + 30*mP^7*mΞs^2*mΣs^2 + 24*mP^6*mΞs^3*mΣs^2 - 6*mP^4*mΞs^5*mΣs^2 + mP^7*mπ0^2*mΣs^2 - mP^6*mΞs*mπ0^2*mΣs^2 - 18*mP^5*mΞs^2*mπ0^2*mΣs^2 - 5*mP^5*mπ0^4*mΣs^2 + 2*mP^4*mΞs*mπ0^4*mΣs^2 + 7*mP^8*mΣs^3 - 4*mP^7*mΞs*mΣs^3 + 18*mP^6*mΞs^2*mΣs^3 - 9*mP^5*mΞs^3*mΣs^3 - 12*mP^4*mΞs^4*mΣs^3 - 5*mP^6*mπ0^2*mΣs^3 - 4*mP^5*mΞs*mπ0^2*mΣs^3 - 6*mP^4*mΞs^2*mπ0^2*mΣs^3 + 9*mP^3*mΞs^3*mπ0^2*mΣs^3 - 2*mP^4*mπ0^4*mΣs^3 + 8*mP^3*mΞs*mπ0^4*mΣs^3 - 2*mP^7*mΣs^4 - mP^6*mΞs*mΣs^4 - 18*mP^5*mΞs^2*mΣs^4 - 15*mP^4*mΞs^3*mΣs^4 - 5*mP^5*mπ0^2*mΣs^4 - mP^4*mΞs*mπ0^2*mΣs^4 + 12*mP^3*mΞs^2*mπ0^2*mΣs^4 + 3*mP^2*mΞs^3*mπ0^2*mΣs^4 + 7*mP^3*mπ0^4*mΣs^4 + 2*mP^2*mΞs*mπ0^4*mΣs^4 - 5*mP^6*mΣs^5 + 2*mP^5*mΞs*mΣs^5 - 12*mP^4*mΞs^2*mΣs^5 + mP^4*mπ0^2*mΣs^5 + 2*mP^3*mΞs*mπ0^2*mΣs^5 + 6*mP^2*mΞs^2*mπ0^2*mΣs^5 + 4*mP^2*mπ0^4*mΣs^5 - 4*mP*mΞs*mπ0^4*mΣs^5 + mP^4*mΞs*mΣs^6 + 3*mP^3*mπ0^2*mΣs^6 + mP^2*mΞs*mπ0^2*mΣs^6 - 3*mP*mπ0^4*mΣs^6 - 2*mΞs*mπ0^4*mΣs^6 + mP^4*mΣs^7 + mP^2*mπ0^2*mΣs^7 - 2*mπ0^4*mΣs^7 + MK^6*(mP^2 - mπ0^2)*(5*mP^3 - 7*mP^2*mΞs + mP*mπ0^2 - 2*mΞs*mπ0^2 - 4*mP^2*mΣs - 2*mπ0^2*mΣs) - MK^4*(12*mP^7 - 3*mP^5*mπ0^2 - 3*mP^3*mπ0^4 + mΞs^3*(9*mP^4 - 3*mP^2*mπ0^2) + 4*mP^2*(mP^4 + mP^2*mπ0^2 + mπ0^4)*mΣs + mP*(13*mP^4 - 2*mP^2*mπ0^2 + mπ0^4)*mΣs^2 + (-3*mP^4 + 3*mP^2*mπ0^2 + 6*mπ0^4)*mΣs^3 + 6*mP^2*mΞs^2*(mP^3 + mP*mπ0^2 + 3*mP^2*mΣs - mπ0^2*mΣs) + mΞs*(-15*mP^6 + 21*mP^4*mπ0^2 + 6*mP^2*mπ0^4 + 4*mP*(-2*mP^4 + 4*mP^2*mπ0^2 + mπ0^4)*mΣs + (-3*mP^4 + 9*mP^2*mπ0^2 + 6*mπ0^4)*mΣs^2)) + mSigmap^5*(2*MK^6 + mP^6 + 5*mP^5*mΣs - 4*mP^4*mΣs^2 + 17*mP^3*mΣs^3 + 5*mP^2*mΣs^4 - 4*mP*mΣs^5 - 2*mΣs^6 - MK^4*(3*mP^2 + 4*mP*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mP^3 - 2*mP^2*mΣs + 8*mP*mΣs^2 + 6*mΣs^3)) + mSigmap^4*(mP + mΞs + mΣs)*(2*MK^6 + mP^6 + 5*mP^5*mΣs - 4*mP^4*mΣs^2 + 17*mP^3*mΣs^3 + 5*mP^2*mΣs^4 - 4*mP*mΣs^5 - 2*mΣs^6 - MK^4*(3*mP^2 + 4*mP*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mP^3 - 2*mP^2*mΣs + 8*mP*mΣs^2 + 6*mΣs^3)) + MK^2*(6*mP^4*mΞs^5 + 12*mP^4*mΞs^4*(mP + mΣs) + 3*mP^2*mΞs^3*(10*mP^4 - 4*mP^2*mπ0^2 + (5*mP^3 - 3*mP*mπ0^2)*mΣs + (8*mP^2 - 2*mπ0^2)*mΣs^2) + (mP + mΣs)^2*(9*mP^7 - 3*mP^3*mπ0^4 + (-7*mP^6 - 7*mP^4*mπ0^2 + 8*mP^2*mπ0^4)*mΣs + (2*mP^5 - mP^3*mπ0^2 - 7*mP*mπ0^4)*mΣs^2 + 6*mπ0^4*mΣs^3) + 6*mP^2*mΞs^2*(3*mP^5 + (5*mP^4 - 3*mP^2*mπ0^2)*mΣs + (3*mP^3 - mP*mπ0^2)*mΣs^2 + (5*mP^2 - 2*mπ0^2)*mΣs^3) + mΞs*(mP + mΣs)*(-9*mP^7 + 15*mP^5*mπ0^2 + 6*mP^3*mπ0^4 - (mP^6 + 13*mP^4*mπ0^2 - 2*mP^2*mπ0^4)*mΣs + (-25*mP^5 + 11*mP^3*mπ0^2 + 2*mP*mπ0^4)*mΣs^2 + 3*(mP^4 + mP^2*mπ0^2 + 2*mπ0^4)*mΣs^3)) + mSigmap^3*(MK^6*(-7*mP^2 + 3*mP*mΞs - 4*mπ0^2 + 3*mP*mΣs) + 3*mP^2*mΞs^2*(mP^4 - 5*mP^3*mΣs + 4*mP^2*mΣs^2 - 3*mP*mΣs^3 - mΣs^4) + 3*mP*mΞs*(2*mP^6 + 2*mP^5*mΣs + 8*mP^4*mΣs^2 + 11*mP^3*mΣs^3 + mP^2*mΣs^4 - 3*mP*mΣs^5 - mΣs^6) - (mP + mΣs)*(-mP^7 + 5*mP^5*mπ0^2 - (mP^6 + 10*mP^4*mπ0^2)*mΣs - (mP^5 - 14*mP^3*mπ0^2)*mΣs^2 + (5*mP^4 + 11*mP^2*mπ0^2)*mΣs^3 - 4*mP*(4*mP^2 + mπ0^2)*mΣs^4 - (mP^2 + 4*mπ0^2)*mΣs^5 + 3*mP*mΣs^6) + MK^4*(15*mP^4 - 3*mP^2*mΞs^2 + 9*mP^2*mπ0^2 + 2*(7*mP^3 + 4*mP*mπ0^2)*mΣs + 12*(mP^2 + mπ0^2)*mΣs^2 - 9*mP*mΣs^3 - 9*mP*mΞs*mΣs*(mP + mΣs)) + MK^2*(-9*mP^6 - (19*mP^5 + 7*mP^3*mπ0^2)*mΣs + 2*(5*mP^4 - mP^2*mπ0^2)*mΣs^2 - (31*mP^3 + 16*mP*mπ0^2)*mΣs^3 - 3*(mP^2 + 4*mπ0^2)*mΣs^4 + 9*mP*mΣs^5 + 3*mP^2*mΞs^2*mΣs*(3*mP + 2*mΣs) + 3*mP*mΞs*(-3*mP^4 + mP^3*mΣs - mP^2*mΣs^2 + 6*mP*mΣs^3 + 3*mΣs^4))) + mSigmap^2*(-(MK^6*(mP*(7*mP^2 + mπ0^2) + mΞs*(7*mP^2 + 4*mπ0^2) + 4*(mP^2 + mπ0^2)*mΣs)) + 3*mP^2*mΞs^3*(mP^4 - 5*mP^3*mΣs + 4*mP^2*mΣs^2 - 3*mP*mΣs^3 - mΣs^4) + (-mP + mΣs)*(mP + mΣs)^2*(-mP^6 + 2*mP^4*mπ0^2 - 2*(mP^5 + 4*mP^3*mπ0^2)*mΣs - 6*mP^2*mπ0^2*mΣs^2 + 5*mP*(mP^2 + mπ0^2)*mΣs^3 + (mP^2 + 4*mπ0^2)*mΣs^4) + 6*mP^2*mΞs^2*(mP^5 - 2*mP^4*mΣs + mP^3*mΣs^2 + 2*mP^2*mΣs^3 - 3*mP*mΣs^4 - mΣs^5) + mΞs*(mP + mΣs)*(10*mP^7 - 5*mP^5*mπ0^2 + (mP^6 + 10*mP^4*mπ0^2)*mΣs + 2*(5*mP^5 - 7*mP^3*mπ0^2)*mΣs^2 - (5*mP^4 + 11*mP^2*mπ0^2)*mΣs^3 + (-5*mP^3 + 4*mP*mπ0^2)*mΣs^4 + (mP^2 + 4*mπ0^2)*mΣs^5) + MK^4*(15*mP^5 - 3*mP^2*mΞs^3 + 6*mP^3*mπ0^2 - 6*mP^2*mΞs^2*mΣs + (29*mP^4 + 11*mP^2*mπ0^2)*mΣs + (29*mP^3 + 11*mP*mπ0^2)*mΣs^2 + 3*(3*mP^2 + 4*mπ0^2)*mΣs^3 + mΞs*(24*mP^4 + 9*mP^2*mπ0^2 + 2*(7*mP^3 + 4*mP*mπ0^2)*mΣs + 3*(5*mP^2 + 4*mπ0^2)*mΣs^2)) + MK^2*(-3*mP^5*(3*mP^2 + mπ0^2) - 7*mP^4*(4*mP^2 + mπ0^2)*mΣs - 3*(2*mP^5 + 5*mP^3*mπ0^2)*mΣs^2 - 3*(7*mP^4 + 2*mP^2*mπ0^2)*mΣs^3 - (28*mP^3 + 19*mP*mπ0^2)*mΣs^4 - 6*(mP^2 + 2*mπ0^2)*mΣs^5 + 3*mP^2*mΞs^3*mΣs*(3*mP + 2*mΣs) + 6*mP^2*mΞs^2*(-mP^3 + 2*mP^2*mΣs + 3*mP*mΣs^2 + 2*mΣs^3) - mΞs*(27*mP^6 + (25*mP^5 + 7*mP^3*mπ0^2)*mΣs + 2*mP^2*(-5*mP^2 + mπ0^2)*mΣs^2 + 2*(5*mP^3 + 8*mP*mπ0^2)*mΣs^3 + 3*(3*mP^2 + 4*mπ0^2)*mΣs^4))) - mSigmap*(-((-mP + mΣs)^2*(mP + mΣs)^4*(-2*(mP^4 + mP^2*mπ0^2 + mπ0^4) + 3*mP*(mP^2 + mπ0^2)*mΣs)) + MK^6*(-5*mP^4 - 5*mP^2*mπ0^2 - 2*mπ0^4 + 3*mP*mΞs*(5*mP^2 + mπ0^2) + 3*mP*(3*mP^2 + mπ0^2)*mΣs) + 6*mP^4*mΞs^4*(mP^2 - mP*mΣs + mΣs^2) - 3*mP*mΞs*(-mP + mΣs)*(mP + mΣs)^2*(-2*mP^3*(mP^2 + mπ0^2) - 2*mP^4*mΣs + 2*mP*(mP^2 + mπ0^2)*mΣs^2 + (mP^2 + mπ0^2)*mΣs^3) + 6*mP^3*mΞs^3*(2*mP^4 + 2*mP^3*mΣs + 2*mP^2*mΣs^2 + 3*mP*mΣs^3 + mΣs^4) + 3*mP^2*mΞs^2*(mP + mΣs)*(3*mP^3*(mP^2 - mπ0^2) + (-6*mP^4 + 2*mP^2*mπ0^2)*mΣs - 2*mP*(mP^2 + mπ0^2)*mΣs^2 + (5*mP^2 - mπ0^2)*mΣs^3 + 4*mP*mΣs^4) + MK^4*(6*mP^3*mΞs^3 + 6*mP^2*(2*mP^4 + 3*mP^2*mπ0^2 + mπ0^4) + 4*mP*(-2*mP^4 + mP^2*mπ0^2 + mπ0^4)*mΣs + 6*mπ0^2*(mP^2 + mπ0^2)*mΣs^2 - 3*(7*mP^3 + 3*mP*mπ0^2)*mΣs^3 + 3*mP^2*mΞs^2*(mP^2 - mπ0^2 + 4*mP*mΣs) - 3*mP*mΞs*(2*mP^2*(6*mP^2 + mπ0^2) + 3*mP*(3*mP^2 + mπ0^2)*mΣs + (11*mP^2 + 3*mπ0^2)*mΣs^2)) + MK^2*(-6*mP^4*mΞs^4 - 6*mP^3*mΞs^3*(3*mP^2 + 3*mP*mΣs + 2*mΣs^2) - 3*mP^2*mΞs^2*(4*mP^2*(mP^2 - mπ0^2) + 3*(mP^3 - mP*mπ0^2)*mΣs + 2*(5*mP^2 - mπ0^2)*mΣs^2 + 8*mP*mΣs^3) + 3*mP*mΞs*(3*mP^4*(3*mP^2 + mπ0^2) + (13*mP^5 + 7*mP^3*mπ0^2)*mΣs + (13*mP^4 + 3*mP^2*mπ0^2)*mΣs^2 + 6*mP*(2*mP^2 + mπ0^2)*mΣs^3 + (7*mP^2 + 3*mπ0^2)*mΣs^4) + (mP + mΣs)*(-3*(3*mP^7 + 5*mP^5*mπ0^2 + 2*mP^3*mπ0^4) + (7*mP^6 + 13*mP^4*mπ0^2 - 2*mP^2*mπ0^4)*mΣs + (13*mP^5 - 5*mP^3*mπ0^2 - 2*mP*mπ0^4)*mΣs^2 - 6*(mP^4 + mP^2*mπ0^2 + mπ0^4)*mΣs^3 + 3*(5*mP^3 + 3*mP*mπ0^2)*mΣs^4))))*B0[mP^2, MK^2, mΣs^2])/(1728*mP^3*mΞs^2*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) + ((-2*mSigmap^11 + mSigmap^10*(-2*mP - 3*mΞs + mΣs) + 2*(MK^2 - mΞs^2)^3*(mP^2 - mπ0^2)^2*(mP + mΞs + mΣs) + mSigmap^9*(9*MK^2 + mP^2 - mP*mΞs + 4*mΞs^2 + mπ0^2 + 6*mP*mΣs + 2*mΞs*mΣs - 12*mΣs^2) + mSigmap^8*(mP^3 + 7*mΞs^3 - 2*mP*mπ0^2 + MK^2*(9*mP + 11*mΞs - 9*mΣs) + 10*mP^2*mΣs + mπ0^2*mΣs - 9*mP*mΣs^2 - 21*mΣs^3 - mΞs^2*(-8*mP + mΣs) + 3*mΞs*(mP^2 + mπ0^2 + 4*mP*mΣs - 2*mΣs^2)) + mSigmap*(MK^2 - mΞs^2)^2*(mP^2 - mπ0^2)*(MK^2*(2*mP^2 + 3*mP*mΞs + mπ0^2 + 3*mP*mΣs) - mΞs*(3*mP*mΞs^2 + 4*(mP^2 - mπ0^2)*(mP + mΣs) + 3*mΞs*(2*mP^2 - mπ0^2 + mP*mΣs))) + mSigmap^7*(-12*MK^4 + mP^4 - 2*mΞs^4 - 2*mP^2*mπ0^2 + mπ0^4 + mΞs^3*(5*mP - 4*mΣs) + 6*mP^3*mΣs + 6*mP*mπ0^2*mΣs + 6*mP^2*mΣs^2 + 6*mπ0^2*mΣs^2 - 12*mP*mΣs^3 - 12*mΣs^4 + mΞs^2*(mP^2 + mπ0^2 - 6*mP*mΣs + 30*mΣs^2) + mΞs*(2*mP^3 - mP*mπ0^2 + 11*mP^2*mΣs + 2*mπ0^2*mΣs + 9*mP*mΣs^2 - 3*mΣs^3) - MK^2*(3*mΞs^2 + 2*mΞs*(-mP + 5*mΣs) + 9*(mP^2 + 3*mP*mΣs - 2*mΣs^2))) - mSigmap^2*(MK^2 - mΞs^2)*(MK^4*(mΞs*(4*mP^2 - 2*mπ0^2) + (7*mP^2 - 5*mπ0^2)*(mP + mΣs)) + mΞs^2*(mΞs^3*(mP^2 + mπ0^2) + mΞs^2*(-2*mP^3 + 4*mP*mπ0^2 + (mP^2 + mπ0^2)*mΣs) + mΞs*(mP^2 - mπ0^2)*(mP^2 - 4*mπ0^2 - 9*mP*mΣs - 6*mΣs^2) - (mP^2 - mπ0^2)*(mP + mΣs)*(-5*mP^2 + 2*mπ0^2 + 3*mΣs^2)) + MK^2*(mΞs^3*(-5*mP^2 + mπ0^2) + mΞs^2*(-5*mP^3 + mP*mπ0^2 - 8*mP^2*mΣs + 4*mπ0^2*mΣs) + 3*(mP^2 - mπ0^2)*(mP + mΣs)*(mP^2 - 2*mπ0^2 + mΣs^2) + mΞs*(mP^2 - mπ0^2)*(7*mP^2 - 4*mπ0^2 + 9*mP*mΣs + 6*mΣs^2))) - mSigmap^6*(5*mΞs^5 + MK^4*(12*mP + 4*mΞs - 15*mΣs) + mΞs^4*(10*mP + mΣs) + mΞs^3*(8*mP^2 + 5*mπ0^2 + 21*mP*mΣs - 18*mΣs^2) - 6*mP*mΞs*(mP + mΣs)*(mP^2 + mπ0^2 - 2*mΣs^2) - mΞs^2*(2*mP^3 + 8*mP*mπ0^2 + 11*mP^2*mΣs - mπ0^2*mΣs + 24*mP*mΣs^2 + 24*mΣs^3) + (mP + mΣs)*(-mP^4 + 5*mP^2*mπ0^2 + 2*mπ0^4 - 3*(mP^2 + 3*mπ0^2)*mΣs^2 + 6*mΣs^4) + MK^2*(3*mΞs^3 + mΞs^2*(20*mP + 26*mΣs) + mΞs*(28*mP^2 + 7*mπ0^2 + 39*mP*mΣs - 30*mΣs^2) - 3*(mP + mΣs)*(-3*mP^2 + 5*mπ0^2 - 6*mP*mΣs + 10*mΣs^2))) - mSigmap^3*(MK^6*(7*mP^2 + 9*mP*mΞs + 4*mπ0^2 + 15*mP*mΣs) - MK^4*(-3*mP^4 + 21*mP*mΞs^3 + 6*mP^2*mπ0^2 + 3*mπ0^4 + 6*mP*mπ0^2*mΣs - 6*mπ0^2*mΣs^2 - 6*mP*mΣs^3 + mΞs^2*(29*mP^2 + 2*mπ0^2 + 33*mP*mΣs) - 2*mΞs*(-7*mP^3 + 2*mP*mπ0^2 - 7*mP^2*mΣs + 8*mπ0^2*mΣs + 6*mP*mΣs^2)) - mΞs^3*(3*mP*mΞs^4 + 3*mΞs^3*(2*mP^2 + mπ0^2 + mP*mΣs) - (mP^2 - mπ0^2)*(mP + mΣs)*(-17*mP^2 + 8*mπ0^2 + 9*mΣs^2) + mΞs^2*(17*mP^3 - 7*mP*mπ0^2 - 4*mP^2*mΣs + 2*mπ0^2*mΣs - 12*mP*mΣs^2) + mΞs*(22*mP^4 - 23*mP^2*mπ0^2 + 7*mπ0^4 + 3*mP*(mP^2 + mπ0^2)*mΣs - 6*(3*mP^2 - 2*mπ0^2)*mΣs^2 - 6*mP*mΣs^3)) + MK^2*mΞs*(15*mP*mΞs^4 + mΞs^3*(28*mP^2 + mπ0^2 + 21*mP*mΣs) - (mP^2 - mπ0^2)*(mP + mΣs)*(-mP^2 - 8*mπ0^2 + 9*mΣs^2) + mΞs^2*(31*mP^3 - 11*mP*mπ0^2 + 2*(5*mP^2 - 7*mπ0^2)*mΣs - 24*mP*mΣs^2) + 3*mΞs*(mP^4 + 5*mP^2*mπ0^2 - 2*mπ0^4 + (mP^3 + 3*mP*mπ0^2)*mΣs + (-6*mP^2 + 2*mπ0^2)*mΣs^2 - 4*mP*mΣs^3))) + mSigmap^5*(5*MK^6 + MK^4*(-13*mΞs^2 + 8*mΞs*(mP + mΣs) + 3*(5*mP^2 + mπ0^2 + 12*mP*mΣs - 2*mΣs^2)) + MK^2*(2*mΞs^4 - 3*mπ0^2*(mP^2 + mπ0^2) - 9*mP*(mP^2 + mπ0^2)*mΣs - 6*mP^2*mΣs^2 + 18*mP*mΣs^3 + 12*mΣs^4 - mΞs^3*(7*mP + 22*mΣs) + 3*mΞs^2*(-2*mP^2 - 5*mπ0^2 - 13*mP*mΣs + 6*mΣs^2) + mΞs*(mP + mΣs)*(-19*mP^2 + 2*mπ0^2 - 6*mP*mΣs + 15*mΣs^2)) + mΞs*(mΞs^4*(-7*mP + 2*mΣs) - mΞs^3*(8*mP^2 + 5*mπ0^2 + 3*mP*mΣs + 18*mΣs^2) - mΞs^2*(4*mP^3 - 5*mP*mπ0^2 - 5*mP^2*mΣs + 4*mπ0^2*mΣs + 9*mP*mΣs^2 + 9*mΣs^3) + mΞs*(mP^4 + 16*mP^2*mπ0^2 - 5*mπ0^4 + 12*(2*mP^3 - mP*mπ0^2)*mΣs + 6*(mP^2 - 3*mπ0^2)*mΣs^2 - 12*mP*mΣs^3) + (mP + mΣs)*(5*mP^4 + 5*mP^2*mπ0^2 - 4*mπ0^4 + 3*(-5*mP^2 + mπ0^2)*mΣs^2 + 6*mΣs^4))) + mSigmap^4*(MK^6*(5*mP - 4*mΞs - 7*mΣs) + MK^4*(3*mΞs^3 + 3*mΞs^2*mΣs + mΞs*(29*mP^2 - 4*mπ0^2 + 27*mP*mΣs - 18*mΣs^2) - 3*(-5*mP^3 + 6*mP*mπ0^2 - 8*mP^2*mΣs + 7*mπ0^2*mΣs + mP*mΣs^2 + 3*mΣs^3)) + MK^2*(3*mΞs^4*(-3*mP + mΣs) + 6*(mP + mΣs)*(-mπ0^2 + mΣs^2)^2 + 3*mΞs^3*(-7*mP^2 - 3*mπ0^2 - 12*mP*mΣs + 10*mΣs^2) + 2*mΞs^2*(5*mP^3 - 4*mP*mπ0^2 + 5*mP^2*mΣs - mπ0^2*mΣs + 15*mP*mΣs^2 + 12*mΣs^3) + mΞs*(-mP^4 - 7*mP^2*mπ0^2 + 2*mπ0^4 + 3*(mP^3 - 7*mP*mπ0^2)*mΣs + 6*(2*mP^2 - 3*mπ0^2)*mΣs^2 + 18*mP*mΣs^3 + 12*mΣs^4)) + mΞs^2*(mΞs^5 + mΞs^4*(4*mP + mΣs) + mΞs^3*(4*mP^2 + mπ0^2 + 9*mP*mΣs - 12*mΣs^2) - mΞs^2*(-11*mP^3 + 10*mP*mπ0^2 + (10*mP^2 + mπ0^2)*mΣs + 27*mP*mΣs^2 + 15*mΣs^3) - 2*(mP + mΣs)*(2*mP^4 + 2*mP^2*mπ0^2 - mπ0^4 - 6*mP^2*mΣs^2 + 3*mΣs^4) - mΞs*(-13*mP^4 + 5*mP^2*mπ0^2 + 2*mπ0^4 + (-33*mP^3 + 15*mP*mπ0^2)*mΣs + 6*(-2*mP^2 + mπ0^2)*mΣs^2 + 18*mP*mΣs^3 + 12*mΣs^4))))*B0[mSigmap^2, MK^2, mΞs^2])/(1728*mSigmap^3*mΞs^2*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) - ((-6*MK^4*mπ0^8 + 3*MK^2*mP^2*mπ0^8 + mP^4*mπ0^8 + 3*MK^2*mπ0^10 + mP^2*mπ0^10 - 2*mπ0^12 - 2*mP*mΞs^7*(mP^2 - mπ0^2)^2 - 12*MK^4*mP*mπ0^6*mΣs + 6*MK^2*mP^3*mπ0^6*mΣs + 2*mP^5*mπ0^6*mΣs - mP^3*mπ0^8*mΣs - mP*mπ0^10*mΣs - 12*MK^4*mπ0^6*mΣs^2 - 3*MK^2*mP^2*mπ0^6*mΣs^2 - 3*mP^4*mπ0^6*mΣs^2 - 9*MK^2*mπ0^8*mΣs^2 - 3*mP^2*mπ0^8*mΣs^2 + 6*mπ0^10*mΣs^2 - 6*MK^4*mP*mπ0^4*mΣs^3 - 9*MK^2*mP^3*mπ0^4*mΣs^3 - 6*mP^5*mπ0^4*mΣs^3 - 3*MK^2*mP*mπ0^6*mΣs^3 + 3*mP^3*mπ0^6*mΣs^3 + 3*mP*mπ0^8*mΣs^3 + 3*mP^4*mπ0^4*mΣs^4 + 6*MK^2*mπ0^6*mΣs^4 + 3*mP^2*mπ0^6*mΣs^4 - 6*mπ0^8*mΣs^4 + 3*MK^2*mP^3*mπ0^2*mΣs^5 + 6*mP^5*mπ0^2*mΣs^5 + 3*MK^2*mP*mπ0^4*mΣs^5 - 3*mP^3*mπ0^4*mΣs^5 - 3*mP*mπ0^6*mΣs^5 - mP^4*mπ0^2*mΣs^6 - mP^2*mπ0^4*mΣs^6 + 2*mπ0^6*mΣs^6 - 2*mP^5*mΣs^7 + mP^3*mπ0^2*mΣs^7 + mP*mπ0^4*mΣs^7 - 2*mΞs^6*(mP^2 - mπ0^2)^2*(-mπ0^2 + 2*mP*mΣs) + mΞs^5*mπ0^2*(9*mP^5 - 21*mP^3*mπ0^2 + 6*mP*mπ0^4 - 3*MK^2*(mP^3 - 3*mP*mπ0^2) + (5*mP^4 - 7*mP^2*mπ0^2 + 8*mπ0^4)*mΣs + 3*(mP^3 - 3*mP*mπ0^2)*mΣs^2) + 2*mΞs^4*(3*mπ0^4*(-2*mP^4 + mP^2*mπ0^2 - mπ0^4 + MK^2*(mP^2 + mπ0^2)) + mP*mπ0^2*(-3*MK^2*(mP^2 - 3*mπ0^2) + 5*(mP^2 - mπ0^2)^2)*mΣs + 2*(-(mP^2*mπ0) + mπ0^3)^2*mΣs^2 + 3*(mP^5 - mP^3*mπ0^2 - 2*mP*mπ0^4)*mΣs^3) + mΞs^3*(-3*mP*mπ0^4*(2*MK^4 + 7*mP^4 - 5*mP^2*mπ0^2 + 2*mπ0^4 + MK^2*(-7*mP^2 + mπ0^2)) + mπ0^4*(-19*mP^4 + 35*mP^2*mπ0^2 - 16*mπ0^4 + 6*MK^2*(2*mP^2 - mπ0^2))*mΣs + mP*mπ0^2*(-7*mP^4 + 26*mP^2*mπ0^2 + 5*mπ0^4 - 3*MK^2*(mP^2 - 7*mπ0^2))*mΣs^2 - mπ0^2*(mP^4 + 7*mP^2*mπ0^2 - 8*mπ0^4)*mΣs^3 + (6*mP^5 - 9*mP^3*mπ0^2 - 9*mP*mπ0^4)*mΣs^4) - 2*mΞs*(mP*mπ0^6*(6*MK^4 + 2*mP^4 - mP^2*mπ0^2 - mπ0^4 + MK^2*(-9*mP^2 + 3*mπ0^2)) + mπ0^6*(6*MK^4 - 9*MK^2*(mP^2 - mπ0^2) + 2*(mP^4 + mP^2*mπ0^2 - 2*mπ0^4))*mΣs + mP*mπ0^4*(6*MK^4 - 2*mP^4 + 12*MK^2*mπ0^2 + mP^2*mπ0^2 + mπ0^4)*mΣs^2 + mπ0^4*(-mP^2 + mπ0^2)*(3*MK^2 + 4*mP^2 + 8*mπ0^2)*mΣs^3 + mP*mπ0^2*(-2*mP^4 + mP^2*mπ0^2 + mπ0^4 - 3*MK^2*(mP^2 + mπ0^2))*mΣs^4 + 2*mπ0^2*(mP^4 + mP^2*mπ0^2 - 2*mπ0^4)*mΣs^5 + (2*mP^5 - mP^3*mπ0^2 - mP*mπ0^4)*mΣs^6) - mΞs^2*mπ0^2*(9*mP^4*mπ0^4 + 3*mP^2*mπ0^6 - 6*mπ0^8 + (8*mP^5*mπ0^2 - 7*mP^3*mπ0^4 + 5*mP*mπ0^6)*mΣs + 4*mπ0^2*(mP^4 - 11*mP^2*mπ0^2 + 7*mπ0^4)*mΣs^2 + 2*(5*mP^5 - 16*mP^3*mπ0^2 + 5*mP*mπ0^4)*mΣs^3 + (5*mP^4 + 5*mP^2*mπ0^2 - 4*mπ0^4)*mΣs^4 + 3*mP*(mP^2 + mπ0^2)*mΣs^5 + 12*MK^4*(mπ0^4 + mP*mπ0^2*mΣs) - 3*MK^2*(9*mP^2*mπ0^4 - 3*mπ0^6 + (8*mP^3*mπ0^2 - 4*mP*mπ0^4)*mΣs + 4*mP^2*mπ0^2*mΣs^2 + (mP^3 + 5*mP*mπ0^2)*mΣs^3)) - mSigmap^5*(2*mΞs^7 - 6*mΞs^5*mπ0^2 + 4*mΞs^6*mΣs + 4*mπ0^6*mΣs + 21*mπ0^4*mΣs^3 - 9*mπ0^2*mΣs^5 + 2*mΣs^7 + 2*mΞs*(-mπ0^2 + mΣs^2)^2*(-mπ0^2 + 2*mΣs^2) - 2*mΞs^4*(2*mπ0^2*mΣs + 3*mΣs^3) + mΞs^2*(-4*mπ0^4*mΣs + 7*mπ0^2*mΣs^3) + mΞs^3*(6*mπ0^4 + 10*mπ0^2*mΣs^2 - 6*mΣs^4)) - mSigmap^4*(2*mP*mΞs^7 - mπ0^8 + 4*mP*mπ0^6*mΣs + 9*mπ0^6*mΣs^2 + 21*mP*mπ0^4*mΣs^3 + 12*mπ0^4*mΣs^4 - 9*mP*mπ0^2*mΣs^5 - 2*mπ0^2*mΣs^6 + 2*mP*mΣs^7 + 2*mΞs^5*mπ0^2*(-3*mP + 2*mΣs) + mΞs^6*(mπ0^2 + 4*mP*mΣs) - mΞs^4*(3*mπ0^4 + 4*mP*mπ0^2*mΣs - 5*mπ0^2*mΣs^2 + 6*mP*mΣs^3) + mΞs^2*mπ0^2*(3*mπ0^4 - 4*mP*mπ0^2*mΣs + 4*mπ0^2*mΣs^2 + 7*mP*mΣs^3 - 4*mΣs^4) + mΞs^3*(6*mP*mπ0^4 - 8*mπ0^4*mΣs + 10*mP*mπ0^2*mΣs^2 + mπ0^2*mΣs^3 - 6*mP*mΣs^4) + mΞs*(-2*mP*mπ0^6 + 4*mπ0^6*mΣs + 8*mP*mπ0^4*mΣs^2 + 19*mπ0^4*mΣs^3 - 10*mP*mπ0^2*mΣs^4 - 5*mπ0^2*mΣs^5 + 4*mP*mΣs^6)) + mSigmap^3*(3*mP*mπ0^8 + mΞs^7*(4*mP^2 + mπ0^2) + 2*mπ0^6*(9*MK^2 - 5*mP^2 + mπ0^2)*mΣs + 9*mP*mπ0^6*mΣs^2 + 3*mπ0^4*(7*MK^2 + 7*mP^2 + 5*mπ0^2)*mΣs^3 - 15*mP*mπ0^4*mΣs^4 - 3*mπ0^2*(MK^2 + 5*mP^2 + 7*mπ0^2)*mΣs^5 + 3*mP*mπ0^2*mΣs^6 + 4*(mP^2 + mπ0^2)*mΣs^7 + mΞs^6*(-3*mP*mπ0^2 + 2*(4*mP^2 + mπ0^2)*mΣs) - 3*mΞs^5*mπ0^2*(-MK^2 + 5*mP^2 + mπ0^2 + 3*mP*mΣs + mΣs^2) - mΞs^4*(-9*mP*mπ0^4 + 2*mπ0^2*(-3*MK^2 + 7*mP^2 + mπ0^2)*mΣs + 9*mP*mπ0^2*mΣs^2 + 3*(4*mP^2 + 3*mπ0^2)*mΣs^3) + mΞs^3*(3*mπ0^4*(-3*MK^2 + 7*mP^2 + mπ0^2) + 15*mP*mπ0^4*mΣs + mπ0^2*(3*MK^2 + 17*mP^2 + 32*mπ0^2)*mΣs^2 - 6*(2*mP^2 + mπ0^2)*mΣs^4) + mΞs^2*mπ0^2*(-9*mP*mπ0^4 - 2*(4*mP^2*mπ0^2 + mπ0^4)*mΣs - 12*mP*mπ0^2*mΣs^2 - 3*MK^2*mΣs^3 + (17*mP^2 + 26*mπ0^2)*mΣs^3 + 9*mP*mΣs^4 + 3*mΣs^5) + mΞs*(-(mπ0^6*(-6*MK^2 + 10*mP^2 + mπ0^2)) - 6*mP*mπ0^6*mΣs + mπ0^4*(24*MK^2 - 8*mP^2 + 7*mπ0^2)*mΣs^2 - 33*mP*mπ0^4*mΣs^3 - 2*mπ0^2*(3*MK^2 + 7*mP^2 + 10*mπ0^2)*mΣs^4 + 9*mP*mπ0^2*mΣs^5 + 8*(mP^2 + mπ0^2)*mΣs^6)) - mSigmap*(-3*mP*mπ0^8*(-2*MK^2 + mP^2 + mπ0^2) + mΞs^7*(2*mP^4 - mP^2*mπ0^2 - mπ0^4) - 2*mπ0^6*(-6*MK^4 + mP^4 + mP^2*mπ0^2 + mπ0^4 + 3*MK^2*(mP^2 - mπ0^2))*mΣs + 9*mP*mπ0^6*(mP^2 + mπ0^2)*mΣs^2 + 3*mπ0^4*(2*MK^4 + MK^2*(3*mP^2 + mπ0^2) + 2*(mP^4 + mP^2*mπ0^2 + mπ0^4))*mΣs^3 - 3*mP*mπ0^4*(2*MK^2 + 3*(mP^2 + mπ0^2))*mΣs^4 - 3*mπ0^2*(MK^2*(mP^2 + 3*mπ0^2) + 2*(mP^4 + mP^2*mπ0^2 + mπ0^4))*mΣs^5 + 3*mP*mπ0^2*(mP^2 + mπ0^2)*mΣs^6 + 2*(mP^4 + mP^2*mπ0^2 + mπ0^4)*mΣs^7 + mΞs^6*(mP^2 - mπ0^2)*(-3*mP*mπ0^2 + 2*(2*mP^2 + mπ0^2)*mΣs) + 3*mΞs^5*mπ0^2*(-mP^2 + mπ0^2)*(-MK^2 + 3*mP^2 + mπ0^2 + 3*mP*mΣs + mΣs^2) + mΞs^4*(3*mP*mπ0^4*(-2*MK^2 + 5*mP^2 - 3*mπ0^2) + 2*mπ0^2*(-5*mP^4 + mP^2*mπ0^2 + mπ0^4 + 3*MK^2*(mP^2 - mπ0^2))*mΣs + (-9*mP^3*mπ0^2 + 15*mP*mπ0^4)*mΣs^2 - 3*(2*mP^4 + mP^2*mπ0^2 - 3*mπ0^4)*mΣs^3) + mΞs^3*(3*mπ0^4*(2*MK^4 + 7*mP^4 - 2*mP^2*mπ0^2 - mπ0^4 + MK^2*(-7*mP^2 + mπ0^2)) + 3*mP*mπ0^4*(-6*MK^2 + 11*mP^2 - 7*mπ0^2)*mΣs + mπ0^2*(7*mP^4 - 5*mP^2*mπ0^2 + 10*mπ0^4 + 3*MK^2*(mP^2 - 5*mπ0^2))*mΣs^2 + 18*mP*mπ0^4*mΣs^3 - 6*(mP^4 - 2*mπ0^4)*mΣs^4) + mΞs*(mπ0^6*(12*MK^4 - 18*MK^2*mP^2 + 4*mP^4 + mP^2*mπ0^2 + mπ0^4) + 6*mP*mπ0^6*(-2*MK^2 + mP^2 + 2*mπ0^2)*mΣs + mπ0^4*(12*MK^4 - 4*mP^4 + 12*MK^2*mπ0^2 - mP^2*mπ0^2 + 5*mπ0^4)*mΣs^2 - 3*mP*mπ0^4*(6*MK^2 + 5*mP^2 + 7*mπ0^2)*mΣs^3 - 2*mπ0^2*(2*mP^4 + 2*mP^2*mπ0^2 + 5*mπ0^4 + 3*MK^2*(mP^2 + 3*mπ0^2))*mΣs^4 + 9*mP*mπ0^2*(mP^2 + mπ0^2)*mΣs^5 + 4*(mP^4 + mP^2*mπ0^2 + mπ0^4)*mΣs^6) + mΞs^2*mπ0^2*(-9*mP^3*mπ0^4 + 9*mP*mπ0^6 + 12*MK^4*mπ0^2*mΣs + 2*(4*mP^4*mπ0^2 - 11*mP^2*mπ0^4 + mπ0^6)*mΣs + 12*mP*mπ0^2*(mP^2 - 3*mπ0^2)*mΣs^2 + 5*(2*mP^4 - mP^2*mπ0^2 - mπ0^4)*mΣs^3 + 3*(3*mP^3 + 5*mP*mπ0^2)*mΣs^4 + 3*(mP^2 + 3*mπ0^2)*mΣs^5 - 3*MK^2*mΣs*(8*mπ0^2*(mP^2 - mπ0^2) + 8*mP*mπ0^2*mΣs + (mP^2 + 7*mπ0^2)*mΣs^2))) + mSigmap^2*(mπ0^8*(3*MK^2 - 2*mP^2 + mπ0^2) + mΞs^7*(4*mP^3 - 2*mP*mπ0^2) - mP*mπ0^6*(-18*MK^2 + 10*mP^2 + mπ0^2)*mΣs + 3*(9*MK^2*mπ0^6 - mπ0^8)*mΣs^2 + 3*mP*mπ0^4*(7*MK^2 + 7*mP^2 + 2*mπ0^2)*mΣs^3 + 3*mπ0^4*(2*MK^2 + mP^2 + 2*mπ0^2)*mΣs^4 - 3*mP*mπ0^2*(MK^2 + 5*mP^2 + 2*mπ0^2)*mΣs^5 - mπ0^2*(mP^2 + 4*mπ0^2)*mΣs^6 + mP*(4*mP^2 + mπ0^2)*mΣs^7 - mΞs^6*(mP^2*mπ0^2 + mπ0^4 - 8*mP^3*mΣs + 4*mP*mπ0^2*mΣs) + mΞs^5*mπ0^2*(3*MK^2*mP - 15*mP^3 + 6*mP*mπ0^2 - (mP^2 + 4*mπ0^2)*mΣs - 3*mP*mΣs^2) + mΞs^4*(3*mπ0^4*(mP^2 + mπ0^2) + 2*mP*mπ0^2*(3*MK^2 - 7*mP^2 + 2*mπ0^2)*mΣs + mπ0^2*(mP^2 - 5*mπ0^2)*mΣs^2 - 12*mP^3*mΣs^3) + mΞs^3*(3*mP*mπ0^4*(-3*MK^2 + 7*mP^2 - 2*mπ0^2) + mπ0^4*(6*MK^2 - 7*mP^2 + 8*mπ0^2)*mΣs + mP*mπ0^2*(3*MK^2 + 17*mP^2 + 5*mπ0^2)*mΣs^2 + (2*mP^2*mπ0^2 - 7*mπ0^4)*mΣs^3 + 3*mP*(-4*mP^2 + mπ0^2)*mΣs^4) + mΞs*(2*mP*mπ0^6*(3*MK^2 - 5*mP^2 + mπ0^2) - 2*mπ0^6*(-9*MK^2 + 8*mP^2 + 2*mπ0^2)*mΣs + 2*mP*mπ0^4*(12*MK^2 - 4*mP^2 + 11*mπ0^2)*mΣs^2 + mπ0^4*(12*MK^2 - 7*mP^2 + 35*mπ0^2)*mΣs^3 - 2*mP*mπ0^2*(3*MK^2 + 7*mP^2 + mπ0^2)*mΣs^4 - mπ0^2*(mP^2 + 7*mπ0^2)*mΣs^5 + 2*mP*(4*mP^2 + mπ0^2)*mΣs^6) + mΞs^2*mπ0^2*(-3*mπ0^6 + (-8*mP^3*mπ0^2 + mP*mπ0^4)*mΣs + (-16*mP^2*mπ0^2 + 44*mπ0^4)*mΣs^2 + (17*mP^3 + 5*mP*mπ0^2)*mΣs^3 + (mP^2 - 8*mπ0^2)*mΣs^4 + 3*mP*mΣs^5 - 3*MK^2*(mπ0^4 - 4*mπ0^2*mΣs^2 + mP*mΣs^3))))*B0[mπ0^2, mΞs^2, mΣs^2])/(1728*mΞs^2*mπ0^4*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) + ((-3*mSigmap^7*mΣs^3 - 3*mSigmap^6*mΣs^3*(mP + mΞs + mΣs) + mSigmap^5*mΣs*(-(mΞs*mΣs*(4*mP^2 + 5*mP*mΣs + mΣs^2)) - 2*(-mπ0^2 + mΣs^2)*(-mP^2 + mP*mΣs + 2*mΣs^2) + mΞs^2*(2*mP^2 - 2*mP*mΣs + 5*mΣs^2) + MK^2*(-2*mΞs^2 + 2*mπ0^2 + 4*mΞs*mΣs + 7*mΣs^2)) + MK^6*(mP*mΞs^3 + mπ0^4 + 2*mP*mπ0^2*mΣs + 2*mπ0^2*mΣs^2 + mP*mΣs^3 + 2*mΞs^2*(mπ0^2 + mP*mΣs) + 2*mΞs*(mP*mπ0^2 + mπ0^2*mΣs + mP*mΣs^2)) - MK^4*(2*mP*mΞs^5 + 2*mΞs^4*(mP^2 + mπ0^2 + 2*mP*mΣs) + mP*mΞs^3*(5*mP^2 + 3*mP*mΣs + 5*mΣs^2) + (mP + mΣs)*(-mπ0^2 + mΣs^2)*(-(mP*mπ0^2) - 2*mP^2*mΣs + 2*mπ0^2*mΣs + mP*mΣs^2) + 2*mΞs^2*(3*mP^2*mπ0^2 - mπ0^4 + (3*mP^3 - mP*mπ0^2)*mΣs + (mP^2 + mπ0^2)*mΣs^2 + 2*mP*mΣs^3) + 2*mΞs*(2*mP^3*mπ0^2 - mP*mπ0^4 + 2*mπ0^2*(mP^2 - mπ0^2)*mΣs - 2*mP*mπ0^2*mΣs^2 + mP*mΣs^4)) - mΞs^3*(mΞs*(3*mP^2 - 2*mπ0^2 + mP*mΣs)*(-mP^2 + mΣs^2)^2 + mP*mΞs^4*(mP^2 - mP*mΣs + mΣs^2) + (mP^2 - mπ0^2)*(-mP + mΣs)*(mP + mΣs)^2*(-3*mP^2 + mπ0^2 + 2*mΣs^2) + 2*mP*mΞs^3*(mP^3 + mΣs^3) + 2*mΞs^2*(2*mP^5 - mP^3*mπ0^2 - 2*mP^3*mΣs^2 + (mP^2 - mπ0^2)*mΣs^3 + mP*mΣs^4)) + MK^2*mΞs*(mP*mΞs^6 + 2*mP*mΞs^5*(mP + mΣs) + 2*(mP^2 - mπ0^2)*(-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2) + 2*mΞs^4*(3*mP^3 - mP*mπ0^2 + (mP^2 - mπ0^2)*mΣs + 2*mP*mΣs^2) + mP*mΞs^3*(5*mP^3 + 6*mP^2*mΣs - 4*mπ0^2*mΣs + 2*mP*mΣs^2 + 5*mΣs^3) + 2*mΞs*(mP + mΣs)*(2*mP^3*mπ0^2 - mP*mπ0^4 + 2*(mP^2 - mπ0^2)^2*mΣs - 2*mP^3*mΣs^2 + mP*mΣs^4) + mΞs^2*(mP*(7*mP^4 - 4*mP^2*mπ0^2 + mπ0^4) + 2*(3*mP^4 - 4*mP^2*mπ0^2 + mπ0^4)*mΣs - 4*mP*(mP^2 + mπ0^2)*mΣs^2 + 2*(mP^2 - mπ0^2)*mΣs^3 + 4*mP*mΣs^4)) + mSigmap^4*mΣs*(-2*(-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2) + mΞs^3*(2*mP^2 - 2*mP*mΣs + 5*mΣs^2) + 2*mΞs*(mP + mΣs)*(-(mP*mπ0^2) - 2*mP^2*mΣs + 2*mπ0^2*mΣs + mP*mΣs^2) + 2*mΞs^2*(mP^3 - mP^2*mΣs + mP*mΣs^2 + 3*mΣs^3) + MK^2*(-2*mP*mΞs^2 - 2*mΞs^3 + 2*mP*mπ0^2 + 4*mπ0^2*mΣs + 7*mP*mΣs^2 + 5*mΣs^3 + 2*mΞs*(mπ0^2 + 2*mP*mΣs + 3*mΣs^2))) + mSigmap^3*(-2*mP*mΞs*(-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2) - (-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2)^2 + mΞs^4*(mP^3 - 3*mP^2*mΣs + 3*mP*mΣs^2 - 2*mΣs^3) + 2*mΞs^3*(mP^4 + mP^3*mΣs + 3*mP^2*mΣs^2 + 4*mP*mΣs^3 + mΣs^4) + 2*mΞs^2*(mP + mΣs)*(-(mP^2*mπ0^2) - 2*(mP^3 - mP*mπ0^2)*mΣs + (2*mP^2 - 3*mπ0^2)*mΣs^2 + 2*mΣs^4) + MK^4*(2*mΞs^3 - 4*mπ0^2*mΣs - 5*mΣs^3 - 2*mΞs*(mπ0^2 + 3*mΣs^2)) + MK^2*(mΞs^4*(-mP + 2*mΣs) - 2*mΞs^3*(2*mP^2 + mP*mΣs + 2*mΣs^2) + mΞs^2*(2*mP*mπ0^2 + 4*mP^2*mΣs + 4*mP*mΣs^2 - 4*mΣs^3) + (-mπ0^2 + mΣs^2)*(mP*mπ0^2 - 4*mP^2*mΣs + 2*mπ0^2*mΣs + 3*mP*mΣs^2 + 6*mΣs^3) + 2*mΞs*(2*mP^2*mπ0^2 + mP*mπ0^2*mΣs + 2*(mP^2 - mπ0^2)*mΣs^2 + 4*mP*mΣs^3 + 3*mΣs^4))) + mSigmap^2*(MK^4*(2*mP*mΞs^3 + mΞs^4 - mπ0^4 - 4*mP*mπ0^2*mΣs - 2*mΞs^2*mΣs^2 - 6*mπ0^2*mΣs^2 - 5*mP*mΣs^3 - 2*mΣs^4 - mΞs*(2*mP*mπ0^2 + 4*mπ0^2*mΣs + 6*mP*mΣs^2 + 3*mΣs^3)) + mΞs*((-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2)*(-2*mP^2 + mπ0^2 + mΣs^2) - 2*mΞs*(-mP + mΣs)*(mP + mΣs)^2*(-(mP*mπ0^2) - 2*mP^2*mΣs + 2*mπ0^2*mΣs + mP*mΣs^2) + mΞs^4*(mP^3 - 3*mP^2*mΣs + 3*mP*mΣs^2 - 2*mΣs^3) + mΞs^3*(2*mP^4 - 2*mP^3*mΣs + 2*mP^2*mΣs^2 + 3*mP*mΣs^3 - 3*mΣs^4) - 2*mΞs^2*(mP + mΣs)*(-mP^4 + mP^2*mπ0^2 + 2*(mP^3 - mP*mπ0^2)*mΣs + (-4*mP^2 + 3*mπ0^2)*mΣs^2 + mΣs^4)) + MK^2*(mΞs^5*(-mP + 2*mΣs) + mΞs^4*(-3*mP^2 + mP*mΣs + 2*mΣs^2) + 2*mΞs^3*(-2*mP^3 + mP*mπ0^2 + mP^2*mΣs + mP*mΣs^2 + mΣs^3) + (mP + mΣs)*(-mπ0^2 + mΣs^2)*(-(mP*mπ0^2) - 4*mP^2*mΣs + 2*mπ0^2*mΣs + mP*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mP^2*mπ0^2 + 2*mP^3*mΣs + 4*(mP^2 - mπ0^2)*mΣs^2 + mΣs^4) + mΞs*(4*mP^3*mπ0^2 - mP*mπ0^4 + (6*mP^2*mπ0^2 - 2*mπ0^4)*mΣs + 4*(mP^3 - 2*mP*mπ0^2)*mΣs^2 + 2*(mP^2 - 4*mπ0^2)*mΣs^3 + mP*mΣs^4 + 2*mΣs^5))) + mSigmap*(MK^6*(mΞs + mΣs)*(mΞs^2 + 2*mπ0^2 + mΞs*mΣs + mΣs^2) - mΞs^2*((-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2)*(-2*mP^2 + mπ0^2 + mΣs^2) + mP*mΞs^4*(mP^2 - mP*mΣs + mΣs^2) + mΞs*(-mP + mΣs)*(mP + mΣs)^2*(-3*mP^3 + 2*mP*mπ0^2 - 2*mP^2*mΣs + mP*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mP + mΣs)*(mP^4 - mP^2*mπ0^2 - 2*mP^3*mΣs + mP*mπ0^2*mΣs - mπ0^2*mΣs^2 + mP*mΣs^3 + mΣs^4) + mΞs^3*(2*mP^4 + 2*mP^3*mΣs + 2*mP^2*mΣs^2 + 3*mP*mΣs^3 + mΣs^4)) - MK^4*(mΞs^5 + mΞs^4*(mP + 2*mΣs) + mΞs^3*(5*mP^2 + 3*mP*mΣs + 4*mΣs^2) + mΞs^2*mΣs*(6*mP^2 - 4*mπ0^2 + 4*mP*mΣs + 5*mΣs^2) + (-mπ0^2 + mΣs^2)*(mP*mπ0^2 - 2*mP^2*mΣs + 2*mπ0^2*mΣs + mP*mΣs^2 + 2*mΣs^3) + mΞs*(4*mP^2*mπ0^2 - mπ0^4 + 2*mP*mπ0^2*mΣs - 2*mπ0^2*mΣs^2 + 3*mP*mΣs^3 + 4*mΣs^4)) + MK^2*(mP*mΞs^6 + (-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2)^2 + mΞs^5*(3*mP^2 + 3*mP*mΣs + 2*mΣs^2) + mΞs*(mP + mΣs)*(-mπ0^2 + mΣs^2)*(-2*mP^3 + mP*mπ0^2 - 2*mπ0^2*mΣs + mP*mΣs^2 + 2*mΣs^3) + mΞs^4*(3*mP^3 - 2*mP*mπ0^2 + (mP^2 - 2*mπ0^2)*mΣs + 5*mP*mΣs^2 + 4*mΣs^3) + mΞs^3*(7*mP^4 - 2*mP^2*mπ0^2 + 8*mP^3*mΣs - 4*mP*mπ0^2*mΣs + 6*mP*mΣs^3 + 5*mΣs^4) + mΞs^2*(-2*mP^3*mπ0^2 + mP*mπ0^4 + 2*(2*mP^4 - 4*mP^2*mπ0^2 + mπ0^4)*mΣs + 4*(mP^3 - 2*mP*mπ0^2)*mΣs^2 + 2*(mP^2 - 2*mπ0^2)*mΣs^3 + 5*mP*mΣs^4 + 4*mΣs^5))))*C0[mSigmap^2, mP^2, mπ0^2, mΞs^2, MK^2, mΣs^2])/(288*mΞs^2*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2) + 2*((2*mP*mSigmap^7*mπ0^2 + 2*mP*mSigmap^6*mπ0^2*(-mDelta - mP + mΣs) + 2*mP*mSigmap^5*mπ0^2*(5*mDelta^2 + mDelta*mP + mP^2 - 6*Mπ^2 + mπ0^2 - 2*(mDelta + mP)*mΣs - 4*mΣs^2) - 2*mP*mπ0^2*(mP^2 - mπ0^2)*(mDelta + mP + mΣs)*(Mπ^4 - mΣs^4) - 2*mSigmap^4*(mDelta^5*mP - mDelta^4*mπ0^2 + 10*mDelta^3*mP*mπ0^2 + mDelta*mP*mπ0^2*(2*mP^2 - 5*Mπ^2 + mπ0^2) + mπ0^2*(2*mP^4 - 8*mP^2*Mπ^2 + Mπ^4 + mP^2*mπ0^2) + mP*(2*mDelta^4 - 7*mDelta^2*mπ0^2 - 5*mDelta*mP*mπ0^2 + 3*Mπ^2*mπ0^2 - 2*mπ0^4)*mΣs + mP*(3*mDelta^3 - 2*mDelta*mπ0^2 - 2*mP*mπ0^2)*mΣs^2 + mP*(3*mDelta^2 + 8*mπ0^2)*mΣs^3 + 2*mDelta*mP*mΣs^4 + mP*mΣs^5) + mSigmap^3*(-28*mDelta^4*mP*mπ0^2 + 16*mDelta^3*mP^2*mπ0^2 + 2*mDelta^5*(mP^2 + mπ0^2) - 2*mDelta^2*mP*mπ0^2*(3*mP^2 + 11*Mπ^2 + mπ0^2) - 2*mDelta*mπ0^2*(mP^2*Mπ^2 + Mπ^4 - 2*mP^2*mπ0^2) + mP*mπ0^2*(27*Mπ^4 - 8*Mπ^2*(mP^2 + 2*mπ0^2) + 2*(mP^4 + 4*mP^2*mπ0^2 + mπ0^4)) + 2*(-6*mDelta^3*mP*mπ0^2 - 10*mDelta^2*mP^2*mπ0^2 + mDelta^4*(2*mP^2 + mπ0^2) - mπ0^2*(2*mP^4 - 11*mP^2*Mπ^2 + Mπ^4 + 3*mP^2*mπ0^2) + mDelta*mP*mπ0^2*(13*Mπ^2 - 4*(3*mP^2 + mπ0^2)))*mΣs + 2*mP*(3*mDelta^3*mP - 7*mDelta^2*mπ0^2 + mDelta*mP*mπ0^2 + mπ0^2*(-3*mP^2 + 13*Mπ^2 - 8*mπ0^2))*mΣs^2 + 2*mP*(3*mDelta^2*mP + 12*mDelta*mπ0^2 + 10*mP*mπ0^2)*mΣs^3 + mP*(4*mDelta*mP + 27*mπ0^2)*mΣs^4 + 2*mP^2*mΣs^5) + mSigmap^2*(20*mDelta^3*mP*mπ0^2*(mP^2 + mπ0^2) + mDelta^5*mP*(2*mP^2 + mπ0^2) + 4*mDelta^2*mP^2*mπ0^2*(mP^2 - Mπ^2 + mπ0^2) - mDelta^4*mπ0^2*(mP^2 + 2*mπ0^2) + 2*mπ0^2*(Mπ^4*(-27*mP^2 + mπ0^2) - mP^4*(mP^2 + mπ0^2) + 4*mP^2*Mπ^2*(2*mP^2 + mπ0^2)) - 2*mDelta*mP*mπ0^2*(2*mP^4 + 25*Mπ^4 + 3*mP^2*mπ0^2 + mπ0^4 - Mπ^2*(11*mP^2 + 7*mπ0^2)) + mP*(-12*mDelta^3*mP*mπ0^2 + 2*mDelta^2*mπ0^2*(mP^2 - 7*mπ0^2) - 2*mDelta*mP*mπ0^2*(-5*mP^2 + 8*Mπ^2 + mπ0^2) + mDelta^4*(4*mP^2 + 3*mπ0^2) + mπ0^2*(5*Mπ^4 + 2*(mP^2 + mπ0^2)^2 - 2*Mπ^2*(mP^2 + 5*mπ0^2)))*mΣs + 2*mP*(-4*mDelta^2*mP*mπ0^2 + 3*mDelta^3*(mP^2 + mπ0^2) + 2*mP*mπ0^2*(-Mπ^2 + mπ0^2) + mDelta*(-10*mP^2*mπ0^2 + 4*mπ0^4))*mΣs^2 + 2*mP*(-6*mDelta*mP*mπ0^2 + 8*mπ0^2*(mP^2 - mπ0^2) + 3*mDelta^2*(mP^2 + mπ0^2))*mΣs^3 + mP*(4*mDelta*mP^2 - 3*mDelta*mπ0^2 - mP*mπ0^2)*mΣs^4 + 2*(mP^3 - mP*mπ0^2)*mΣs^5) + mSigmap*(27*mDelta^4*mP*mπ0^2*(mP^2 + mπ0^2) - 16*mDelta^3*mP^2*mπ0^2*(mP^2 + mπ0^2) - 2*mDelta^5*(mP^4 + mP^2*mπ0^2 + mπ0^4) - 2*mDelta^2*mP*mπ0^2*(4*(mP^2 + mπ0^2)^2 - Mπ^2*(13*mP^2 + 11*mπ0^2)) + mDelta*mπ0^2*(2*mP^2*(mP^2 + mπ0^2)^2 + Mπ^4*(5*mP^2 + 2*mπ0^2) - 2*Mπ^2*(3*mP^4 + 5*mP^2*mπ0^2)) + mP*mπ0^2*(-64*Mπ^6 + Mπ^4*(27*mP^2 + 28*mπ0^2) - 4*Mπ^2*(3*mP^4 + 4*mP^2*mπ0^2 + mπ0^4) + 2*(mP^6 + mP^4*mπ0^2 + mP^2*mπ0^4 + mπ0^6)) + (12*mDelta^3*mP*mπ0^2*(2*mP^2 + mπ0^2) + 4*mDelta^2*mP^2*mπ0^2*(mP^2 + 2*mπ0^2) - mDelta^4*(4*mP^4 + 3*mP^2*mπ0^2 + 2*mπ0^4) - 2*mDelta*mP*mπ0^2*(8*Mπ^4 + 2*mP^2*(mP^2 + 2*mπ0^2) - Mπ^2*(13*mP^2 + 5*mπ0^2)) - 2*mπ0^2*(Mπ^4*(25*mP^2 - mπ0^2) - Mπ^2*(5*mP^4 + 7*mP^2*mπ0^2) + mP^2*(mP^4 + mP^2*mπ0^2 + mπ0^4)))*mΣs + 2*mP*(mP^2 - mπ0^2)*(-3*mDelta^3*mP - 7*mDelta^2*mπ0^2 + 7*mDelta*mP*mπ0^2 + mπ0^2*(5*mP^2 - 11*Mπ^2 + 4*mπ0^2))*mΣs^2 - 2*mP*(mP^2 - mπ0^2)*(3*mDelta^2*mP + 6*mDelta*mπ0^2 + 10*mP*mπ0^2)*mΣs^3 + mP*(-4*mDelta*mP^3 + 3*mDelta*mP*mπ0^2 - 28*mP^2*mπ0^2 + 27*mπ0^4)*mΣs^4 + (-2*mP^4 + mP^2*mπ0^2)*mΣs^5))/(3456*mDelta^2*mP*mSigmap*mπ0^2*mΣs^2*Pi^2) + ((-2*mDelta^5*mP^6 - mDelta^5*mP^4*mπ0^2 - mDelta^4*mP^5*mπ0^2 + 6*mDelta^3*mP^6*mπ0^2 + 3*mDelta^3*mP^4*Mπ^2*mπ0^2 - mDelta^5*mP^2*mπ0^4 - 2*mDelta^4*mP^3*mπ0^4 + 8*mDelta^3*mP^4*mπ0^4 - 7*mDelta^2*mP^5*mπ0^4 + 5*mDelta*mP^6*mπ0^4 + 2*mP^7*mπ0^4 + 5*mDelta^3*mP^2*Mπ^2*mπ0^4 - 2*mDelta^2*mP^3*Mπ^2*mπ0^4 - 2*mDelta*mP^4*Mπ^2*mπ0^4 - 7*mP^5*Mπ^2*mπ0^4 - 4*mDelta*mP^2*Mπ^4*mπ0^4 + 5*mP^3*Mπ^4*mπ0^4 - 2*mDelta^5*mπ0^6 - 3*mDelta^4*mP*mπ0^6 + 4*mDelta^3*mP^2*mπ0^6 - 11*mDelta^2*mP^3*mπ0^6 + mDelta*mP^4*mπ0^6 + 2*mP^5*mπ0^6 + 4*mDelta^3*Mπ^2*mπ0^6 + 2*mDelta^2*mP*Mπ^2*mπ0^6 + 2*mDelta*mP^2*Mπ^2*mπ0^6 - 5*mP^3*Mπ^2*mπ0^6 - 2*mDelta*Mπ^4*mπ0^6 + mP*Mπ^4*mπ0^6 + 2*mP^3*mπ0^8 - (mDelta^4*(4*mP^6 + 2*mP^4*mπ0^2 + mP^2*mπ0^4 + 2*mπ0^6) + 2*mDelta^3*(2*mP^5*mπ0^2 + 5*mP^3*mπ0^4 + 2*mP*mπ0^6) + 2*mDelta*mP*mπ0^4*(3*mP^2*(mP^2 + 2*mπ0^2) - Mπ^2*(7*mP^2 + 2*mπ0^2)) + mπ0^4*(5*mP^6 + 4*mP^4*mπ0^2 + Mπ^4*(7*mP^2 + 2*mπ0^2) - 2*Mπ^2*(7*mP^4 + 2*mP^2*mπ0^2)) - mDelta^2*mπ0^2*(4*mP^6 + 3*mP^4*mπ0^2 + 2*mP^2*mπ0^4 + Mπ^2*(6*mP^4 + 8*mP^2*mπ0^2 + 4*mπ0^4)))*mΣs - 2*mP^2*(mP^2 - mπ0^2)*(3*mDelta^2*mP*mπ0^2 + 3*mDelta*(mP^2 - Mπ^2)*mπ0^2 - 2*mP*mπ0^4 + mDelta^3*(mP^2 + 3*mπ0^2))*mΣs^2 + mP^2*(mP^2 - mπ0^2)*(-5*mDelta*mP*mπ0^2 + (-7*mP^2 + 3*Mπ^2)*mπ0^2 + mDelta^2*(2*mP^2 - 3*mπ0^2))*mΣs^3 + 2*mP^3*(2*mDelta*mP - mπ0^2)*(mP^2 - mπ0^2)*mΣs^4 + 2*(mP^6 - mP^4*mπ0^2)*mΣs^5 + mSigmap^3*(-2*mDelta^5*mP^3 + 2*mDelta^4*mπ0^4 + mDelta*mP*(3*mP^2 - 4*Mπ^2)*mπ0^4 - mDelta^2*(5*mP^2 + 4*Mπ^2)*mπ0^4 + (-mP^4 - mP^2*Mπ^2 + 2*Mπ^4)*mπ0^4 + mDelta^3*(9*mP^3*mπ0^2 + 4*mP*mπ0^4) + 2*mP^3*(-2*mDelta^4 + 5*mDelta^2*mπ0^2 + mπ0^4)*mΣs - 2*mDelta^3*mP^3*mΣs^2 + 2*mP^3*(mDelta^2 - 2*mπ0^2)*mΣs^3 + 4*mDelta*mP^3*mΣs^4 + 2*mP^3*mΣs^5) + mSigmap^2*(12*mDelta^2*mP^3*mπ0^4 + mDelta*(-4*mP^4 + 3*mP^2*Mπ^2 + 2*Mπ^4)*mπ0^4 + 2*mDelta^4*mP*mπ0^2*(mP^2 + mπ0^2) + mP*mπ0^4*(mP^4 + mP^2*Mπ^2 - 2*Mπ^4 + mP^2*mπ0^2) + 2*mDelta^5*(mP^4 + mπ0^4) - mDelta^3*(9*mP^4*mπ0^2 + 9*mP^2*mπ0^4 + 4*Mπ^2*mπ0^4) + (mDelta*mP*(3*mP^2 - 4*Mπ^2)*mπ0^4 + (-3*mP^4 - mP^2*Mπ^2 + 2*Mπ^4)*mπ0^4 + 2*mDelta^4*(2*mP^4 + mπ0^4) + mDelta^3*(5*mP^3*mπ0^2 + 4*mP*mπ0^4) - mDelta^2*(10*mP^4*mπ0^2 + 5*mP^2*mπ0^4 + 4*Mπ^2*mπ0^4))*mΣs + 2*mP^3*(mDelta^3*mP + 3*mDelta^2*mπ0^2 - mπ0^4)*mΣs^2 + 2*mP^3*(-(mDelta^2*mP) + 2*mDelta*mπ0^2 + 2*mP*mπ0^2)*mΣs^3 + mP^3*(-4*mDelta*mP + mπ0^2)*mΣs^4 - 2*mP^4*mΣs^5) - mSigmap*(mDelta^4*mπ0^2*(mP^4 + 4*mP^2*mπ0^2 + 2*mπ0^4) + mDelta^5*(-2*mP^5 - 2*mP^3*mπ0^2 + mP*mπ0^4) + mDelta^3*mP*mπ0^2*(6*mP^4 + 9*mP^2*mπ0^2 + 4*mπ0^4 + Mπ^2*(3*mP^2 - 2*mπ0^2)) + mDelta*mP*mπ0^4*(7*mP^4 + Mπ^4 + 6*mP^2*mπ0^2 - Mπ^2*(9*mP^2 + 4*mπ0^2)) - mDelta^2*mπ0^4*(-3*mP^4 + 2*mP^2*mπ0^2 + Mπ^2*(9*mP^2 + 4*mπ0^2)) + mπ0^4*(mP^4*(2*mP^2 + mπ0^2) + Mπ^4*(5*mP^2 + 2*mπ0^2) - Mπ^2*(7*mP^4 + 4*mP^2*mπ0^2)) + mP*(mDelta*mP*(6*mP^2 + Mπ^2)*mπ0^4 + mDelta^3*mP*mπ0^2*(mP^2 - mπ0^2) + mπ0^4*(mP^2*Mπ^2 + Mπ^4 - mP^2*mπ0^2) + mDelta^4*(-4*mP^4 - 4*mP^2*mπ0^2 + mπ0^4) + mDelta^2*mπ0^2*(4*mP^4 + 3*mP^2*mπ0^2 + Mπ^2*(6*mP^2 - 2*mπ0^2)))*mΣs - mP^2*(3*mDelta^2*mπ0^4 + (mP^2 - 3*Mπ^2)*mπ0^4 - 3*mDelta*mP*mπ0^2*(-2*mP^2 + 2*Mπ^2 + mπ0^2) + mDelta^3*(2*mP^3 + 5*mP*mπ0^2))*mΣs^2 + mP^3*(-(mDelta*mP*mπ0^2) + 2*mDelta^2*(mP^2 - 2*mπ0^2) + mπ0^2*(-7*mP^2 + 3*Mπ^2 + 2*mπ0^2))*mΣs^3 + mP^3*(4*mDelta*mP^2 - 2*mDelta*mπ0^2 - mP*mπ0^2)*mΣs^4 + (2*mP^5 - mP^3*mπ0^2)*mΣs^5))*A0[mDelta^2])/(1728*mDelta^2*mP^3*mπ0^4*mΣs^2*Pi^2) + ((2*mP^3*mSigmap^7 - 2*mP^3*(mP^2 - mπ0^2)*(mDelta + mP + mΣs)*(Mπ^2 - mΣs^2)^2 + mSigmap^6*(-2*mDelta^4 - 4*mDelta^3*mP + 3*mDelta^2*mP^2 - 6*mDelta*mP^3 + (4*mDelta^2 + 4*mDelta*mP + 3*mP^2)*Mπ^2 - 2*Mπ^4 + 3*mP^3*(-mP + mΣs)) + mSigmap^5*(-2*mDelta^5 - 2*mDelta^4*mP + 7*mDelta^3*mP^2 + 4*mDelta^2*mP^3 + 2*mP^5 + mP^3*mπ0^2 - (2*mDelta^4 + 4*mDelta^3*mP - 3*mDelta^2*mP^2 + 7*mDelta*mP^3 + 6*mP^4)*mΣs - 2*mP^3*mΣs^2 - 2*Mπ^4*(mDelta - mP + mΣs) + Mπ^2*(4*mDelta^3 - mDelta*mP^2 - 9*mP^3 + (4*mDelta^2 + 4*mDelta*mP + 3*mP^2)*mΣs)) + mP^3*mSigmap*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mP + 2*mP^2 - mπ0^2 + mP*mΣs) - mΣs*(-4*(mDelta + mP)*(mP^2 - mπ0^2) + (mDelta*mP - 2*mP^2 + 3*mπ0^2)*mΣs + mP*mΣs^2)) + mSigmap^4*(mDelta^5*mP + 4*mDelta^4*mP^2 + mDelta^3*mP^3 - 5*mDelta^2*mP^4 - 6*mDelta*mP^5 - 3*mP^6 + 2*mDelta^4*mπ0^2 + 4*mDelta^3*mP*mπ0^2 + 2*mP^4*mπ0^2 + mDelta*mP*(mDelta^3 - mDelta^2*mP - 6*mDelta*mP^2 - 4*mP^3)*mΣs + mP^2*(-3*mDelta^2 + 3*mDelta*mP - 5*mP^2)*mΣs^2 - 4*mP^3*mΣs^3 + Mπ^4*(mDelta*mP + 5*mP^2 + 2*mπ0^2 + mP*mΣs) + Mπ^2*(-2*mDelta^3*mP - 9*mDelta^2*mP^2 + 35*mDelta*mP^3 + 24*mP^4 - 4*mDelta^2*mπ0^2 - 4*mDelta*mP*mπ0^2 - 6*mP^2*mπ0^2 + mP*(-2*mDelta^2 + mDelta*mP - 2*mP^2)*mΣs + 3*mP^2*mΣs^2)) + mP^3*mSigmap^2*(Mπ^4*(7*mDelta + 5*mP + 4*mΣs) + Mπ^2*(3*(mDelta + mP)*(mDelta^2 + mP^2 - 2*mπ0^2) + (6*mDelta^2 + mDelta*mP - mP^2 - 4*mπ0^2)*mΣs - (8*mDelta + 9*mP)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-3*(mDelta - mP)*(mDelta + mP)^2 - (6*mDelta^2 + mDelta*mP - 7*mP^2 + 2*mπ0^2)*mΣs + (mDelta + 4*mP)*mΣs^2 + mΣs^3)) + mSigmap^3*((mDelta - mP)*(mDelta + mP)^3*(-(mP*(2*mP^2 + mπ0^2)) + mDelta*(mP^2 + 2*mπ0^2)) + (mDelta + mP)*(-6*mP^5 + 2*mDelta^2*mP*(2*mP^2 + mπ0^2) + mDelta^3*(mP^2 + 2*mπ0^2) - mDelta*(mP^4 + 2*mP^2*mπ0^2))*mΣs - 2*mP^2*(3*mDelta^3 + 6*mDelta^2*mP + 3*mDelta*mP^2 - 2*mP^3 + 2*mP*mπ0^2)*mΣs^2 + mP^2*(-3*mDelta^2 + 5*mDelta*mP + mP^2)*mΣs^3 + Mπ^4*(4*mDelta*mP^2 + 38*mP^3 + 2*mDelta*mπ0^2 - mP*mπ0^2 + 7*mP^2*mΣs + 2*mπ0^2*mΣs) + Mπ^2*(-((mDelta + mP)*(9*mP^4 + 6*mP^2*mπ0^2 + mDelta^2*(5*mP^2 + 4*mπ0^2) - mDelta*(7*mP^3 + 2*mP*mπ0^2))) - (-35*mP^4 + 6*mP^2*mπ0^2 + 4*mDelta^2*(2*mP^2 + mπ0^2) + mDelta*(-56*mP^3 + 4*mP*mπ0^2))*mΣs + 2*mP^2*(3*mDelta + mP)*mΣs^2 + 3*mP^2*mΣs^3)))*A0[Mπ^2])/(1728*mDelta^2*mP^3*mSigmap^3*mΣs^2*Pi^2) + ((2*mSigmap^7*mπ0^4 + 2*mπ0^4*(mP^2 - mπ0^2)*(mDelta + mP + mΣs)*(Mπ^2 - mΣs^2)^2 + mSigmap^6*(2*mDelta^5 - 7*mDelta^3*mπ0^2 - 5*mDelta*mπ0^4 - 2*mP*mπ0^4 + (4*mDelta^4 - 6*mDelta^2*mπ0^2 + 5*mπ0^4)*mΣs + 2*(mDelta^3 + 2*mDelta*mπ0^2)*mΣs^2 - 2*(mDelta^2 - 3*mπ0^2)*mΣs^3 - 4*mDelta*mΣs^4 - 2*mΣs^5) + mSigmap^5*(-2*mDelta^5*mP - 2*mDelta^4*mπ0^2 + 7*mDelta^3*mP*mπ0^2 + 4*mDelta^2*mπ0^4 + mπ0^4*(mP^2 - 7*Mπ^2 + 2*mπ0^2) - (4*mDelta^4*mP + 5*mDelta^3*mπ0^2 - 6*mDelta^2*mP*mπ0^2 + 6*mDelta*mπ0^4 + 7*mP*mπ0^4)*mΣs - (2*mDelta^3*mP + 6*mDelta^2*mπ0^2 + 4*mDelta*mP*mπ0^2 + 7*mπ0^4)*mΣs^2 + 2*(mDelta^2*mP - 2*mDelta*mπ0^2 - 3*mP*mπ0^2)*mΣs^3 + (4*mDelta*mP - mπ0^2)*mΣs^4 + 2*mP*mΣs^5) + mSigmap^4*(mDelta^4*mP*mπ0^2 + mDelta^2*mP*mπ0^4 + mDelta*mπ0^4*(-3*mP^2 + 14*Mπ^2 - 4*mπ0^2) - 2*mDelta^5*(mP^2 + mπ0^2) - mP*mπ0^4*(mP^2 - 7*Mπ^2 + mπ0^2) + mDelta^3*mπ0^2*(4*mP^2 + 3*Mπ^2 + 7*mπ0^2) + (mDelta^3*mP*mπ0^2 - 6*mDelta*mP*mπ0^4 - 4*mDelta^4*(mP^2 + mπ0^2) + mπ0^4*(-4*mP^2 - 2*Mπ^2 + mπ0^2) + 6*mDelta^2*mπ0^2*(Mπ^2 + mπ0^2))*mΣs - (3*mP*mπ0^4 + mDelta*mπ0^2*(10*mP^2 - 6*Mπ^2 - 3*mπ0^2) + mDelta^3*(2*mP^2 + 5*mπ0^2))*mΣs^2 + (-(mDelta*mP*mπ0^2) + 2*mDelta^2*(mP^2 - 2*mπ0^2) + mπ0^2*(-9*mP^2 + 3*Mπ^2 + 8*mπ0^2))*mΣs^3 + (4*mDelta*mP^2 - 2*mDelta*mπ0^2 - mP*mπ0^2)*mΣs^4 + (2*mP^2 - mπ0^2)*mΣs^5) + mSigmap^3*(mDelta^5*mP*(2*mP^2 + mπ0^2) + mDelta*mP*mπ0^4*(2*mP^2 - Mπ^2 + mπ0^2) + mDelta^4*mπ0^2*(mP^2 + 2*mπ0^2) - 2*mDelta^2*mπ0^4*(mP^2 + 2*mπ0^2) - mDelta^3*mP*mπ0^2*(4*mP^2 + 3*Mπ^2 + 2*mπ0^2) + mπ0^4*(5*Mπ^4 + Mπ^2*(mP^2 - 5*mπ0^2) + mπ0^2*(mP^2 + 2*mπ0^2)) + (mDelta*mπ0^4*(3*mP^2 + 14*Mπ^2 - 12*mπ0^2) + 3*mP*mπ0^4*(mP^2 + 3*Mπ^2 - 2*mπ0^2) + 2*mDelta^4*mP*(2*mP^2 + mπ0^2) - 3*mDelta^2*mP*mπ0^2*(2*Mπ^2 + mπ0^2) + mDelta^3*(4*mP^2*mπ0^2 + 5*mπ0^4))*mΣs + (mπ0^4*(12*mP^2 - 2*Mπ^2 - 11*mπ0^2) + mDelta*mP*mπ0^2*(10*mP^2 - 6*Mπ^2 - 3*mπ0^2) + 6*mDelta^2*mπ0^2*(mP^2 + mπ0^2) + 2*mDelta^3*(mP^3 + 2*mP*mπ0^2))*mΣs^2 + (3*mP*mπ0^2*(3*mP^2 - Mπ^2 - 3*mπ0^2) + 5*mDelta*mπ0^2*(mP^2 - 2*mπ0^2) + mDelta^2*(-2*mP^3 + 5*mP*mπ0^2))*mΣs^3 - 2*(2*mDelta*mP - mπ0^2)*(mP^2 - mπ0^2)*mΣs^4 - 2*(mP^3 - mP*mπ0^2)*mΣs^5) - mSigmap*mπ0^4*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mP + 2*mP^2 - mπ0^2 + mP*mΣs) - mΣs*(-4*(mDelta + mP)*(mP^2 - mπ0^2) + (mDelta*mP - 2*mP^2 + 3*mπ0^2)*mΣs + mP*mΣs^2)) - mSigmap^2*mπ0^4*(Mπ^4*(7*mDelta + 5*mP + 4*mΣs) + Mπ^2*((mDelta + mP)*(3*mDelta^2 + mP^2 - 4*mπ0^2) + (6*mDelta^2 + mDelta*mP - 3*mP^2 - 2*mπ0^2)*mΣs - (8*mDelta + 9*mP)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-((mDelta + mP)*(3*mDelta^2 - 5*mP^2 + 2*mπ0^2)) - (6*mDelta^2 + mDelta*mP - 9*mP^2 + 4*mπ0^2)*mΣs + (mDelta + 4*mP)*mΣs^2 + mΣs^3)))*A0[mΣs^2])/(1728*mDelta^2*mSigmap^3*mπ0^4*mΣs^2*Pi^2) + ((mDelta^7*mP^4 - 5*mDelta^5*mP^6 - 2*mDelta^4*mP^7 + 7*mDelta^3*mP^8 + 4*mDelta^2*mP^9 - 3*mDelta*mP^10 - 2*mP^11 + mSigmap^5*(-2*mDelta^6 - 4*mDelta^5*mP + 5*mDelta^4*mP^2 + 17*mDelta^3*mP^3 - 4*mDelta^2*mP^4 + 5*mDelta*mP^5 + mP^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mP - 2*mDelta*mP^2 - mP^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mP + 3*mP^2)*Mπ^4 + 2*Mπ^6) + mDelta^7*mP^2*mπ0^2 + 3*mDelta^6*mP^3*mπ0^2 + mDelta^5*mP^4*mπ0^2 - 5*mDelta^4*mP^5*mπ0^2 - 5*mDelta^3*mP^6*mπ0^2 + mDelta^2*mP^7*mπ0^2 + 3*mDelta*mP^8*mπ0^2 + mP^9*mπ0^2 - 2*mDelta^7*mπ0^4 - 3*mDelta^6*mP*mπ0^4 + 4*mDelta^5*mP^2*mπ0^4 + 7*mDelta^4*mP^3*mπ0^4 - 2*mDelta^3*mP^4*mπ0^4 - 5*mDelta^2*mP^5*mπ0^4 + mP^7*mπ0^4 + mDelta^6*mP^4*mΣs + 2*mDelta^5*mP^5*mΣs - mDelta^4*mP^6*mΣs - 4*mDelta^3*mP^7*mΣs - mDelta^2*mP^8*mΣs + 2*mDelta*mP^9*mΣs + mP^10*mΣs + mDelta^6*mP^2*mπ0^2*mΣs + 2*mDelta^5*mP^3*mπ0^2*mΣs - mDelta^4*mP^4*mπ0^2*mΣs - 4*mDelta^3*mP^5*mπ0^2*mΣs - mDelta^2*mP^6*mπ0^2*mΣs + 2*mDelta*mP^7*mπ0^2*mΣs + mP^8*mπ0^2*mΣs - 2*mDelta^6*mπ0^4*mΣs - 4*mDelta^5*mP*mπ0^4*mΣs + 2*mDelta^4*mP^2*mπ0^4*mΣs + 8*mDelta^3*mP^3*mπ0^4*mΣs + 2*mDelta^2*mP^4*mπ0^4*mΣs - 4*mDelta*mP^5*mπ0^4*mΣs - 2*mP^6*mπ0^4*mΣs - 12*mDelta^5*mP^4*mΣs^2 - 18*mDelta^4*mP^5*mΣs^2 + 18*mDelta^3*mP^6*mΣs^2 + 30*mDelta^2*mP^7*mΣs^2 - 6*mDelta*mP^8*mΣs^2 - 12*mP^9*mΣs^2 + 6*mDelta^5*mP^2*mπ0^2*mΣs^2 + 12*mDelta^4*mP^3*mπ0^2*mΣs^2 - 6*mDelta^3*mP^4*mπ0^2*mΣs^2 - 18*mDelta^2*mP^5*mπ0^2*mΣs^2 + 6*mP^7*mπ0^2*mΣs^2 - 15*mDelta^4*mP^4*mΣs^3 - 9*mDelta^3*mP^5*mΣs^3 + 24*mDelta^2*mP^6*mΣs^3 - 3*mDelta*mP^7*mΣs^3 - 21*mP^8*mΣs^3 + 3*mDelta^4*mP^2*mπ0^2*mΣs^3 + 9*mDelta^3*mP^3*mπ0^2*mΣs^3 + 3*mDelta*mP^5*mπ0^2*mΣs^3 + 9*mP^6*mπ0^2*mΣs^3 - 12*mDelta^3*mP^4*mΣs^4 - 12*mP^7*mΣs^4 - 6*mDelta^2*mP^4*mΣs^5 + 6*mDelta*mP^5*mΣs^5 - 6*mP^6*mΣs^5 + mSigmap^4*(-2*mDelta^6 - 4*mDelta^5*mP + 5*mDelta^4*mP^2 + 17*mDelta^3*mP^3 - 4*mDelta^2*mP^4 + 5*mDelta*mP^5 + mP^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mP - 2*mDelta*mP^2 - mP^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mP + 3*mP^2)*Mπ^4 + 2*Mπ^6)*(mDelta + mP + mΣs) + Mπ^6*(mP^2 - mπ0^2)*(-4*mDelta*mP^2 + 5*mP^3 - 2*mDelta*mπ0^2 + mP*mπ0^2 - 7*mP^2*mΣs - 2*mπ0^2*mΣs) - Mπ^4*(12*mP^7 - 3*mP^5*mπ0^2 - 3*mP^3*mπ0^4 + mDelta^2*mP*(13*mP^4 - 2*mP^2*mπ0^2 + mπ0^4) + 4*mDelta*mP^2*(mP^4 + mP^2*mπ0^2 + mπ0^4) + mDelta^3*(-3*mP^4 + 3*mP^2*mπ0^2 + 6*mπ0^4) + (-15*mP^6 + 21*mP^4*mπ0^2 + 6*mP^2*mπ0^4 + 4*mDelta*mP*(-2*mP^4 + 4*mP^2*mπ0^2 + mπ0^4) + mDelta^2*(-3*mP^4 + 9*mP^2*mπ0^2 + 6*mπ0^4))*mΣs + 6*mP^2*(3*mDelta*mP^2 + mP^3 - mDelta*mπ0^2 + mP*mπ0^2)*mΣs^2 + (9*mP^4 - 3*mP^2*mπ0^2)*mΣs^3) + Mπ^2*((mDelta + mP)^2*(9*mP^7 + 6*mDelta^3*mπ0^4 - 3*mP^3*mπ0^4 + mDelta^2*(2*mP^5 - mP^3*mπ0^2 - 7*mP*mπ0^4) + mDelta*(-7*mP^6 - 7*mP^4*mπ0^2 + 8*mP^2*mπ0^4)) + (mDelta + mP)*(-9*mP^7 + 15*mP^5*mπ0^2 + 6*mP^3*mπ0^4 + 3*mDelta^3*(mP^4 + mP^2*mπ0^2 + 2*mπ0^4) + mDelta^2*(-25*mP^5 + 11*mP^3*mπ0^2 + 2*mP*mπ0^4) - mDelta*(mP^6 + 13*mP^4*mπ0^2 - 2*mP^2*mπ0^4))*mΣs + 6*mP^2*(3*mP^5 + mDelta^3*(5*mP^2 - 2*mπ0^2) + mDelta^2*(3*mP^3 - mP*mπ0^2) + mDelta*(5*mP^4 - 3*mP^2*mπ0^2))*mΣs^2 + 3*mP^2*(10*mP^4 - 4*mP^2*mπ0^2 + mDelta^2*(8*mP^2 - 2*mπ0^2) + mDelta*(5*mP^3 - 3*mP*mπ0^2))*mΣs^3 + 12*mP^4*(mDelta + mP)*mΣs^4 + 6*mP^4*mΣs^5) + mSigmap^3*(-((mDelta + mP)*(3*mDelta^6*mP - mP^7 + 5*mP^5*mπ0^2 - 4*mDelta^4*mP*(4*mP^2 + mπ0^2) - mDelta^5*(mP^2 + 4*mπ0^2) + mDelta^3*(5*mP^4 + 11*mP^2*mπ0^2) - mDelta^2*(mP^5 - 14*mP^3*mπ0^2) - mDelta*(mP^6 + 10*mP^4*mπ0^2))) + 3*mP*(-mDelta^6 - 3*mDelta^5*mP + mDelta^4*mP^2 + 11*mDelta^3*mP^3 + 8*mDelta^2*mP^4 + 2*mDelta*mP^5 + 2*mP^6)*mΣs + 3*mP^2*(-mDelta^4 - 3*mDelta^3*mP + 4*mDelta^2*mP^2 - 5*mDelta*mP^3 + mP^4)*mΣs^2 + Mπ^6*(3*mDelta*mP - 7*mP^2 - 4*mπ0^2 + 3*mP*mΣs) + Mπ^4*(-9*mDelta^3*mP + 15*mP^4 + 9*mP^2*mπ0^2 + 12*mDelta^2*(mP^2 + mπ0^2) + 2*mDelta*(7*mP^3 + 4*mP*mπ0^2) - 9*mDelta*mP*(mDelta + mP)*mΣs - 3*mP^2*mΣs^2) + Mπ^2*(9*mDelta^5*mP - 9*mP^6 - 3*mDelta^4*(mP^2 + 4*mπ0^2) - mDelta^3*(31*mP^3 + 16*mP*mπ0^2) + 2*mDelta^2*(5*mP^4 - mP^2*mπ0^2) - mDelta*(19*mP^5 + 7*mP^3*mπ0^2) + 3*mP*(3*mDelta^4 + 6*mDelta^3*mP - mDelta^2*mP^2 + mDelta*mP^3 - 3*mP^4)*mΣs + 3*mDelta*mP^2*(2*mDelta + 3*mP)*mΣs^2)) + mSigmap^2*((mDelta - mP)*(mDelta + mP)^2*(-mP^6 - 6*mDelta^2*mP^2*mπ0^2 + 2*mP^4*mπ0^2 + 5*mDelta^3*mP*(mP^2 + mπ0^2) + mDelta^4*(mP^2 + 4*mπ0^2) - 2*mDelta*(mP^5 + 4*mP^3*mπ0^2)) + (mDelta + mP)*(10*mP^7 - 5*mP^5*mπ0^2 + mDelta^5*(mP^2 + 4*mπ0^2) + mDelta^4*(-5*mP^3 + 4*mP*mπ0^2) - mDelta^3*(5*mP^4 + 11*mP^2*mπ0^2) + 2*mDelta^2*(5*mP^5 - 7*mP^3*mπ0^2) + mDelta*(mP^6 + 10*mP^4*mπ0^2))*mΣs + 6*mP^2*(-mDelta^5 - 3*mDelta^4*mP + 2*mDelta^3*mP^2 + mDelta^2*mP^3 - 2*mDelta*mP^4 + mP^5)*mΣs^2 + 3*mP^2*(-mDelta^4 - 3*mDelta^3*mP + 4*mDelta^2*mP^2 - 5*mDelta*mP^3 + mP^4)*mΣs^3 - Mπ^6*(4*mDelta*(mP^2 + mπ0^2) + mP*(7*mP^2 + mπ0^2) + (7*mP^2 + 4*mπ0^2)*mΣs) + Mπ^4*(15*mP^5 + 6*mP^3*mπ0^2 + 3*mDelta^3*(3*mP^2 + 4*mπ0^2) + mDelta^2*(29*mP^3 + 11*mP*mπ0^2) + mDelta*(29*mP^4 + 11*mP^2*mπ0^2) + (24*mP^4 + 9*mP^2*mπ0^2 + 3*mDelta^2*(5*mP^2 + 4*mπ0^2) + 2*mDelta*(7*mP^3 + 4*mP*mπ0^2))*mΣs - 6*mDelta*mP^2*mΣs^2 - 3*mP^2*mΣs^3) + Mπ^2*(-3*mP^5*(3*mP^2 + mπ0^2) - 7*mDelta*mP^4*(4*mP^2 + mπ0^2) - 6*mDelta^5*(mP^2 + 2*mπ0^2) - mDelta^4*(28*mP^3 + 19*mP*mπ0^2) - 3*mDelta^3*(7*mP^4 + 2*mP^2*mπ0^2) - 3*mDelta^2*(2*mP^5 + 5*mP^3*mπ0^2) - (27*mP^6 + 2*mDelta^2*mP^2*(-5*mP^2 + mπ0^2) + 3*mDelta^4*(3*mP^2 + 4*mπ0^2) + 2*mDelta^3*(5*mP^3 + 8*mP*mπ0^2) + mDelta*(25*mP^5 + 7*mP^3*mπ0^2))*mΣs + 6*mP^2*(2*mDelta^3 + 3*mDelta^2*mP + 2*mDelta*mP^2 - mP^3)*mΣs^2 + 3*mDelta*mP^2*(2*mDelta + 3*mP)*mΣs^3)) - mSigmap*(-((mDelta - mP)^2*(mDelta + mP)^4*(3*mDelta*mP*(mP^2 + mπ0^2) - 2*(mP^4 + mP^2*mπ0^2 + mπ0^4))) - 3*(mDelta - mP)*mP*(mDelta + mP)^2*(-2*mDelta*mP^4 + mDelta^3*(mP^2 + mπ0^2) + 2*mDelta^2*mP*(mP^2 + mπ0^2) - 2*mP^3*(mP^2 + mπ0^2))*mΣs + 3*mP^2*(mDelta + mP)*(4*mDelta^4*mP + 3*mP^3*(mP^2 - mπ0^2) + mDelta^3*(5*mP^2 - mπ0^2) - 2*mDelta^2*mP*(mP^2 + mπ0^2) + mDelta*(-6*mP^4 + 2*mP^2*mπ0^2))*mΣs^2 + 6*mP^3*(mDelta^4 + 3*mDelta^3*mP + 2*mDelta^2*mP^2 + 2*mDelta*mP^3 + 2*mP^4)*mΣs^3 + 6*mP^4*(mDelta^2 - mDelta*mP + mP^2)*mΣs^4 + Mπ^6*(-5*mP^4 - 5*mP^2*mπ0^2 - 2*mπ0^4 + 3*mDelta*mP*(3*mP^2 + mπ0^2) + 3*mP*(5*mP^2 + mπ0^2)*mΣs) + Mπ^4*(6*mDelta^2*mπ0^2*(mP^2 + mπ0^2) - 3*mDelta^3*(7*mP^3 + 3*mP*mπ0^2) + 4*mDelta*mP*(-2*mP^4 + mP^2*mπ0^2 + mπ0^4) + 6*mP^2*(2*mP^4 + 3*mP^2*mπ0^2 + mπ0^4) - 3*mP*(3*mDelta*mP*(3*mP^2 + mπ0^2) + 2*mP^2*(6*mP^2 + mπ0^2) + mDelta^2*(11*mP^2 + 3*mπ0^2))*mΣs + 3*mP^2*(4*mDelta*mP + mP^2 - mπ0^2)*mΣs^2 + 6*mP^3*mΣs^3) + Mπ^2*((mDelta + mP)*(3*mDelta^4*(5*mP^3 + 3*mP*mπ0^2) - 6*mDelta^3*(mP^4 + mP^2*mπ0^2 + mπ0^4) + mDelta^2*(13*mP^5 - 5*mP^3*mπ0^2 - 2*mP*mπ0^4) + mDelta*(7*mP^6 + 13*mP^4*mπ0^2 - 2*mP^2*mπ0^4) - 3*(3*mP^7 + 5*mP^5*mπ0^2 + 2*mP^3*mπ0^4)) + 3*mP*(6*mDelta^3*mP*(2*mP^2 + mπ0^2) + 3*mP^4*(3*mP^2 + mπ0^2) + mDelta^4*(7*mP^2 + 3*mπ0^2) + mDelta^2*(13*mP^4 + 3*mP^2*mπ0^2) + mDelta*(13*mP^5 + 7*mP^3*mπ0^2))*mΣs - 3*mP^2*(8*mDelta^3*mP + 4*mP^2*(mP^2 - mπ0^2) + 2*mDelta^2*(5*mP^2 - mπ0^2) + 3*mDelta*(mP^3 - mP*mπ0^2))*mΣs^2 - 6*mP^3*(2*mDelta^2 + 3*mDelta*mP + 3*mP^2)*mΣs^3 - 6*mP^4*mΣs^4)))*B0[mP^2, mDelta^2, Mπ^2])/(1728*mDelta^2*mP^3*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) + ((-2*mSigmap^11 + mSigmap^10*(mDelta - 2*mP - 3*mΣs) + 2*(mP^2 - mπ0^2)^2*(mDelta + mP + mΣs)*(Mπ^2 - mΣs^2)^3 + mSigmap^9*(-12*mDelta^2 + 6*mDelta*mP + mP^2 + 9*Mπ^2 + mπ0^2 + 2*mDelta*mΣs - mP*mΣs + 4*mΣs^2) + mSigmap^8*(-21*mDelta^3 - 9*mDelta^2*mP + 10*mDelta*mP^2 + mP^3 + mDelta*mπ0^2 - 2*mP*mπ0^2 + 3*(-2*mDelta^2 + 4*mDelta*mP + mP^2 + mπ0^2)*mΣs - (mDelta - 8*mP)*mΣs^2 + 7*mΣs^3 + Mπ^2*(-9*mDelta + 9*mP + 11*mΣs)) + mSigmap^7*(-12*mDelta^4 - 12*mDelta^3*mP + 6*mDelta^2*mP^2 + 6*mDelta*mP^3 + mP^4 - 12*Mπ^4 + 6*mDelta^2*mπ0^2 + 6*mDelta*mP*mπ0^2 - 2*mP^2*mπ0^2 + mπ0^4 + (-3*mDelta^3 + 9*mDelta^2*mP + 11*mDelta*mP^2 + 2*mP^3 + 2*mDelta*mπ0^2 - mP*mπ0^2)*mΣs + (30*mDelta^2 - 6*mDelta*mP + mP^2 + mπ0^2)*mΣs^2 + (-4*mDelta + 5*mP)*mΣs^3 - 2*mΣs^4 - Mπ^2*(9*(-2*mDelta^2 + 3*mDelta*mP + mP^2) + 2*(5*mDelta - mP)*mΣs + 3*mΣs^2)) + mSigmap*(mP^2 - mπ0^2)*(Mπ^2 - mΣs^2)^2*(Mπ^2*(3*mDelta*mP + 2*mP^2 + mπ0^2 + 3*mP*mΣs) - mΣs*(4*(mDelta + mP)*(mP^2 - mπ0^2) + 3*(mDelta*mP + 2*mP^2 - mπ0^2)*mΣs + 3*mP*mΣs^2)) - mSigmap^6*((mDelta + mP)*(6*mDelta^4 - mP^4 + 5*mP^2*mπ0^2 + 2*mπ0^4 - 3*mDelta^2*(mP^2 + 3*mπ0^2)) - 6*mP*(mDelta + mP)*(-2*mDelta^2 + mP^2 + mπ0^2)*mΣs - (24*mDelta^3 + 24*mDelta^2*mP + 11*mDelta*mP^2 + 2*mP^3 - mDelta*mπ0^2 + 8*mP*mπ0^2)*mΣs^2 + (-18*mDelta^2 + 21*mDelta*mP + 8*mP^2 + 5*mπ0^2)*mΣs^3 + (mDelta + 10*mP)*mΣs^4 + 5*mΣs^5 + Mπ^4*(-15*mDelta + 12*mP + 4*mΣs) + Mπ^2*(-3*(mDelta + mP)*(10*mDelta^2 - 6*mDelta*mP - 3*mP^2 + 5*mπ0^2) + (-30*mDelta^2 + 39*mDelta*mP + 28*mP^2 + 7*mπ0^2)*mΣs + (26*mDelta + 20*mP)*mΣs^2 + 3*mΣs^3)) - mSigmap^2*(Mπ^2 - mΣs^2)*(Mπ^4*((mDelta + mP)*(7*mP^2 - 5*mπ0^2) + (4*mP^2 - 2*mπ0^2)*mΣs) + Mπ^2*(3*(mDelta + mP)*(mDelta^2 + mP^2 - 2*mπ0^2)*(mP^2 - mπ0^2) + (6*mDelta^2 + 9*mDelta*mP + 7*mP^2 - 4*mπ0^2)*(mP^2 - mπ0^2)*mΣs + (-8*mDelta*mP^2 - 5*mP^3 + 4*mDelta*mπ0^2 + mP*mπ0^2)*mΣs^2 + (-5*mP^2 + mπ0^2)*mΣs^3) + mΣs^2*(-((mDelta + mP)*(mP^2 - mπ0^2)*(3*mDelta^2 - 5*mP^2 + 2*mπ0^2)) + (-6*mDelta^2 - 9*mDelta*mP + mP^2 - 4*mπ0^2)*(mP^2 - mπ0^2)*mΣs + (-2*mP^3 + 4*mP*mπ0^2 + mDelta*(mP^2 + mπ0^2))*mΣs^2 + (mP^2 + mπ0^2)*mΣs^3)) + mSigmap^5*(5*Mπ^6 + Mπ^4*(3*(-2*mDelta^2 + 12*mDelta*mP + 5*mP^2 + mπ0^2) + 8*(mDelta + mP)*mΣs - 13*mΣs^2) + Mπ^2*(12*mDelta^4 + 18*mDelta^3*mP - 6*mDelta^2*mP^2 - 9*mDelta*mP*(mP^2 + mπ0^2) - 3*mπ0^2*(mP^2 + mπ0^2) + (mDelta + mP)*(15*mDelta^2 - 6*mDelta*mP - 19*mP^2 + 2*mπ0^2)*mΣs + 3*(6*mDelta^2 - 13*mDelta*mP - 2*mP^2 - 5*mπ0^2)*mΣs^2 - (22*mDelta + 7*mP)*mΣs^3 + 2*mΣs^4) + mΣs*((mDelta + mP)*(6*mDelta^4 + 5*mP^4 + 5*mP^2*mπ0^2 - 4*mπ0^4 + 3*mDelta^2*(-5*mP^2 + mπ0^2)) + (-12*mDelta^3*mP + mP^4 + 16*mP^2*mπ0^2 - 5*mπ0^4 + 6*mDelta^2*(mP^2 - 3*mπ0^2) + 12*mDelta*(2*mP^3 - mP*mπ0^2))*mΣs - (9*mDelta^3 + 9*mDelta^2*mP - 5*mDelta*mP^2 + 4*mP^3 + 4*mDelta*mπ0^2 - 5*mP*mπ0^2)*mΣs^2 - (18*mDelta^2 + 3*mDelta*mP + 8*mP^2 + 5*mπ0^2)*mΣs^3 + (2*mDelta - 7*mP)*mΣs^4)) - mSigmap^3*(Mπ^6*(15*mDelta*mP + 7*mP^2 + 4*mπ0^2 + 9*mP*mΣs) - Mπ^4*(-6*mDelta^3*mP - 3*mP^4 - 6*mDelta^2*mπ0^2 + 6*mDelta*mP*mπ0^2 + 6*mP^2*mπ0^2 + 3*mπ0^4 - 2*(6*mDelta^2*mP - 7*mDelta*mP^2 - 7*mP^3 + 8*mDelta*mπ0^2 + 2*mP*mπ0^2)*mΣs + (33*mDelta*mP + 29*mP^2 + 2*mπ0^2)*mΣs^2 + 21*mP*mΣs^3) - mΣs^3*(-((mDelta + mP)*(mP^2 - mπ0^2)*(9*mDelta^2 - 17*mP^2 + 8*mπ0^2)) + (-6*mDelta^3*mP + 22*mP^4 - 23*mP^2*mπ0^2 + 7*mπ0^4 - 6*mDelta^2*(3*mP^2 - 2*mπ0^2) + 3*mDelta*mP*(mP^2 + mπ0^2))*mΣs + (-12*mDelta^2*mP - 4*mDelta*mP^2 + 17*mP^3 + 2*mDelta*mπ0^2 - 7*mP*mπ0^2)*mΣs^2 + 3*(mDelta*mP + 2*mP^2 + mπ0^2)*mΣs^3 + 3*mP*mΣs^4) + Mπ^2*mΣs*(-((mDelta + mP)*(9*mDelta^2 - mP^2 - 8*mπ0^2)*(mP^2 - mπ0^2)) + 3*(-4*mDelta^3*mP + mP^4 + 5*mP^2*mπ0^2 - 2*mπ0^4 + mDelta^2*(-6*mP^2 + 2*mπ0^2) + mDelta*(mP^3 + 3*mP*mπ0^2))*mΣs + (-24*mDelta^2*mP + 31*mP^3 - 11*mP*mπ0^2 + 2*mDelta*(5*mP^2 - 7*mπ0^2))*mΣs^2 + (21*mDelta*mP + 28*mP^2 + mπ0^2)*mΣs^3 + 15*mP*mΣs^4)) + mSigmap^4*(Mπ^6*(-7*mDelta + 5*mP - 4*mΣs) + Mπ^4*(-3*(3*mDelta^3 + mDelta^2*mP - 8*mDelta*mP^2 - 5*mP^3 + 7*mDelta*mπ0^2 + 6*mP*mπ0^2) + (-18*mDelta^2 + 27*mDelta*mP + 29*mP^2 - 4*mπ0^2)*mΣs + 3*mDelta*mΣs^2 + 3*mΣs^3) + Mπ^2*(6*(mDelta + mP)*(mDelta^2 - mπ0^2)^2 + (12*mDelta^4 + 18*mDelta^3*mP - mP^4 - 7*mP^2*mπ0^2 + 2*mπ0^4 + 6*mDelta^2*(2*mP^2 - 3*mπ0^2) + 3*mDelta*(mP^3 - 7*mP*mπ0^2))*mΣs + 2*(12*mDelta^3 + 15*mDelta^2*mP + 5*mDelta*mP^2 + 5*mP^3 - mDelta*mπ0^2 - 4*mP*mπ0^2)*mΣs^2 + 3*(10*mDelta^2 - 12*mDelta*mP - 7*mP^2 - 3*mπ0^2)*mΣs^3 + 3*(mDelta - 3*mP)*mΣs^4) + mΣs^2*(-2*(mDelta + mP)*(3*mDelta^4 - 6*mDelta^2*mP^2 + 2*mP^4 + 2*mP^2*mπ0^2 - mπ0^4) - (12*mDelta^4 + 18*mDelta^3*mP - 13*mP^4 + 5*mP^2*mπ0^2 + 2*mπ0^4 + 6*mDelta^2*(-2*mP^2 + mπ0^2) + mDelta*(-33*mP^3 + 15*mP*mπ0^2))*mΣs - (15*mDelta^3 + 27*mDelta^2*mP - 11*mP^3 + 10*mP*mπ0^2 + mDelta*(10*mP^2 + mπ0^2))*mΣs^2 + (-12*mDelta^2 + 9*mDelta*mP + 4*mP^2 + mπ0^2)*mΣs^3 + (mDelta + 4*mP)*mΣs^4 + mΣs^5)))*B0[mSigmap^2, Mπ^2, mΣs^2])/(1728*mDelta^2*mSigmap^3*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) - ((-2*mDelta^7*mP^5 + mDelta^7*mP^3*mπ0^2 - mDelta^6*mP^4*mπ0^2 + 6*mDelta^5*mP^5*mπ0^2 + 3*mDelta^5*mP^3*Mπ^2*mπ0^2 + mDelta^7*mP*mπ0^4 - mDelta^6*mP^2*mπ0^4 - 3*mDelta^5*mP^3*mπ0^4 + 3*mDelta^4*mP^4*mπ0^4 - 6*mDelta^3*mP^5*mπ0^4 + 3*mDelta^5*mP*Mπ^2*mπ0^4 - 9*mDelta^3*mP^3*Mπ^2*mπ0^4 - 6*mDelta^3*mP*Mπ^4*mπ0^4 + 2*mDelta^6*mπ0^6 - 3*mDelta^5*mP*mπ0^6 + 3*mDelta^4*mP^2*mπ0^6 + 3*mDelta^3*mP^3*mπ0^6 - 3*mDelta^2*mP^4*mπ0^6 + 2*mDelta*mP^5*mπ0^6 + 6*mDelta^4*Mπ^2*mπ0^6 - 3*mDelta^3*mP*Mπ^2*mπ0^6 - 3*mDelta^2*mP^2*Mπ^2*mπ0^6 + 6*mDelta*mP^3*Mπ^2*mπ0^6 - 12*mDelta^2*Mπ^4*mπ0^6 - 12*mDelta*mP*Mπ^4*mπ0^6 - 6*mDelta^4*mπ0^8 + 3*mDelta^3*mP*mπ0^8 - 3*mDelta^2*mP^2*mπ0^8 - mDelta*mP^3*mπ0^8 + mP^4*mπ0^8 - 9*mDelta^2*Mπ^2*mπ0^8 + 3*mP^2*Mπ^2*mπ0^8 - 6*Mπ^4*mπ0^8 + 6*mDelta^2*mπ0^10 - mDelta*mP*mπ0^10 + mP^2*mπ0^10 + 3*Mπ^2*mπ0^10 - 2*mπ0^12 - 2*(mDelta^3*mπ0^4*(-mP^2 + mπ0^2)*(4*mP^2 + 3*Mπ^2 + 8*mπ0^2) + 2*mDelta^5*mπ0^2*(mP^4 + mP^2*mπ0^2 - 2*mπ0^4) + mDelta^2*mP*mπ0^4*(-2*mP^4 + 6*Mπ^4 + mP^2*mπ0^2 + 12*Mπ^2*mπ0^2 + mπ0^4) + mDelta^6*(2*mP^5 - mP^3*mπ0^2 - mP*mπ0^4) + mDelta^4*mP*mπ0^2*(-2*mP^4 + mP^2*mπ0^2 + mπ0^4 - 3*Mπ^2*(mP^2 + mπ0^2)) + mP*mπ0^6*(2*mP^4 + 6*Mπ^4 - mP^2*mπ0^2 - mπ0^4 + Mπ^2*(-9*mP^2 + 3*mπ0^2)) + mDelta*mπ0^6*(6*Mπ^4 - 9*Mπ^2*(mP^2 - mπ0^2) + 2*(mP^4 + mP^2*mπ0^2 - 2*mπ0^4)))*mΣs - mπ0^2*(9*mP^4*mπ0^4 + 3*mP^2*mπ0^6 - 6*mπ0^8 + 3*mDelta^5*mP*(mP^2 + mπ0^2) + mDelta^4*(5*mP^4 + 5*mP^2*mπ0^2 - 4*mπ0^4) + 12*Mπ^4*(mDelta*mP*mπ0^2 + mπ0^4) + 4*mDelta^2*mπ0^2*(mP^4 - 11*mP^2*mπ0^2 + 7*mπ0^4) + 2*mDelta^3*(5*mP^5 - 16*mP^3*mπ0^2 + 5*mP*mπ0^4) + mDelta*(8*mP^5*mπ0^2 - 7*mP^3*mπ0^4 + 5*mP*mπ0^6) - 3*Mπ^2*(4*mDelta^2*mP^2*mπ0^2 + 9*mP^2*mπ0^4 - 3*mπ0^6 + mDelta^3*(mP^3 + 5*mP*mπ0^2) + mDelta*(8*mP^3*mπ0^2 - 4*mP*mπ0^4)))*mΣs^2 + (-(mDelta^3*mπ0^2*(mP^4 + 7*mP^2*mπ0^2 - 8*mπ0^4)) + mDelta^4*(6*mP^5 - 9*mP^3*mπ0^2 - 9*mP*mπ0^4) + mDelta^2*mP*mπ0^2*(-7*mP^4 + 26*mP^2*mπ0^2 + 5*mπ0^4 - 3*Mπ^2*(mP^2 - 7*mπ0^2)) + mDelta*mπ0^4*(-19*mP^4 + 35*mP^2*mπ0^2 - 16*mπ0^4 + 6*Mπ^2*(2*mP^2 - mπ0^2)) - 3*mP*mπ0^4*(7*mP^4 + 2*Mπ^4 - 5*mP^2*mπ0^2 + 2*mπ0^4 + Mπ^2*(-7*mP^2 + mπ0^2)))*mΣs^3 + 2*(2*mDelta^2*(-(mP^2*mπ0) + mπ0^3)^2 + 3*mDelta^3*(mP^5 - mP^3*mπ0^2 - 2*mP*mπ0^4) + mDelta*mP*mπ0^2*(-3*Mπ^2*(mP^2 - 3*mπ0^2) + 5*(mP^2 - mπ0^2)^2) + 3*mπ0^4*(-2*mP^4 + mP^2*mπ0^2 - mπ0^4 + Mπ^2*(mP^2 + mπ0^2)))*mΣs^4 + mπ0^2*(9*mP^5 - 21*mP^3*mπ0^2 + 6*mP*mπ0^4 + 3*mDelta^2*(mP^3 - 3*mP*mπ0^2) - 3*Mπ^2*(mP^3 - 3*mP*mπ0^2) + mDelta*(5*mP^4 - 7*mP^2*mπ0^2 + 8*mπ0^4))*mΣs^5 - 2*(2*mDelta*mP - mπ0^2)*(mP^2 - mπ0^2)^2*mΣs^6 - 2*mP*(mP^2 - mπ0^2)^2*mΣs^7 - mSigmap^5*(2*mDelta^7 - 9*mDelta^5*mπ0^2 + 21*mDelta^3*mπ0^4 + 4*mDelta*mπ0^6 + 2*(mDelta^2 - mπ0^2)^2*(2*mDelta^2 - mπ0^2)*mΣs + (7*mDelta^3*mπ0^2 - 4*mDelta*mπ0^4)*mΣs^2 + (-6*mDelta^4 + 10*mDelta^2*mπ0^2 + 6*mπ0^4)*mΣs^3 - 2*(3*mDelta^3 + 2*mDelta*mπ0^2)*mΣs^4 - 6*mπ0^2*mΣs^5 + 4*mDelta*mΣs^6 + 2*mΣs^7) - mSigmap^4*(2*mDelta^7*mP - 2*mDelta^6*mπ0^2 - 9*mDelta^5*mP*mπ0^2 + 12*mDelta^4*mπ0^4 + 21*mDelta^3*mP*mπ0^4 + 9*mDelta^2*mπ0^6 + 4*mDelta*mP*mπ0^6 - mπ0^8 + (4*mDelta^6*mP - 5*mDelta^5*mπ0^2 - 10*mDelta^4*mP*mπ0^2 + 19*mDelta^3*mπ0^4 + 8*mDelta^2*mP*mπ0^4 + 4*mDelta*mπ0^6 - 2*mP*mπ0^6)*mΣs + mπ0^2*(-4*mDelta^4 + 7*mDelta^3*mP + 4*mDelta^2*mπ0^2 - 4*mDelta*mP*mπ0^2 + 3*mπ0^4)*mΣs^2 + (-6*mDelta^4*mP + mDelta^3*mπ0^2 + 10*mDelta^2*mP*mπ0^2 - 8*mDelta*mπ0^4 + 6*mP*mπ0^4)*mΣs^3 - (6*mDelta^3*mP - 5*mDelta^2*mπ0^2 + 4*mDelta*mP*mπ0^2 + 3*mπ0^4)*mΣs^4 + 2*(2*mDelta - 3*mP)*mπ0^2*mΣs^5 + (4*mDelta*mP + mπ0^2)*mΣs^6 + 2*mP*mΣs^7) + mSigmap^3*(3*mDelta^6*mP*mπ0^2 - 15*mDelta^4*mP*mπ0^4 + 9*mDelta^2*mP*mπ0^6 + 3*mP*mπ0^8 + 4*mDelta^7*(mP^2 + mπ0^2) + 2*mDelta*mπ0^6*(-5*mP^2 + 9*Mπ^2 + mπ0^2) + 3*mDelta^3*mπ0^4*(7*mP^2 + 7*Mπ^2 + 5*mπ0^2) - 3*mDelta^5*mπ0^2*(5*mP^2 + Mπ^2 + 7*mπ0^2) + (9*mDelta^5*mP*mπ0^2 - 33*mDelta^3*mP*mπ0^4 - 6*mDelta*mP*mπ0^6 + 8*mDelta^6*(mP^2 + mπ0^2) - mπ0^6*(10*mP^2 - 6*Mπ^2 + mπ0^2) + mDelta^2*mπ0^4*(-8*mP^2 + 24*Mπ^2 + 7*mπ0^2) - 2*mDelta^4*mπ0^2*(7*mP^2 + 3*Mπ^2 + 10*mπ0^2))*mΣs + mπ0^2*(3*mDelta^5 + 9*mDelta^4*mP - 3*mDelta^3*Mπ^2 - 12*mDelta^2*mP*mπ0^2 - 9*mP*mπ0^4 + mDelta^3*(17*mP^2 + 26*mπ0^2) - 2*mDelta*(4*mP^2*mπ0^2 + mπ0^4))*mΣs^2 + (15*mDelta*mP*mπ0^4 - 6*mDelta^4*(2*mP^2 + mπ0^2) + 3*mπ0^4*(7*mP^2 - 3*Mπ^2 + mπ0^2) + mDelta^2*mπ0^2*(17*mP^2 + 3*Mπ^2 + 32*mπ0^2))*mΣs^3 - (9*mDelta^2*mP*mπ0^2 - 9*mP*mπ0^4 + 2*mDelta*mπ0^2*(7*mP^2 - 3*Mπ^2 + mπ0^2) + 3*mDelta^3*(4*mP^2 + 3*mπ0^2))*mΣs^4 - 3*mπ0^2*(mDelta^2 + 3*mDelta*mP + 5*mP^2 - Mπ^2 + mπ0^2)*mΣs^5 + (-3*mP*mπ0^2 + 2*mDelta*(4*mP^2 + mπ0^2))*mΣs^6 + (4*mP^2 + mπ0^2)*mΣs^7) + mSigmap^2*(mDelta^7*mP*(4*mP^2 + mπ0^2) - mDelta*mP*mπ0^6*(10*mP^2 - 18*Mπ^2 + mπ0^2) + mπ0^8*(-2*mP^2 + 3*Mπ^2 + mπ0^2) - 3*mDelta^5*mP*mπ0^2*(5*mP^2 + Mπ^2 + 2*mπ0^2) + 3*mDelta^4*mπ0^4*(mP^2 + 2*Mπ^2 + 2*mπ0^2) + 3*mDelta^3*mP*mπ0^4*(7*mP^2 + 7*Mπ^2 + 2*mπ0^2) - mDelta^6*mπ0^2*(mP^2 + 4*mπ0^2) + 3*mDelta^2*(9*Mπ^2*mπ0^6 - mπ0^8) + (2*mDelta^6*mP*(4*mP^2 + mπ0^2) + 2*mP*mπ0^6*(-5*mP^2 + 3*Mπ^2 + mπ0^2) - 2*mDelta^4*mP*mπ0^2*(7*mP^2 + 3*Mπ^2 + mπ0^2) - 2*mDelta*mπ0^6*(8*mP^2 - 9*Mπ^2 + 2*mπ0^2) - mDelta^5*mπ0^2*(mP^2 + 7*mπ0^2) + 2*mDelta^2*mP*mπ0^4*(-4*mP^2 + 12*Mπ^2 + 11*mπ0^2) + mDelta^3*mπ0^4*(-7*mP^2 + 12*Mπ^2 + 35*mπ0^2))*mΣs + mπ0^2*(3*mDelta^5*mP - 3*mπ0^6 + mDelta^4*(mP^2 - 8*mπ0^2) + mDelta^3*(17*mP^3 + 5*mP*mπ0^2) - 3*Mπ^2*(mDelta^3*mP - 4*mDelta^2*mπ0^2 + mπ0^4) + mDelta^2*(-16*mP^2*mπ0^2 + 44*mπ0^4) + mDelta*(-8*mP^3*mπ0^2 + mP*mπ0^4))*mΣs^2 + (3*mP*mπ0^4*(7*mP^2 - 3*Mπ^2 - 2*mπ0^2) + 3*mDelta^4*mP*(-4*mP^2 + mπ0^2) + mDelta^2*mP*mπ0^2*(17*mP^2 + 3*Mπ^2 + 5*mπ0^2) + mDelta*mπ0^4*(-7*mP^2 + 6*Mπ^2 + 8*mπ0^2) + mDelta^3*(2*mP^2*mπ0^2 - 7*mπ0^4))*mΣs^3 + (-12*mDelta^3*mP^3 + mDelta^2*mπ0^2*(mP^2 - 5*mπ0^2) + 3*mπ0^4*(mP^2 + mπ0^2) + 2*mDelta*mP*mπ0^2*(-7*mP^2 + 3*Mπ^2 + 2*mπ0^2))*mΣs^4 + mπ0^2*(-3*mDelta^2*mP - 15*mP^3 + 3*mP*Mπ^2 + 6*mP*mπ0^2 - mDelta*(mP^2 + 4*mπ0^2))*mΣs^5 - (-8*mDelta*mP^3 + 4*mDelta*mP*mπ0^2 + mP^2*mπ0^2 + mπ0^4)*mΣs^6 + (4*mP^3 - 2*mP*mπ0^2)*mΣs^7) - mSigmap*(3*mDelta^6*mP*mπ0^2*(mP^2 + mπ0^2) + 9*mDelta^2*mP*mπ0^6*(mP^2 + mπ0^2) - 3*mP*mπ0^8*(mP^2 - 2*Mπ^2 + mπ0^2) + 2*mDelta^7*(mP^4 + mP^2*mπ0^2 + mπ0^4) - 2*mDelta*mπ0^6*(mP^4 - 6*Mπ^4 + mP^2*mπ0^2 + mπ0^4 + 3*Mπ^2*(mP^2 - mπ0^2)) - 3*mDelta^4*mP*mπ0^4*(2*Mπ^2 + 3*(mP^2 + mπ0^2)) + 3*mDelta^3*mπ0^4*(2*Mπ^4 + Mπ^2*(3*mP^2 + mπ0^2) + 2*(mP^4 + mP^2*mπ0^2 + mπ0^4)) - 3*mDelta^5*mπ0^2*(Mπ^2*(mP^2 + 3*mπ0^2) + 2*(mP^4 + mP^2*mπ0^2 + mπ0^4)) + (9*mDelta^5*mP*mπ0^2*(mP^2 + mπ0^2) + 6*mDelta*mP*mπ0^6*(mP^2 - 2*Mπ^2 + 2*mπ0^2) - 3*mDelta^3*mP*mπ0^4*(5*mP^2 + 6*Mπ^2 + 7*mπ0^2) + 4*mDelta^6*(mP^4 + mP^2*mπ0^2 + mπ0^4) + mπ0^6*(4*mP^4 - 18*mP^2*Mπ^2 + 12*Mπ^4 + mP^2*mπ0^2 + mπ0^4) + mDelta^2*mπ0^4*(-4*mP^4 + 12*Mπ^4 - mP^2*mπ0^2 + 12*Mπ^2*mπ0^2 + 5*mπ0^4) - 2*mDelta^4*mπ0^2*(2*mP^4 + 2*mP^2*mπ0^2 + 5*mπ0^4 + 3*Mπ^2*(mP^2 + 3*mπ0^2)))*mΣs + mπ0^2*(12*mDelta*Mπ^4*mπ0^2 - 9*mP^3*mπ0^4 + 9*mP*mπ0^6 + 12*mDelta^2*mP*mπ0^2*(mP^2 - 3*mπ0^2) + 3*mDelta^5*(mP^2 + 3*mπ0^2) + 3*mDelta^4*(3*mP^3 + 5*mP*mπ0^2) + 5*mDelta^3*(2*mP^4 - mP^2*mπ0^2 - mπ0^4) + 2*mDelta*(4*mP^4*mπ0^2 - 11*mP^2*mπ0^4 + mπ0^6) - 3*mDelta*Mπ^2*(8*mDelta*mP*mπ0^2 + 8*mπ0^2*(mP^2 - mπ0^2) + mDelta^2*(mP^2 + 7*mπ0^2)))*mΣs^2 + (18*mDelta^3*mP*mπ0^4 + 3*mDelta*mP*mπ0^4*(11*mP^2 - 6*Mπ^2 - 7*mπ0^2) - 6*mDelta^4*(mP^4 - 2*mπ0^4) + mDelta^2*mπ0^2*(7*mP^4 - 5*mP^2*mπ0^2 + 10*mπ0^4 + 3*Mπ^2*(mP^2 - 5*mπ0^2)) + 3*mπ0^4*(7*mP^4 + 2*Mπ^4 - 2*mP^2*mπ0^2 - mπ0^4 + Mπ^2*(-7*mP^2 + mπ0^2)))*mΣs^3 + (3*mP*mπ0^4*(5*mP^2 - 2*Mπ^2 - 3*mπ0^2) - 3*mDelta^3*(2*mP^4 + mP^2*mπ0^2 - 3*mπ0^4) + mDelta^2*(-9*mP^3*mπ0^2 + 15*mP*mπ0^4) + 2*mDelta*mπ0^2*(-5*mP^4 + mP^2*mπ0^2 + mπ0^4 + 3*Mπ^2*(mP^2 - mπ0^2)))*mΣs^4 + 3*mπ0^2*(-mP^2 + mπ0^2)*(mDelta^2 + 3*mDelta*mP + 3*mP^2 - Mπ^2 + mπ0^2)*mΣs^5 + (mP^2 - mπ0^2)*(-3*mP*mπ0^2 + 2*mDelta*(2*mP^2 + mπ0^2))*mΣs^6 + (2*mP^4 - mP^2*mπ0^2 - mπ0^4)*mΣs^7))*B0[mπ0^2, mDelta^2, mΣs^2])/(1728*mDelta^2*mπ0^4*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) + ((-3*mDelta^3*mSigmap^7 - 3*mDelta^3*mSigmap^6*(mDelta + mP + mΣs) + Mπ^6*(mDelta^3*mP + 2*mDelta^2*mπ0^2 + 2*mDelta*mP*mπ0^2 + mπ0^4 + 2*(mDelta^2*mP + mDelta*mπ0^2 + mP*mπ0^2)*mΣs + 2*(mDelta*mP + mπ0^2)*mΣs^2 + mP*mΣs^3) - mΣs^3*((mDelta - mP)*(mDelta + mP)^2*(mP^2 - mπ0^2)*(2*mDelta^2 - 3*mP^2 + mπ0^2) + (mDelta^2 - mP^2)^2*(mDelta*mP + 3*mP^2 - 2*mπ0^2)*mΣs + 2*(mDelta^4*mP - 2*mDelta^2*mP^3 + 2*mP^5 - mP^3*mπ0^2 + mDelta^3*(mP^2 - mπ0^2))*mΣs^2 + 2*mP*(mDelta^3 + mP^3)*mΣs^3 + mP*(mDelta^2 - mDelta*mP + mP^2)*mΣs^4) - Mπ^4*((mDelta + mP)*(mDelta^2 - mπ0^2)*(mDelta^2*mP - 2*mDelta*mP^2 + 2*mDelta*mπ0^2 - mP*mπ0^2) + 2*(mDelta^4*mP - 2*mDelta^2*mP*mπ0^2 + 2*mP^3*mπ0^2 - mP*mπ0^4 + 2*mDelta*mπ0^2*(mP^2 - mπ0^2))*mΣs + 2*(2*mDelta^3*mP + 3*mP^2*mπ0^2 - mπ0^4 + mDelta^2*(mP^2 + mπ0^2) + mDelta*(3*mP^3 - mP*mπ0^2))*mΣs^2 + mP*(5*mDelta^2 + 3*mDelta*mP + 5*mP^2)*mΣs^3 + 2*(2*mDelta*mP + mP^2 + mπ0^2)*mΣs^4 + 2*mP*mΣs^5) + Mπ^2*mΣs*(2*(mDelta - mP)*(mDelta + mP)^2*(mDelta^2 - mπ0^2)*(mP^2 - mπ0^2) + 2*(mDelta + mP)*(mDelta^4*mP - 2*mDelta^2*mP^3 + 2*mP^3*mπ0^2 - mP*mπ0^4 + 2*mDelta*(mP^2 - mπ0^2)^2)*mΣs + (4*mDelta^4*mP + 2*mDelta^3*(mP^2 - mπ0^2) - 4*mDelta^2*mP*(mP^2 + mπ0^2) + 2*mDelta*(3*mP^4 - 4*mP^2*mπ0^2 + mπ0^4) + mP*(7*mP^4 - 4*mP^2*mπ0^2 + mπ0^4))*mΣs^2 + mP*(5*mDelta^3 + 2*mDelta^2*mP + 6*mDelta*mP^2 + 5*mP^3 - 4*mDelta*mπ0^2)*mΣs^3 + 2*(2*mDelta^2*mP + 3*mP^3 - mP*mπ0^2 + mDelta*(mP^2 - mπ0^2))*mΣs^4 + 2*mP*(mDelta + mP)*mΣs^5 + mP*mΣs^6) + mDelta*mSigmap^5*(-2*(2*mDelta^2 + mDelta*mP - mP^2)*(mDelta^2 - mπ0^2) - mDelta*(mDelta^2 + 5*mDelta*mP + 4*mP^2)*mΣs + (5*mDelta^2 - 2*mDelta*mP + 2*mP^2)*mΣs^2 + Mπ^2*(7*mDelta^2 + 2*mπ0^2 + 4*mDelta*mΣs - 2*mΣs^2)) + mDelta*mSigmap^4*(-2*(mDelta - mP)*(mDelta + mP)^2*(mDelta^2 - mπ0^2) + 2*(mDelta + mP)*(mDelta^2*mP - 2*mDelta*mP^2 + 2*mDelta*mπ0^2 - mP*mπ0^2)*mΣs + 2*(3*mDelta^3 + mDelta^2*mP - mDelta*mP^2 + mP^3)*mΣs^2 + (5*mDelta^2 - 2*mDelta*mP + 2*mP^2)*mΣs^3 + Mπ^2*(5*mDelta^3 + 7*mDelta^2*mP + 4*mDelta*mπ0^2 + 2*mP*mπ0^2 + 2*(3*mDelta^2 + 2*mDelta*mP + mπ0^2)*mΣs - 2*mP*mΣs^2 - 2*mΣs^3)) + mSigmap^3*(-((mDelta - mP)*(mDelta + mP)^2*(mDelta^2 - mπ0^2)^2) - 2*(mDelta - mP)*mP*(mDelta + mP)^2*(mDelta^2 - mπ0^2)*mΣs + 2*(mDelta + mP)*(2*mDelta^4 - mP^2*mπ0^2 + mDelta^2*(2*mP^2 - 3*mπ0^2) - 2*mDelta*(mP^3 - mP*mπ0^2))*mΣs^2 + 2*(mDelta^4 + 4*mDelta^3*mP + 3*mDelta^2*mP^2 + mDelta*mP^3 + mP^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mP - 3*mDelta*mP^2 + mP^3)*mΣs^4 + Mπ^4*(-5*mDelta^3 - 4*mDelta*mπ0^2 - 2*(3*mDelta^2 + mπ0^2)*mΣs + 2*mΣs^3) + Mπ^2*((mDelta^2 - mπ0^2)*(6*mDelta^3 + 3*mDelta^2*mP - 4*mDelta*mP^2 + 2*mDelta*mπ0^2 + mP*mπ0^2) + 2*(3*mDelta^4 + 4*mDelta^3*mP + mDelta*mP*mπ0^2 + 2*mP^2*mπ0^2 + 2*mDelta^2*(mP^2 - mπ0^2))*mΣs + (-4*mDelta^3 + 4*mDelta^2*mP + 4*mDelta*mP^2 + 2*mP*mπ0^2)*mΣs^2 - 2*(2*mDelta^2 + mDelta*mP + 2*mP^2)*mΣs^3 + (2*mDelta - mP)*mΣs^4)) + mSigmap^2*(Mπ^4*(-2*mDelta^4 - 5*mDelta^3*mP - 6*mDelta^2*mπ0^2 - 4*mDelta*mP*mπ0^2 - mπ0^4 - (3*mDelta^3 + 6*mDelta^2*mP + 4*mDelta*mπ0^2 + 2*mP*mπ0^2)*mΣs - 2*mDelta^2*mΣs^2 + 2*mP*mΣs^3 + mΣs^4) + mΣs*((mDelta - mP)*(mDelta + mP)^2*(mDelta^2 - mπ0^2)*(mDelta^2 - 2*mP^2 + mπ0^2) - 2*(mDelta - mP)*(mDelta + mP)^2*(mDelta^2*mP - 2*mDelta*mP^2 + 2*mDelta*mπ0^2 - mP*mπ0^2)*mΣs - 2*(mDelta + mP)*(mDelta^4 - mP^4 + mP^2*mπ0^2 + mDelta^2*(-4*mP^2 + 3*mπ0^2) + 2*mDelta*(mP^3 - mP*mπ0^2))*mΣs^2 + (-3*mDelta^4 + 3*mDelta^3*mP + 2*mDelta^2*mP^2 - 2*mDelta*mP^3 + 2*mP^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mP - 3*mDelta*mP^2 + mP^3)*mΣs^4) + Mπ^2*((mDelta + mP)*(mDelta^2 - mπ0^2)*(2*mDelta^3 + mDelta^2*mP - 4*mDelta*mP^2 + 2*mDelta*mπ0^2 - mP*mπ0^2) + (2*mDelta^5 + mDelta^4*mP + 4*mP^3*mπ0^2 - mP*mπ0^4 + 2*mDelta^3*(mP^2 - 4*mπ0^2) + 4*mDelta^2*(mP^3 - 2*mP*mπ0^2) + mDelta*(6*mP^2*mπ0^2 - 2*mπ0^4))*mΣs + 2*(mDelta^4 + 2*mDelta*mP^3 + mP^2*mπ0^2 + 4*mDelta^2*(mP^2 - mπ0^2))*mΣs^2 + 2*(mDelta^3 + mDelta^2*mP + mDelta*mP^2 - 2*mP^3 + mP*mπ0^2)*mΣs^3 + (2*mDelta^2 + mDelta*mP - 3*mP^2)*mΣs^4 + (2*mDelta - mP)*mΣs^5)) + mSigmap*(Mπ^6*(mDelta + mΣs)*(mDelta^2 + 2*mπ0^2 + mDelta*mΣs + mΣs^2) - mΣs^2*((mDelta - mP)*(mDelta + mP)^2*(mDelta^2 - mπ0^2)*(mDelta^2 - 2*mP^2 + mπ0^2) + (mDelta - mP)*(mDelta + mP)^2*(2*mDelta^3 + mDelta^2*mP - 2*mDelta*mP^2 - 3*mP^3 + 2*mP*mπ0^2)*mΣs + 2*(mDelta + mP)*(mDelta^4 + mDelta^3*mP - 2*mDelta*mP^3 + mP^4 - mDelta^2*mπ0^2 + mDelta*mP*mπ0^2 - mP^2*mπ0^2)*mΣs^2 + (mDelta^4 + 3*mDelta^3*mP + 2*mDelta^2*mP^2 + 2*mDelta*mP^3 + 2*mP^4)*mΣs^3 + mP*(mDelta^2 - mDelta*mP + mP^2)*mΣs^4) - Mπ^4*((mDelta^2 - mπ0^2)*(2*mDelta^3 + mDelta^2*mP - 2*mDelta*mP^2 + 2*mDelta*mπ0^2 + mP*mπ0^2) + (4*mDelta^4 + 3*mDelta^3*mP - 2*mDelta^2*mπ0^2 + 2*mDelta*mP*mπ0^2 + 4*mP^2*mπ0^2 - mπ0^4)*mΣs + mDelta*(5*mDelta^2 + 4*mDelta*mP + 6*mP^2 - 4*mπ0^2)*mΣs^2 + (4*mDelta^2 + 3*mDelta*mP + 5*mP^2)*mΣs^3 + (2*mDelta + mP)*mΣs^4 + mΣs^5) + Mπ^2*((mDelta - mP)*(mDelta + mP)^2*(mDelta^2 - mπ0^2)^2 + (mDelta + mP)*(mDelta^2 - mπ0^2)*(2*mDelta^3 + mDelta^2*mP - 2*mP^3 - 2*mDelta*mπ0^2 + mP*mπ0^2)*mΣs + (4*mDelta^5 + 5*mDelta^4*mP - 2*mP^3*mπ0^2 + mP*mπ0^4 + 2*mDelta^3*(mP^2 - 2*mπ0^2) + 4*mDelta^2*(mP^3 - 2*mP*mπ0^2) + 2*mDelta*(2*mP^4 - 4*mP^2*mπ0^2 + mπ0^4))*mΣs^2 + (5*mDelta^4 + 6*mDelta^3*mP + 8*mDelta*mP^3 + 7*mP^4 - 4*mDelta*mP*mπ0^2 - 2*mP^2*mπ0^2)*mΣs^3 + (4*mDelta^3 + 5*mDelta^2*mP + 3*mP^3 - 2*mP*mπ0^2 + mDelta*(mP^2 - 2*mπ0^2))*mΣs^4 + (2*mDelta^2 + 3*mDelta*mP + 3*mP^2)*mΣs^5 + mP*mΣs^6)))*C0[mSigmap^2, mP^2, mπ0^2, mΣs^2, Mπ^2, mDelta^2])/(288*mDelta^2*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2))))/(36*f^3) + (-1/6*(Dd*(Dd + F)*(hD + 3*hF)*(-1/32*((mLambda + mSigmap)*A0[mLambda^2])/(mSigmap*Pi^2) - A0[mP^2]/(16*Pi^2) + ((mLambda*mP + mP*mSigmap)*A0[Mπ^2])/(32*mP*mSigmap*Pi^2) + ((2*mLambda^2*mP^2 - 2*mP*mSigmap*Mπ^2 - mSigmap^2*(2*mP^2 + Mπ^2) + Mπ^2*(-mP^2 + mπ0^2))*B0[mP^2, mP^2, Mπ^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mLambda + mSigmap)*(-2*(mLambda + mP)*mSigmap^3 + mSigmap^4 - 2*mP*mSigmap*Mπ^2 - (-mLambda^2 + Mπ^2)*(mP^2 - mπ0^2) + 2*mLambda*mSigmap*(mLambda*mP - mP^2 + mπ0^2) - mSigmap^2*(-mLambda^2 - mP^2 + Mπ^2 + mπ0^2))*B0[mSigmap^2, mLambda^2, Mπ^2])/(32*mSigmap*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) - (mP*(mLambda + mSigmap)*(mLambda*mP + mP^2 + (mLambda + mP)*mSigmap - mπ0^2)*B0[mπ0^2, mLambda^2, mP^2])/(8*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP*(mLambda + mSigmap)*(mLambda^3*mP - mLambda^2*mP*mSigmap - mLambda*mP*mSigmap^2 + mP*mSigmap^3 - (mLambda + mP)*mSigmap*Mπ^2 + Mπ^2*(-(mLambda*mP) - mP^2 + mπ0^2))*C0[mSigmap^2, mP^2, mπ0^2, mLambda^2, Mπ^2, mP^2])/(8*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(Sqrt[2]*f^3) + (F*(Dd + F)*(hD - hF)*(-1/16*A0[mP^2]/Pi^2 - A0[mSigmap^2]/(16*Pi^2) + A0[Mπ^2]/(16*Pi^2) + ((2*mP^2*mSigmap^2 - 2*mP*mSigmap*Mπ^2 - mSigmap^2*(2*mP^2 + Mπ^2) + Mπ^2*(-mP^2 + mπ0^2))*B0[mP^2, mP^2, Mπ^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mSigmap^4 - 2*mSigmap^3*(mP + mSigmap) - 2*mP*mSigmap*Mπ^2 - (-mSigmap^2 + Mπ^2)*(mP^2 - mπ0^2) + 2*mSigmap^2*(-mP^2 + mP*mSigmap + mπ0^2) - mSigmap^2*(-mP^2 - mSigmap^2 + Mπ^2 + mπ0^2))*B0[mSigmap^2, mSigmap^2, Mπ^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) - (mP*mSigmap*(mP^2 + mP*mSigmap + mSigmap*(mP + mSigmap) - mπ0^2)*B0[mπ0^2, mP^2, mSigmap^2])/(4*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP*mSigmap*(-(mSigmap*(mP + mSigmap)*Mπ^2) + Mπ^2*(-mP^2 - mP*mSigmap + mπ0^2))*C0[mSigmap^2, mP^2, mπ0^2, mSigmap^2, Mπ^2, mP^2])/(4*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((-mP + mSigmap)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(Sqrt[2]*f^3) - (Dd*(Dd - 3*F)*(hD - hF)*(-1/16*A0[mP^2]/Pi^2 - A0[mSigmap^2]/(16*Pi^2) + A0[(4*MK^2)/3 - Mπ^2/3]/(16*Pi^2) + ((2*mP^2*mSigmap^2 - 2*mP*mSigmap*((4*MK^2)/3 - Mπ^2/3) - mSigmap^2*((4*MK^2)/3 + 2*mP^2 - Mπ^2/3) + ((4*MK^2)/3 - Mπ^2/3)*(-mP^2 + mπ0^2))*B0[mP^2, mP^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mSigmap^4 - 2*mSigmap^3*(mP + mSigmap) - 2*mP*mSigmap*((4*MK^2)/3 - Mπ^2/3) - ((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)*(mP^2 - mπ0^2) + 2*mSigmap^2*(-mP^2 + mP*mSigmap + mπ0^2) - mSigmap^2*((4*MK^2)/3 - mP^2 - mSigmap^2 - Mπ^2/3 + mπ0^2))*B0[mSigmap^2, mSigmap^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) - (mP*mSigmap*(mP^2 + mP*mSigmap + mSigmap*(mP + mSigmap) - mπ0^2)*B0[mπ0^2, mP^2, mSigmap^2])/(4*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP*mSigmap*(-(mSigmap*(mP + mSigmap)*((4*MK^2)/3 - Mπ^2/3)) + ((4*MK^2)/3 - Mπ^2/3)*(-mP^2 - mP*mSigmap + mπ0^2))*C0[mSigmap^2, mP^2, mπ0^2, mSigmap^2, (4*MK^2)/3 - Mπ^2/3, mP^2])/(4*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((-mP + mSigmap)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(6*Sqrt[2]*f^3) + ((Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(((mLambda*mSigmap + mP*mΞ)*A0[MK^2])/(32*mP*mSigmap*Pi^2) - ((mLambda + mP)*A0[mLambda^2])/(32*mP*Pi^2) - ((mSigmap + mΞ)*A0[mΞ^2])/(32*mSigmap*Pi^2) + ((mLambda + mP)*(mLambda^2*mP^2 - 2*mLambda*mP^3 + mP^4 - 2*mP*(MK^2 + mLambda*(-mLambda + mP))*mSigmap - (MK^2 - mLambda^2 + 2*mLambda*mP + mP^2)*mSigmap^2 + 2*mLambda*mP^2*mΞ - 2*mP^3*mΞ + 2*mP^2*mΞ^2 - mLambda^2*mπ0^2 + 2*mLambda*mP*mπ0^2 - mP^2*mπ0^2 + MK^2*(-mP^2 + mπ0^2))*B0[mP^2, MK^2, mLambda^2])/(32*mP*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mSigmap + mΞ)*(-2*MK^2*mP*mSigmap + mSigmap^4 - 2*mSigmap^3*(mLambda + mΞ) - (MK^2 - mΞ^2)*(mP^2 - mπ0^2) + 2*mSigmap*mΞ*(-mP^2 + mP*mΞ + mπ0^2) - mSigmap^2*(MK^2 - 2*mLambda^2 + mP^2 - 2*mLambda*mΞ + 2*mP*mΞ - mΞ^2 + mπ0^2))*B0[mSigmap^2, MK^2, mΞ^2])/(32*mSigmap*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) - ((mLambda + mP)*(mSigmap + mΞ)*(mLambda*mP + mP*mΞ + mSigmap*(mLambda + mΞ) - mπ0^2)*B0[mπ0^2, mLambda^2, mΞ^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mLambda + mP)*(mSigmap + mΞ)*(mLambda*mSigmap^3 + (mLambda - mP)^2*mSigmap*mΞ + (mLambda - mP)*mP*mΞ^2 - mP*mSigmap*mΞ^2 + mP*mΞ^3 - MK^2*mSigmap*(mLambda + mΞ) - mLambda*mSigmap^2*(mLambda - mP + mΞ) + (mLambda - mP)*mSigmap*(mLambda^2 - mπ0^2) - (mLambda - mP)*mΞ*(mP^2 - mπ0^2) + MK^2*(-(mLambda*mP) - mP*mΞ + mπ0^2))*C0[mSigmap^2, mP^2, mπ0^2, mΞ^2, MK^2, mLambda^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) - ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(12*Sqrt[2]*f^3) - ((Dd - F)*(Dd + F)*(hD + hF)*(((mSigmap^2 + mP*mΞ)*A0[MK^2])/(32*mP*mSigmap*Pi^2) - ((mP + mSigmap)*A0[mSigmap^2])/(32*mP*Pi^2) - ((mSigmap + mΞ)*A0[mΞ^2])/(32*mSigmap*Pi^2) + ((mP + mSigmap)*(mP^4 - 2*mP^3*mSigmap + mP^2*mSigmap^2 - 2*mP*mSigmap*(MK^2 + (mP - mSigmap)*mSigmap) - mSigmap^2*(MK^2 + mP^2 + 2*mP*mSigmap - mSigmap^2) - 2*mP^3*mΞ + 2*mP^2*mSigmap*mΞ + 2*mP^2*mΞ^2 - mP^2*mπ0^2 + 2*mP*mSigmap*mπ0^2 - mSigmap^2*mπ0^2 + MK^2*(-mP^2 + mπ0^2))*B0[mP^2, MK^2, mSigmap^2])/(32*mP*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mSigmap + mΞ)*(-2*MK^2*mP*mSigmap + mSigmap^4 - 2*mSigmap^3*(mSigmap + mΞ) - (MK^2 - mΞ^2)*(mP^2 - mπ0^2) + 2*mSigmap*mΞ*(-mP^2 + mP*mΞ + mπ0^2) - mSigmap^2*(MK^2 + mP^2 - 2*mSigmap^2 + 2*mP*mΞ - 2*mSigmap*mΞ - mΞ^2 + mπ0^2))*B0[mSigmap^2, MK^2, mΞ^2])/(32*mSigmap*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) - ((mP + mSigmap)*(mSigmap + mΞ)*(mP*mSigmap + mP*mΞ + mSigmap*(mSigmap + mΞ) - mπ0^2)*B0[mπ0^2, mSigmap^2, mΞ^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mP + mSigmap)*(mSigmap + mΞ)*(mSigmap^4 + mSigmap*(-mP + mSigmap)^2*mΞ - mP*mSigmap*mΞ^2 + mP*(-mP + mSigmap)*mΞ^2 + mP*mΞ^3 - MK^2*mSigmap*(mSigmap + mΞ) - mSigmap^3*(-mP + mSigmap + mΞ) - (-mP + mSigmap)*mΞ*(mP^2 - mπ0^2) + mSigmap*(-mP + mSigmap)*(mSigmap^2 - mπ0^2) + MK^2*(-(mP*mSigmap) - mP*mΞ + mπ0^2))*C0[mSigmap^2, mP^2, mπ0^2, mΞ^2, MK^2, mSigmap^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((-mP + mSigmap)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) - ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(4*Sqrt[2]*f^3))/Sqrt[2] + (-1/2*(hF*(A0[MK^2]/(32*Pi^2) + (mSigmap*A0[MK^2])/(32*mP*Pi^2) + A0[mP^2]/(32*Pi^2) - (mSigmap*A0[mP^2])/(32*mP*Pi^2) + (MK^2*B0[mP^2, MK^2, mP^2])/(32*Pi^2) - (mP^2*B0[mP^2, MK^2, mP^2])/(8*Pi^2) - (MK^2*mSigmap*B0[mP^2, MK^2, mP^2])/(32*mP*Pi^2) + (mP*mSigmap*B0[mP^2, MK^2, mP^2])/(8*Pi^2)))/(Sqrt[2]*f^3) + ((hD + hF)*(A0[MK^2]/(32*Pi^2) + (mSigmap*A0[MK^2])/(32*mP*Pi^2) + A0[mP^2]/(32*Pi^2) - (mSigmap*A0[mP^2])/(32*mP*Pi^2) + (MK^2*B0[mP^2, MK^2, mP^2])/(32*Pi^2) - (mP^2*B0[mP^2, MK^2, mP^2])/(8*Pi^2) - (MK^2*mSigmap*B0[mP^2, MK^2, mP^2])/(32*mP*Pi^2) + (mP*mSigmap*B0[mP^2, MK^2, mP^2])/(8*Pi^2)))/(4*Sqrt[2]*f^3) - ((hD - hF)*(A0[mSigmap^2]/(16*Pi^2) - (mSigmap*A0[mSigmap^2])/(16*mP*Pi^2) + (mSigmap*A0[Mπ^2])/(16*mP*Pi^2) - (mP^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) - (mP*mSigmap*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) + (mSigmap^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) + (mSigmap^3*B0[mP^2, mSigmap^2, Mπ^2])/(16*mP*Pi^2) + (Mπ^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) - (mSigmap*Mπ^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*mP*Pi^2) - ((-mP + mSigmap)*(4*mP + 3*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(4*Sqrt[2]*f^3) - (-1/4*(hD - hF)/(Sqrt[2]*f^3) + (-hD + hF)/(2*Sqrt[2]*f^3))*(A0[mSigmap^2]/(16*Pi^2) - (mSigmap*A0[mSigmap^2])/(16*mP*Pi^2) + (mSigmap*A0[Mπ^2])/(16*mP*Pi^2) - (mP^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) - (mP*mSigmap*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) + (mSigmap^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) + (mSigmap^3*B0[mP^2, mSigmap^2, Mπ^2])/(16*mP*Pi^2) + (Mπ^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) - (mSigmap*Mπ^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*mP*Pi^2) - ((-mP + mSigmap)*(4*mP + 3*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/Sqrt[2]}, {Sigmam, ((hD - hF)*A0[MK^2])/(24*Sqrt[2]*f^3*Pi^2) + ((hD - hF)*A0[Mπ^2])/(128*Sqrt[2]*f^3*Pi^2) + (3*(hD - hF)*A0[(4*MK^2)/3 - Mπ^2/3])/(128*Sqrt[2]*f^3*Pi^2) + (hF*(A0[MK^2]/(32*Pi^2) + (mSigmam*A0[MK^2])/(32*mn*Pi^2) + A0[mn^2]/(32*Pi^2) - (mSigmam*A0[mn^2])/(32*mn*Pi^2) + (MK^2*B0[mn^2, MK^2, mn^2])/(32*Pi^2) - (mn^2*B0[mn^2, MK^2, mn^2])/(8*Pi^2) - (MK^2*mSigmam*B0[mn^2, MK^2, mn^2])/(32*mn*Pi^2) + (mn*mSigmam*B0[mn^2, MK^2, mn^2])/(8*Pi^2)))/(2*Sqrt[2]*f^3) + ((-hD + hF)*(-1/16*A0[mn^2]/Pi^2 + (mn*A0[mn^2])/(16*mSigmam*Pi^2) - (mn*A0[Mπ^2])/(16*mSigmam*Pi^2) - (mn^2*B0[mSigmam^2, mn^2, Mπ^2])/(16*Pi^2) - (mn^3*B0[mSigmam^2, mn^2, Mπ^2])/(16*mSigmam*Pi^2) + (mn*mSigmam*B0[mSigmam^2, mn^2, Mπ^2])/(16*Pi^2) + (mSigmam^2*B0[mSigmam^2, mn^2, Mπ^2])/(16*Pi^2) - (Mπ^2*B0[mSigmam^2, mn^2, Mπ^2])/(16*Pi^2) + (mn*Mπ^2*B0[mSigmam^2, mn^2, Mπ^2])/(16*mSigmam*Pi^2)))/(4*Sqrt[2]*f^3) + ((hD + hF)*(-1/32*A0[MK^2]/Pi^2 - (mn*A0[MK^2])/(32*mSigmam*Pi^2) - A0[mSigmam^2]/(32*Pi^2) + (mn*A0[mSigmam^2])/(32*mSigmam*Pi^2) - (MK^2*B0[mSigmam^2, MK^2, mSigmam^2])/(32*Pi^2) + (MK^2*mn*B0[mSigmam^2, MK^2, mSigmam^2])/(32*mSigmam*Pi^2) - (mn*mSigmam*B0[mSigmam^2, MK^2, mSigmam^2])/(8*Pi^2) + (mSigmam^2*B0[mSigmam^2, MK^2, mSigmam^2])/(8*Pi^2) - ((-mn + mSigmam)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(16*Pi^2)))/(4*Sqrt[2]*f^3) + (hC*^2*((2*mn*mSigmam^7*mπp^2 + 2*mn*mSigmam^6*mπp^2*(-mn + mΞs - mΣs) - 2*mn*(MK^4 - mΞs^4)*mπp^2*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + 2*mn*mSigmam^5*mπp^2*(-6*MK^2 + mn^2 - 4*mΞs^2 + mπp^2 + mn*mΣs + 5*mΣs^2 - 2*mΞs*(mn + mΣs)) - 2*mSigmam^4*(mn*mΞs^5 + mπp^2*(MK^4 - 8*MK^2*mn^2 + 2*mn^4 + mn^2*mπp^2) + 2*mn*mΞs^4*mΣs + mn*mπp^2*(-5*MK^2 + 2*mn^2 + mπp^2)*mΣs + 10*mn*mπp^2*mΣs^3 - mπp^2*mΣs^4 + mn*mΣs^5 + mn*mΞs^3*(8*mπp^2 + 3*mΣs^2) + mn*mΞs^2*(-2*mn*mπp^2 - 2*mπp^2*mΣs + 3*mΣs^3) + mn*mΞs*(3*MK^2*mπp^2 - 2*mπp^4 - 5*mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 2*mΣs^4)) + mSigmam^3*(2*mn^2*mΞs^5 + mn*mπp^2*(27*MK^4 - 8*MK^2*(mn^2 + 2*mπp^2) + 2*(mn^4 + 4*mn^2*mπp^2 + mπp^4)) - 2*mπp^2*(MK^4 + MK^2*mn^2 - 2*mn^2*mπp^2)*mΣs - 2*mn*mπp^2*(11*MK^2 + 3*mn^2 + mπp^2)*mΣs^2 + 16*mn^2*mπp^2*mΣs^3 - 28*mn*mπp^2*mΣs^4 + 2*(mn^2 + mπp^2)*mΣs^5 + mn*mΞs^4*(27*mπp^2 + 4*mn*mΣs) + 2*mn*mΞs^3*(10*mn*mπp^2 + 12*mπp^2*mΣs + 3*mn*mΣs^2) + 2*mn*mΞs^2*(mπp^2*(13*MK^2 - 3*mn^2 - 8*mπp^2) + mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 3*mn*mΣs^3) + 2*mΞs*(-(mπp^2*(MK^4 - 11*MK^2*mn^2 + 2*mn^4 + 3*mn^2*mπp^2)) + mn*mπp^2*(13*MK^2 - 4*(3*mn^2 + mπp^2))*mΣs - 10*mn^2*mπp^2*mΣs^2 - 6*mn*mπp^2*mΣs^3 + (2*mn^2 + mπp^2)*mΣs^4)) + mSigmam^2*(2*mΞs^5*(mn^3 - mn*mπp^2) + 2*mπp^2*(MK^4*(-27*mn^2 + mπp^2) - mn^4*(mn^2 + mπp^2) + 4*MK^2*mn^2*(2*mn^2 + mπp^2)) - 2*mn*mπp^2*(25*MK^4 + 2*mn^4 + 3*mn^2*mπp^2 + mπp^4 - MK^2*(11*mn^2 + 7*mπp^2))*mΣs + 4*mn^2*mπp^2*(-MK^2 + mn^2 + mπp^2)*mΣs^2 + 20*mn*mπp^2*(mn^2 + mπp^2)*mΣs^3 - mπp^2*(mn^2 + 2*mπp^2)*mΣs^4 + mn*(2*mn^2 + mπp^2)*mΣs^5 + mn*mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 3*mπp^2*mΣs) + 2*mn*mΞs^3*(8*mπp^2*(mn^2 - mπp^2) - 6*mn*mπp^2*mΣs + 3*(mn^2 + mπp^2)*mΣs^2) + 2*mn*mΞs^2*(2*mn*mπp^2*(-MK^2 + mπp^2) + (-10*mn^2*mπp^2 + 4*mπp^4)*mΣs - 4*mn*mπp^2*mΣs^2 + 3*(mn^2 + mπp^2)*mΣs^3) + mn*mΞs*(mπp^2*(5*MK^4 + 2*(mn^2 + mπp^2)^2 - 2*MK^2*(mn^2 + 5*mπp^2)) - 2*mn*mπp^2*(8*MK^2 - 5*mn^2 + mπp^2)*mΣs + 2*mπp^2*(mn^2 - 7*mπp^2)*mΣs^2 - 12*mn*mπp^2*mΣs^3 + (4*mn^2 + 3*mπp^2)*mΣs^4)) + mSigmam*(mΞs^5*(-2*mn^4 + mn^2*mπp^2) + mn*mπp^2*(-64*MK^6 + MK^4*(27*mn^2 + 28*mπp^2) - 4*MK^2*(3*mn^4 + 4*mn^2*mπp^2 + mπp^4) + 2*(mn^6 + mn^4*mπp^2 + mn^2*mπp^4 + mπp^6)) + mπp^2*(2*mn^2*(mn^2 + mπp^2)^2 + MK^4*(5*mn^2 + 2*mπp^2) - 2*MK^2*(3*mn^4 + 5*mn^2*mπp^2))*mΣs - 2*mn*mπp^2*(4*(mn^2 + mπp^2)^2 - MK^2*(13*mn^2 + 11*mπp^2))*mΣs^2 - 16*mn^2*mπp^2*(mn^2 + mπp^2)*mΣs^3 + 27*mn*mπp^2*(mn^2 + mπp^2)*mΣs^4 - 2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^5 + mn*mΞs^4*(-28*mn^2*mπp^2 + 27*mπp^4 - 4*mn^3*mΣs + 3*mn*mπp^2*mΣs) - 2*mn*mΞs^3*(mn^2 - mπp^2)*(10*mn*mπp^2 + 6*mπp^2*mΣs + 3*mn*mΣs^2) + 2*mn*mΞs^2*(mn^2 - mπp^2)*(mπp^2*(-11*MK^2 + 5*mn^2 + 4*mπp^2) + 7*mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 - 3*mn*mΣs^3) + mΞs*(-2*mπp^2*(MK^4*(25*mn^2 - mπp^2) - MK^2*(5*mn^4 + 7*mn^2*mπp^2) + mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)) - 2*mn*mπp^2*(8*MK^4 + 2*mn^2*(mn^2 + 2*mπp^2) - MK^2*(13*mn^2 + 5*mπp^2))*mΣs + 4*mn^2*mπp^2*(mn^2 + 2*mπp^2)*mΣs^2 + 12*mn*mπp^2*(2*mn^2 + mπp^2)*mΣs^3 - (4*mn^4 + 3*mn^2*mπp^2 + 2*mπp^4)*mΣs^4)))/(3456*mn*mSigmam*mΞs^2*mπp^2*mΣs^2*Pi^2) + ((2*mn^3*mSigmam^7 - 2*mn^3*(MK^2 - mΞs^2)^2*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + mSigmam^6*(-2*MK^4 + 3*mn^3*(-mn + mΞs) - 6*mn^3*mΣs + 3*mn^2*mΣs^2 - 4*mn*mΣs^3 - 2*mΣs^4 + MK^2*(3*mn^2 + 4*mn*mΣs + 4*mΣs^2)) + mn^3*mSigmam*(MK^2 - mΞs^2)*(MK^2*(2*mn^2 + mn*mΞs - mπp^2 + mn*mΣs) - mΞs*(mn*mΞs^2 - 4*(mn^2 - mπp^2)*(mn + mΣs) + mΞs*(-2*mn^2 + 3*mπp^2 + mn*mΣs))) + mSigmam^4*(-3*mn^6 - 4*mn^3*mΞs^3 + 2*mn^4*mπp^2 - 6*mn^5*mΣs - 5*mn^4*mΣs^2 + mn^3*mΣs^3 + 4*mn*mπp^2*mΣs^3 + 4*mn^2*mΣs^4 + 2*mπp^2*mΣs^4 + mn*mΣs^5 + MK^4*(5*mn^2 + mn*mΞs + 2*mπp^2 + mn*mΣs) + mn^2*mΞs^2*(-5*mn^2 + 3*mn*mΣs - 3*mΣs^2) + mn*mΞs*mΣs*(-4*mn^3 - 6*mn^2*mΣs - mn*mΣs^2 + mΣs^3) + MK^2*(24*mn^4 + 3*mn^2*mΞs^2 - 6*mn^2*mπp^2 + 35*mn^3*mΣs - 4*mn*mπp^2*mΣs - 9*mn^2*mΣs^2 - 4*mπp^2*mΣs^2 - 2*mn*mΣs^3 + mn*mΞs*(-2*mn^2 + mn*mΣs - 2*mΣs^2))) + mSigmam^5*(2*mn^5 - 2*mn^3*mΞs^2 + mn^3*mπp^2 + 4*mn^3*mΣs^2 + 7*mn^2*mΣs^3 - 2*mn*mΣs^4 - 2*mΣs^5 - 2*MK^4*(-mn + mΞs + mΣs) - mΞs*(6*mn^4 + 7*mn^3*mΣs - 3*mn^2*mΣs^2 + 4*mn*mΣs^3 + 2*mΣs^4) + MK^2*(-9*mn^3 - mn^2*mΣs + 4*mΣs^3 + mΞs*(3*mn^2 + 4*mn*mΣs + 4*mΣs^2))) + mn^3*mSigmam^2*(MK^4*(5*mn + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mn + 8*mΣs) + 3*(mn + mΣs)*(mn^2 - 2*mπp^2 + mΣs^2) + mΞs*(-mn^2 - 4*mπp^2 + mn*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 - 3*(-mn + mΣs)*(mn + mΣs)^2 + mΞs^2*(4*mn + mΣs) - mΞs*(-7*mn^2 + 2*mπp^2 + mn*mΣs + 6*mΣs^2))) + mSigmam^3*(MK^4*(38*mn^3 + 7*mn^2*mΞs - mn*mπp^2 + 2*mΞs*mπp^2 + 4*mn^2*mΣs + 2*mπp^2*mΣs) + (-mn + mΣs)*(mn + mΣs)^3*(-(mn*(2*mn^2 + mπp^2)) + (mn^2 + 2*mπp^2)*mΣs) + mn^2*mΞs^3*(mn^2 + 5*mn*mΣs - 3*mΣs^2) - 2*mn^2*mΞs^2*(-2*mn^3 + 2*mn*mπp^2 + 3*mn^2*mΣs + 6*mn*mΣs^2 + 3*mΣs^3) + mΞs*(mn + mΣs)*(-6*mn^5 - (mn^4 + 2*mn^2*mπp^2)*mΣs + 2*mn*(2*mn^2 + mπp^2)*mΣs^2 + (mn^2 + 2*mπp^2)*mΣs^3) + MK^2*(3*mn^2*mΞs^3 + 2*mn^2*mΞs^2*(mn + 3*mΣs) - mΞs*(-35*mn^4 + 6*mn^2*mπp^2 + (-56*mn^3 + 4*mn*mπp^2)*mΣs + 4*(2*mn^2 + mπp^2)*mΣs^2) - (mn + mΣs)*(9*mn^4 + 6*mn^2*mπp^2 - (7*mn^3 + 2*mn*mπp^2)*mΣs + (5*mn^2 + 4*mπp^2)*mΣs^2))))*A0[MK^2])/(1728*mn^3*mSigmam^3*mΞs^2*mΣs^2*Pi^2) + ((2*mSigmam^7*mπp^4 + 2*(MK^2 - mΞs^2)^2*mπp^4*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + mSigmam^6*(-2*mΞs^5 - 2*mn*mπp^4 - 4*mΞs^4*mΣs - 5*mπp^4*mΣs - 7*mπp^2*mΣs^3 + 2*mΣs^5 - 2*mΞs^3*(-3*mπp^2 + mΣs^2) + 2*mΞs^2*(2*mπp^2*mΣs + mΣs^3) + mΞs*(5*mπp^4 - 6*mπp^2*mΣs^2 + 4*mΣs^4)) + mSigmam^5*(2*mn*mΞs^5 + mπp^4*(-7*MK^2 + mn^2 + 2*mπp^2) + 4*mπp^4*mΣs^2 + 7*mn*mπp^2*mΣs^3 - 2*mπp^2*mΣs^4 - 2*mn*mΣs^5 + mΞs^4*(-mπp^2 + 4*mn*mΣs) + 2*mΞs^3*(-3*mn*mπp^2 - 2*mπp^2*mΣs + mn*mΣs^2) - mΞs^2*(7*mπp^4 + 4*mn*mπp^2*mΣs + 6*mπp^2*mΣs^2 + 2*mn*mΣs^3) - mΞs*(7*mn*mπp^4 + 6*mπp^4*mΣs - 6*mn*mπp^2*mΣs^2 + 5*mπp^2*mΣs^3 + 4*mn*mΣs^4)) + mSigmam^4*(mΞs^5*(2*mn^2 - mπp^2) - mn*mπp^4*(-7*MK^2 + mn^2 + mπp^2) + mπp^4*(14*MK^2 - 3*mn^2 - 4*mπp^2)*mΣs + mn*mπp^4*mΣs^2 + mπp^2*(3*MK^2 + 4*mn^2 + 7*mπp^2)*mΣs^3 + mn*mπp^2*mΣs^4 - 2*(mn^2 + mπp^2)*mΣs^5 + mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 2*mπp^2*mΣs) + mΞs^3*(mπp^2*(3*MK^2 - 9*mn^2 + 8*mπp^2) - mn*mπp^2*mΣs + 2*(mn^2 - 2*mπp^2)*mΣs^2) - mΞs^2*(3*mn*mπp^4 + mπp^2*(-6*MK^2 + 10*mn^2 - 3*mπp^2)*mΣs + (2*mn^2 + 5*mπp^2)*mΣs^3) + mΞs*(mπp^4*(-2*MK^2 - 4*mn^2 + mπp^2) - 6*mn*mπp^4*mΣs + 6*mπp^2*(MK^2 + mπp^2)*mΣs^2 + mn*mπp^2*mΣs^3 - 4*(mn^2 + mπp^2)*mΣs^4)) + mSigmam^3*(-2*mΞs^5*(mn^3 - mn*mπp^2) + mπp^4*(5*MK^4 + MK^2*(mn^2 - 5*mπp^2) + mπp^2*(mn^2 + 2*mπp^2)) + mn*mπp^4*(-MK^2 + 2*mn^2 + mπp^2)*mΣs - 2*mπp^4*(mn^2 + 2*mπp^2)*mΣs^2 - mn*mπp^2*(3*MK^2 + 4*mn^2 + 2*mπp^2)*mΣs^3 + mπp^2*(mn^2 + 2*mπp^2)*mΣs^4 + mn*(2*mn^2 + mπp^2)*mΣs^5 - 2*mΞs^4*(mn^2 - mπp^2)*(-mπp^2 + 2*mn*mΣs) + mΞs^3*(3*mn*mπp^2*(-MK^2 + 3*mn^2 - 3*mπp^2) + 5*mπp^2*(mn^2 - 2*mπp^2)*mΣs + (-2*mn^3 + 5*mn*mπp^2)*mΣs^2) + mΞs^2*(mπp^4*(-2*MK^2 + 12*mn^2 - 11*mπp^2) + mn*mπp^2*(-6*MK^2 + 10*mn^2 - 3*mπp^2)*mΣs + 6*mπp^2*(mn^2 + mπp^2)*mΣs^2 + 2*(mn^3 + 2*mn*mπp^2)*mΣs^3) + mΞs*(3*mn*mπp^4*(3*MK^2 + mn^2 - 2*mπp^2) + mπp^4*(14*MK^2 + 3*mn^2 - 12*mπp^2)*mΣs - 3*mn*mπp^2*(2*MK^2 + mπp^2)*mΣs^2 + (4*mn^2*mπp^2 + 5*mπp^4)*mΣs^3 + 2*mn*(2*mn^2 + mπp^2)*mΣs^4)) - mSigmam*(MK^2 - mΞs^2)*mπp^4*(MK^2*(2*mn^2 + mn*mΞs - mπp^2 + mn*mΣs) - mΞs*(mn*mΞs^2 - 4*(mn^2 - mπp^2)*(mn + mΣs) + mΞs*(-2*mn^2 + 3*mπp^2 + mn*mΣs))) - mSigmam^2*mπp^4*(MK^4*(5*mn + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mn + 8*mΣs) + (mn + mΣs)*(mn^2 - 4*mπp^2 + 3*mΣs^2) + mΞs*(-3*mn^2 - 2*mπp^2 + mn*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 + mΞs^2*(4*mn + mΣs) - (mn + mΣs)*(-5*mn^2 + 2*mπp^2 + 3*mΣs^2) - mΞs*(-9*mn^2 + 4*mπp^2 + mn*mΣs + 6*mΣs^2))))*A0[mΞs^2])/(1728*mSigmam^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((5*MK^4*mn^3*mπp^4 - 7*MK^2*mn^5*mπp^4 + 2*mn^7*mπp^4 + MK^4*mn*mπp^6 - 5*MK^2*mn^3*mπp^6 + 2*mn^5*mπp^6 + 2*mn^3*mπp^8 + 2*mΞs^5*(mn^6 - mn^4*mπp^2) - 4*MK^4*mn^2*mπp^4*mΣs - 2*MK^2*mn^4*mπp^4*mΣs + 5*mn^6*mπp^4*mΣs - 2*MK^4*mπp^6*mΣs + 2*MK^2*mn^2*mπp^6*mΣs + mn^4*mπp^6*mΣs - 2*MK^2*mn^3*mπp^4*mΣs^2 - 7*mn^5*mπp^4*mΣs^2 + 2*MK^2*mn*mπp^6*mΣs^2 - 11*mn^3*mπp^6*mΣs^2 + 3*MK^2*mn^4*mπp^2*mΣs^3 + 6*mn^6*mπp^2*mΣs^3 + 5*MK^2*mn^2*mπp^4*mΣs^3 + 8*mn^4*mπp^4*mΣs^3 + 4*MK^2*mπp^6*mΣs^3 + 4*mn^2*mπp^6*mΣs^3 - mn^5*mπp^2*mΣs^4 - 2*mn^3*mπp^4*mΣs^4 - 3*mn*mπp^6*mΣs^4 - 2*mn^6*mΣs^5 - mn^4*mπp^2*mΣs^5 - mn^2*mπp^4*mΣs^5 - 2*mπp^6*mΣs^5 + 2*mn^3*mΞs^4*(mn^2 - mπp^2)*(-mπp^2 + 2*mn*mΣs) + mn^2*mΞs^3*(mn^2 - mπp^2)*((3*MK^2 - 7*mn^2)*mπp^2 - 5*mn*mπp^2*mΣs + (2*mn^2 - 3*mπp^2)*mΣs^2) - 2*mn^2*mΞs^2*(mn^2 - mπp^2)*(-2*mn*mπp^4 + 3*(-MK^2 + mn^2)*mπp^2*mΣs + 3*mn*mπp^2*mΣs^2 + (mn^2 + 3*mπp^2)*mΣs^3) - mΞs*(mπp^4*(5*mn^6 + 4*mn^4*mπp^2 + MK^4*(7*mn^2 + 2*mπp^2) - 2*MK^2*(7*mn^4 + 2*mn^2*mπp^2)) + 2*mn*mπp^4*(3*mn^2*(mn^2 + 2*mπp^2) - MK^2*(7*mn^2 + 2*mπp^2))*mΣs - mπp^2*(4*mn^6 + 3*mn^4*mπp^2 + 2*mn^2*mπp^4 + MK^2*(6*mn^4 + 8*mn^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*(2*mn^5*mπp^2 + 5*mn^3*mπp^4 + 2*mn*mπp^6)*mΣs^3 + (4*mn^6 + 2*mn^4*mπp^2 + mn^2*mπp^4 + 2*mπp^6)*mΣs^4) + mSigmam^3*(2*mn^3*mΞs^5 + (2*MK^4 - MK^2*mn^2 - mn^4)*mπp^4 + 4*mn^3*mΞs^4*mΣs + mn*(-4*MK^2 + 3*mn^2)*mπp^4*mΣs - (4*MK^2 + 5*mn^2)*mπp^4*mΣs^2 - 2*mn^3*mΞs^2*mΣs^3 + (9*mn^3*mπp^2 + 4*mn*mπp^4)*mΣs^3 + 2*mπp^4*mΣs^4 - 2*mn^3*mΣs^5 + 2*mn^3*mΞs^3*(-2*mπp^2 + mΣs^2) + 2*mn^3*mΞs*(mπp^4 + 5*mπp^2*mΣs^2 - 2*mΣs^4)) + mSigmam^2*(-2*mn^4*mΞs^5 + mn*mπp^4*(-2*MK^4 + MK^2*mn^2 + mn^4 + mn^2*mπp^2) + (2*MK^4 + 3*MK^2*mn^2 - 4*mn^4)*mπp^4*mΣs + 12*mn^3*mπp^4*mΣs^2 - (9*mn^4*mπp^2 + 4*MK^2*mπp^4 + 9*mn^2*mπp^4)*mΣs^3 + 2*mn*mπp^2*(mn^2 + mπp^2)*mΣs^4 + 2*(mn^4 + mπp^4)*mΣs^5 + mn^3*mΞs^4*(mπp^2 - 4*mn*mΣs) + 2*mn^3*mΞs^3*(2*mn*mπp^2 + 2*mπp^2*mΣs - mn*mΣs^2) + 2*mn^3*mΞs^2*(-mπp^4 + 3*mπp^2*mΣs^2 + mn*mΣs^3) + mΞs*((2*MK^4 - MK^2*mn^2 - 3*mn^4)*mπp^4 + mn*(-4*MK^2 + 3*mn^2)*mπp^4*mΣs - (10*mn^4*mπp^2 + 4*MK^2*mπp^4 + 5*mn^2*mπp^4)*mΣs^2 + (5*mn^3*mπp^2 + 4*mn*mπp^4)*mΣs^3 + 2*(2*mn^4 + mπp^4)*mΣs^4)) - mSigmam*(mΞs^5*(2*mn^5 - mn^3*mπp^2) + mπp^4*(mn^4*(2*mn^2 + mπp^2) + MK^4*(5*mn^2 + 2*mπp^2) - MK^2*(7*mn^4 + 4*mn^2*mπp^2)) + mn*mπp^4*(MK^4 + 7*mn^4 + 6*mn^2*mπp^2 - MK^2*(9*mn^2 + 4*mπp^2))*mΣs - mπp^4*(-3*mn^4 + 2*mn^2*mπp^2 + MK^2*(9*mn^2 + 4*mπp^2))*mΣs^2 + mn*mπp^2*(6*mn^4 + 9*mn^2*mπp^2 + 4*mπp^4 + MK^2*(3*mn^2 - 2*mπp^2))*mΣs^3 + mπp^2*(mn^4 + 4*mn^2*mπp^2 + 2*mπp^4)*mΣs^4 + (-2*mn^5 - 2*mn^3*mπp^2 + mn*mπp^4)*mΣs^5 + mn^3*mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 2*mπp^2*mΣs) + mn^3*mΞs^3*(mπp^2*(3*MK^2 - 7*mn^2 + 2*mπp^2) - mn*mπp^2*mΣs + 2*(mn^2 - 2*mπp^2)*mΣs^2) - mn^2*mΞs^2*((-3*MK^2 + mn^2)*mπp^4 - 3*mn*mπp^2*(2*MK^2 - 2*mn^2 + mπp^2)*mΣs + 3*mπp^4*mΣs^2 + (2*mn^3 + 5*mn*mπp^2)*mΣs^3) + mn*mΞs*(mπp^4*(MK^4 + MK^2*mn^2 - mn^2*mπp^2) + mn*(MK^2 + 6*mn^2)*mπp^4*mΣs + mπp^2*(4*mn^4 + 3*mn^2*mπp^2 + MK^2*(6*mn^2 - 2*mπp^2))*mΣs^2 + mn*mπp^2*(mn^2 - mπp^2)*mΣs^3 + (-4*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs^4)))*A0[mΣs^2])/(1728*mn^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((-2*mn^11 + mn^10*mΞs - 12*mn^9*mΞs^2 - 21*mn^8*mΞs^3 - 12*mn^7*mΞs^4 - 6*mn^6*mΞs^5 + mn^9*mπp^2 + mn^8*mΞs*mπp^2 + 6*mn^7*mΞs^2*mπp^2 + 9*mn^6*mΞs^3*mπp^2 + mn^7*mπp^4 - 2*mn^6*mΞs*mπp^4 - 3*mn^10*mΣs + 2*mn^9*mΞs*mΣs - 6*mn^8*mΞs^2*mΣs - 3*mn^7*mΞs^3*mΣs + 6*mn^5*mΞs^5*mΣs + 3*mn^8*mπp^2*mΣs + 2*mn^7*mΞs*mπp^2*mΣs + 3*mn^5*mΞs^3*mπp^2*mΣs - 4*mn^5*mΞs*mπp^4*mΣs + 4*mn^9*mΣs^2 - mn^8*mΞs*mΣs^2 + 30*mn^7*mΞs^2*mΣs^2 + 24*mn^6*mΞs^3*mΣs^2 - 6*mn^4*mΞs^5*mΣs^2 + mn^7*mπp^2*mΣs^2 - mn^6*mΞs*mπp^2*mΣs^2 - 18*mn^5*mΞs^2*mπp^2*mΣs^2 - 5*mn^5*mπp^4*mΣs^2 + 2*mn^4*mΞs*mπp^4*mΣs^2 + 7*mn^8*mΣs^3 - 4*mn^7*mΞs*mΣs^3 + 18*mn^6*mΞs^2*mΣs^3 - 9*mn^5*mΞs^3*mΣs^3 - 12*mn^4*mΞs^4*mΣs^3 - 5*mn^6*mπp^2*mΣs^3 - 4*mn^5*mΞs*mπp^2*mΣs^3 - 6*mn^4*mΞs^2*mπp^2*mΣs^3 + 9*mn^3*mΞs^3*mπp^2*mΣs^3 - 2*mn^4*mπp^4*mΣs^3 + 8*mn^3*mΞs*mπp^4*mΣs^3 - 2*mn^7*mΣs^4 - mn^6*mΞs*mΣs^4 - 18*mn^5*mΞs^2*mΣs^4 - 15*mn^4*mΞs^3*mΣs^4 - 5*mn^5*mπp^2*mΣs^4 - mn^4*mΞs*mπp^2*mΣs^4 + 12*mn^3*mΞs^2*mπp^2*mΣs^4 + 3*mn^2*mΞs^3*mπp^2*mΣs^4 + 7*mn^3*mπp^4*mΣs^4 + 2*mn^2*mΞs*mπp^4*mΣs^4 - 5*mn^6*mΣs^5 + 2*mn^5*mΞs*mΣs^5 - 12*mn^4*mΞs^2*mΣs^5 + mn^4*mπp^2*mΣs^5 + 2*mn^3*mΞs*mπp^2*mΣs^5 + 6*mn^2*mΞs^2*mπp^2*mΣs^5 + 4*mn^2*mπp^4*mΣs^5 - 4*mn*mΞs*mπp^4*mΣs^5 + mn^4*mΞs*mΣs^6 + 3*mn^3*mπp^2*mΣs^6 + mn^2*mΞs*mπp^2*mΣs^6 - 3*mn*mπp^4*mΣs^6 - 2*mΞs*mπp^4*mΣs^6 + mn^4*mΣs^7 + mn^2*mπp^2*mΣs^7 - 2*mπp^4*mΣs^7 + MK^6*(mn^2 - mπp^2)*(5*mn^3 - 7*mn^2*mΞs + mn*mπp^2 - 2*mΞs*mπp^2 - 4*mn^2*mΣs - 2*mπp^2*mΣs) - MK^4*(12*mn^7 - 3*mn^5*mπp^2 - 3*mn^3*mπp^4 + mΞs^3*(9*mn^4 - 3*mn^2*mπp^2) + 4*mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs + mn*(13*mn^4 - 2*mn^2*mπp^2 + mπp^4)*mΣs^2 + (-3*mn^4 + 3*mn^2*mπp^2 + 6*mπp^4)*mΣs^3 + 6*mn^2*mΞs^2*(mn^3 + mn*mπp^2 + 3*mn^2*mΣs - mπp^2*mΣs) + mΞs*(-15*mn^6 + 21*mn^4*mπp^2 + 6*mn^2*mπp^4 + 4*mn*(-2*mn^4 + 4*mn^2*mπp^2 + mπp^4)*mΣs + (-3*mn^4 + 9*mn^2*mπp^2 + 6*mπp^4)*mΣs^2)) + mSigmam^5*(2*MK^6 + mn^6 + 5*mn^5*mΣs - 4*mn^4*mΣs^2 + 17*mn^3*mΣs^3 + 5*mn^2*mΣs^4 - 4*mn*mΣs^5 - 2*mΣs^6 - MK^4*(3*mn^2 + 4*mn*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mn^3 - 2*mn^2*mΣs + 8*mn*mΣs^2 + 6*mΣs^3)) + mSigmam^4*(mn + mΞs + mΣs)*(2*MK^6 + mn^6 + 5*mn^5*mΣs - 4*mn^4*mΣs^2 + 17*mn^3*mΣs^3 + 5*mn^2*mΣs^4 - 4*mn*mΣs^5 - 2*mΣs^6 - MK^4*(3*mn^2 + 4*mn*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mn^3 - 2*mn^2*mΣs + 8*mn*mΣs^2 + 6*mΣs^3)) + MK^2*(6*mn^4*mΞs^5 + 12*mn^4*mΞs^4*(mn + mΣs) + 3*mn^2*mΞs^3*(10*mn^4 - 4*mn^2*mπp^2 + (5*mn^3 - 3*mn*mπp^2)*mΣs + (8*mn^2 - 2*mπp^2)*mΣs^2) + (mn + mΣs)^2*(9*mn^7 - 3*mn^3*mπp^4 + (-7*mn^6 - 7*mn^4*mπp^2 + 8*mn^2*mπp^4)*mΣs + (2*mn^5 - mn^3*mπp^2 - 7*mn*mπp^4)*mΣs^2 + 6*mπp^4*mΣs^3) + 6*mn^2*mΞs^2*(3*mn^5 + (5*mn^4 - 3*mn^2*mπp^2)*mΣs + (3*mn^3 - mn*mπp^2)*mΣs^2 + (5*mn^2 - 2*mπp^2)*mΣs^3) + mΞs*(mn + mΣs)*(-9*mn^7 + 15*mn^5*mπp^2 + 6*mn^3*mπp^4 - (mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4)*mΣs + (-25*mn^5 + 11*mn^3*mπp^2 + 2*mn*mπp^4)*mΣs^2 + 3*(mn^4 + mn^2*mπp^2 + 2*mπp^4)*mΣs^3)) + mSigmam^3*(MK^6*(-7*mn^2 + 3*mn*mΞs - 4*mπp^2 + 3*mn*mΣs) + 3*mn^2*mΞs^2*(mn^4 - 5*mn^3*mΣs + 4*mn^2*mΣs^2 - 3*mn*mΣs^3 - mΣs^4) + 3*mn*mΞs*(2*mn^6 + 2*mn^5*mΣs + 8*mn^4*mΣs^2 + 11*mn^3*mΣs^3 + mn^2*mΣs^4 - 3*mn*mΣs^5 - mΣs^6) - (mn + mΣs)*(-mn^7 + 5*mn^5*mπp^2 - (mn^6 + 10*mn^4*mπp^2)*mΣs - (mn^5 - 14*mn^3*mπp^2)*mΣs^2 + (5*mn^4 + 11*mn^2*mπp^2)*mΣs^3 - 4*mn*(4*mn^2 + mπp^2)*mΣs^4 - (mn^2 + 4*mπp^2)*mΣs^5 + 3*mn*mΣs^6) + MK^4*(15*mn^4 - 3*mn^2*mΞs^2 + 9*mn^2*mπp^2 + 2*(7*mn^3 + 4*mn*mπp^2)*mΣs + 12*(mn^2 + mπp^2)*mΣs^2 - 9*mn*mΣs^3 - 9*mn*mΞs*mΣs*(mn + mΣs)) + MK^2*(-9*mn^6 - (19*mn^5 + 7*mn^3*mπp^2)*mΣs + 2*(5*mn^4 - mn^2*mπp^2)*mΣs^2 - (31*mn^3 + 16*mn*mπp^2)*mΣs^3 - 3*(mn^2 + 4*mπp^2)*mΣs^4 + 9*mn*mΣs^5 + 3*mn^2*mΞs^2*mΣs*(3*mn + 2*mΣs) + 3*mn*mΞs*(-3*mn^4 + mn^3*mΣs - mn^2*mΣs^2 + 6*mn*mΣs^3 + 3*mΣs^4))) + mSigmam^2*(-(MK^6*(mn*(7*mn^2 + mπp^2) + mΞs*(7*mn^2 + 4*mπp^2) + 4*(mn^2 + mπp^2)*mΣs)) + 3*mn^2*mΞs^3*(mn^4 - 5*mn^3*mΣs + 4*mn^2*mΣs^2 - 3*mn*mΣs^3 - mΣs^4) + (-mn + mΣs)*(mn + mΣs)^2*(-mn^6 + 2*mn^4*mπp^2 - 2*(mn^5 + 4*mn^3*mπp^2)*mΣs - 6*mn^2*mπp^2*mΣs^2 + 5*mn*(mn^2 + mπp^2)*mΣs^3 + (mn^2 + 4*mπp^2)*mΣs^4) + 6*mn^2*mΞs^2*(mn^5 - 2*mn^4*mΣs + mn^3*mΣs^2 + 2*mn^2*mΣs^3 - 3*mn*mΣs^4 - mΣs^5) + mΞs*(mn + mΣs)*(10*mn^7 - 5*mn^5*mπp^2 + (mn^6 + 10*mn^4*mπp^2)*mΣs + 2*(5*mn^5 - 7*mn^3*mπp^2)*mΣs^2 - (5*mn^4 + 11*mn^2*mπp^2)*mΣs^3 + (-5*mn^3 + 4*mn*mπp^2)*mΣs^4 + (mn^2 + 4*mπp^2)*mΣs^5) + MK^4*(15*mn^5 - 3*mn^2*mΞs^3 + 6*mn^3*mπp^2 - 6*mn^2*mΞs^2*mΣs + (29*mn^4 + 11*mn^2*mπp^2)*mΣs + (29*mn^3 + 11*mn*mπp^2)*mΣs^2 + 3*(3*mn^2 + 4*mπp^2)*mΣs^3 + mΞs*(24*mn^4 + 9*mn^2*mπp^2 + 2*(7*mn^3 + 4*mn*mπp^2)*mΣs + 3*(5*mn^2 + 4*mπp^2)*mΣs^2)) + MK^2*(-3*mn^5*(3*mn^2 + mπp^2) - 7*mn^4*(4*mn^2 + mπp^2)*mΣs - 3*(2*mn^5 + 5*mn^3*mπp^2)*mΣs^2 - 3*(7*mn^4 + 2*mn^2*mπp^2)*mΣs^3 - (28*mn^3 + 19*mn*mπp^2)*mΣs^4 - 6*(mn^2 + 2*mπp^2)*mΣs^5 + 3*mn^2*mΞs^3*mΣs*(3*mn + 2*mΣs) + 6*mn^2*mΞs^2*(-mn^3 + 2*mn^2*mΣs + 3*mn*mΣs^2 + 2*mΣs^3) - mΞs*(27*mn^6 + (25*mn^5 + 7*mn^3*mπp^2)*mΣs + 2*mn^2*(-5*mn^2 + mπp^2)*mΣs^2 + 2*(5*mn^3 + 8*mn*mπp^2)*mΣs^3 + 3*(3*mn^2 + 4*mπp^2)*mΣs^4))) - mSigmam*(-((-mn + mΣs)^2*(mn + mΣs)^4*(-2*(mn^4 + mn^2*mπp^2 + mπp^4) + 3*mn*(mn^2 + mπp^2)*mΣs)) + MK^6*(-5*mn^4 - 5*mn^2*mπp^2 - 2*mπp^4 + 3*mn*mΞs*(5*mn^2 + mπp^2) + 3*mn*(3*mn^2 + mπp^2)*mΣs) + 6*mn^4*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) - 3*mn*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-2*mn^3*(mn^2 + mπp^2) - 2*mn^4*mΣs + 2*mn*(mn^2 + mπp^2)*mΣs^2 + (mn^2 + mπp^2)*mΣs^3) + 6*mn^3*mΞs^3*(2*mn^4 + 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 + mΣs^4) + 3*mn^2*mΞs^2*(mn + mΣs)*(3*mn^3*(mn^2 - mπp^2) + (-6*mn^4 + 2*mn^2*mπp^2)*mΣs - 2*mn*(mn^2 + mπp^2)*mΣs^2 + (5*mn^2 - mπp^2)*mΣs^3 + 4*mn*mΣs^4) + MK^4*(6*mn^3*mΞs^3 + 6*mn^2*(2*mn^4 + 3*mn^2*mπp^2 + mπp^4) + 4*mn*(-2*mn^4 + mn^2*mπp^2 + mπp^4)*mΣs + 6*mπp^2*(mn^2 + mπp^2)*mΣs^2 - 3*(7*mn^3 + 3*mn*mπp^2)*mΣs^3 + 3*mn^2*mΞs^2*(mn^2 - mπp^2 + 4*mn*mΣs) - 3*mn*mΞs*(2*mn^2*(6*mn^2 + mπp^2) + 3*mn*(3*mn^2 + mπp^2)*mΣs + (11*mn^2 + 3*mπp^2)*mΣs^2)) + MK^2*(-6*mn^4*mΞs^4 - 6*mn^3*mΞs^3*(3*mn^2 + 3*mn*mΣs + 2*mΣs^2) - 3*mn^2*mΞs^2*(4*mn^2*(mn^2 - mπp^2) + 3*(mn^3 - mn*mπp^2)*mΣs + 2*(5*mn^2 - mπp^2)*mΣs^2 + 8*mn*mΣs^3) + 3*mn*mΞs*(3*mn^4*(3*mn^2 + mπp^2) + (13*mn^5 + 7*mn^3*mπp^2)*mΣs + (13*mn^4 + 3*mn^2*mπp^2)*mΣs^2 + 6*mn*(2*mn^2 + mπp^2)*mΣs^3 + (7*mn^2 + 3*mπp^2)*mΣs^4) + (mn + mΣs)*(-3*(3*mn^7 + 5*mn^5*mπp^2 + 2*mn^3*mπp^4) + (7*mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4)*mΣs + (13*mn^5 - 5*mn^3*mπp^2 - 2*mn*mπp^4)*mΣs^2 - 6*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^3 + 3*(5*mn^3 + 3*mn*mπp^2)*mΣs^4))))*B0[mn^2, MK^2, mΣs^2])/(1728*mn^3*mΞs^2*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) + ((-2*mSigmam^11 + mSigmam^10*(-2*mn - 3*mΞs + mΣs) + 2*(MK^2 - mΞs^2)^3*(mn^2 - mπp^2)^2*(mn + mΞs + mΣs) + mSigmam^9*(9*MK^2 + mn^2 - mn*mΞs + 4*mΞs^2 + mπp^2 + 6*mn*mΣs + 2*mΞs*mΣs - 12*mΣs^2) + mSigmam^8*(mn^3 + 7*mΞs^3 - 2*mn*mπp^2 + MK^2*(9*mn + 11*mΞs - 9*mΣs) + 10*mn^2*mΣs + mπp^2*mΣs - 9*mn*mΣs^2 - 21*mΣs^3 - mΞs^2*(-8*mn + mΣs) + 3*mΞs*(mn^2 + mπp^2 + 4*mn*mΣs - 2*mΣs^2)) + mSigmam*(MK^2 - mΞs^2)^2*(mn^2 - mπp^2)*(MK^2*(2*mn^2 + 3*mn*mΞs + mπp^2 + 3*mn*mΣs) - mΞs*(3*mn*mΞs^2 + 4*(mn^2 - mπp^2)*(mn + mΣs) + 3*mΞs*(2*mn^2 - mπp^2 + mn*mΣs))) + mSigmam^7*(-12*MK^4 + mn^4 - 2*mΞs^4 - 2*mn^2*mπp^2 + mπp^4 + mΞs^3*(5*mn - 4*mΣs) + 6*mn^3*mΣs + 6*mn*mπp^2*mΣs + 6*mn^2*mΣs^2 + 6*mπp^2*mΣs^2 - 12*mn*mΣs^3 - 12*mΣs^4 + mΞs^2*(mn^2 + mπp^2 - 6*mn*mΣs + 30*mΣs^2) + mΞs*(2*mn^3 - mn*mπp^2 + 11*mn^2*mΣs + 2*mπp^2*mΣs + 9*mn*mΣs^2 - 3*mΣs^3) - MK^2*(3*mΞs^2 + 2*mΞs*(-mn + 5*mΣs) + 9*(mn^2 + 3*mn*mΣs - 2*mΣs^2))) - mSigmam^2*(MK^2 - mΞs^2)*(MK^4*(mΞs*(4*mn^2 - 2*mπp^2) + (7*mn^2 - 5*mπp^2)*(mn + mΣs)) + mΞs^2*(mΞs^3*(mn^2 + mπp^2) + mΞs^2*(-2*mn^3 + 4*mn*mπp^2 + (mn^2 + mπp^2)*mΣs) + mΞs*(mn^2 - mπp^2)*(mn^2 - 4*mπp^2 - 9*mn*mΣs - 6*mΣs^2) - (mn^2 - mπp^2)*(mn + mΣs)*(-5*mn^2 + 2*mπp^2 + 3*mΣs^2)) + MK^2*(mΞs^3*(-5*mn^2 + mπp^2) + mΞs^2*(-5*mn^3 + mn*mπp^2 - 8*mn^2*mΣs + 4*mπp^2*mΣs) + 3*(mn^2 - mπp^2)*(mn + mΣs)*(mn^2 - 2*mπp^2 + mΣs^2) + mΞs*(mn^2 - mπp^2)*(7*mn^2 - 4*mπp^2 + 9*mn*mΣs + 6*mΣs^2))) - mSigmam^6*(5*mΞs^5 + MK^4*(12*mn + 4*mΞs - 15*mΣs) + mΞs^4*(10*mn + mΣs) + mΞs^3*(8*mn^2 + 5*mπp^2 + 21*mn*mΣs - 18*mΣs^2) - 6*mn*mΞs*(mn + mΣs)*(mn^2 + mπp^2 - 2*mΣs^2) - mΞs^2*(2*mn^3 + 8*mn*mπp^2 + 11*mn^2*mΣs - mπp^2*mΣs + 24*mn*mΣs^2 + 24*mΣs^3) + (mn + mΣs)*(-mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 - 3*(mn^2 + 3*mπp^2)*mΣs^2 + 6*mΣs^4) + MK^2*(3*mΞs^3 + mΞs^2*(20*mn + 26*mΣs) + mΞs*(28*mn^2 + 7*mπp^2 + 39*mn*mΣs - 30*mΣs^2) - 3*(mn + mΣs)*(-3*mn^2 + 5*mπp^2 - 6*mn*mΣs + 10*mΣs^2))) - mSigmam^3*(MK^6*(7*mn^2 + 9*mn*mΞs + 4*mπp^2 + 15*mn*mΣs) - MK^4*(-3*mn^4 + 21*mn*mΞs^3 + 6*mn^2*mπp^2 + 3*mπp^4 + 6*mn*mπp^2*mΣs - 6*mπp^2*mΣs^2 - 6*mn*mΣs^3 + mΞs^2*(29*mn^2 + 2*mπp^2 + 33*mn*mΣs) - 2*mΞs*(-7*mn^3 + 2*mn*mπp^2 - 7*mn^2*mΣs + 8*mπp^2*mΣs + 6*mn*mΣs^2)) - mΞs^3*(3*mn*mΞs^4 + 3*mΞs^3*(2*mn^2 + mπp^2 + mn*mΣs) - (mn^2 - mπp^2)*(mn + mΣs)*(-17*mn^2 + 8*mπp^2 + 9*mΣs^2) + mΞs^2*(17*mn^3 - 7*mn*mπp^2 - 4*mn^2*mΣs + 2*mπp^2*mΣs - 12*mn*mΣs^2) + mΞs*(22*mn^4 - 23*mn^2*mπp^2 + 7*mπp^4 + 3*mn*(mn^2 + mπp^2)*mΣs - 6*(3*mn^2 - 2*mπp^2)*mΣs^2 - 6*mn*mΣs^3)) + MK^2*mΞs*(15*mn*mΞs^4 + mΞs^3*(28*mn^2 + mπp^2 + 21*mn*mΣs) - (mn^2 - mπp^2)*(mn + mΣs)*(-mn^2 - 8*mπp^2 + 9*mΣs^2) + mΞs^2*(31*mn^3 - 11*mn*mπp^2 + 2*(5*mn^2 - 7*mπp^2)*mΣs - 24*mn*mΣs^2) + 3*mΞs*(mn^4 + 5*mn^2*mπp^2 - 2*mπp^4 + (mn^3 + 3*mn*mπp^2)*mΣs + (-6*mn^2 + 2*mπp^2)*mΣs^2 - 4*mn*mΣs^3))) + mSigmam^5*(5*MK^6 + MK^4*(-13*mΞs^2 + 8*mΞs*(mn + mΣs) + 3*(5*mn^2 + mπp^2 + 12*mn*mΣs - 2*mΣs^2)) + MK^2*(2*mΞs^4 - 3*mπp^2*(mn^2 + mπp^2) - 9*mn*(mn^2 + mπp^2)*mΣs - 6*mn^2*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4 - mΞs^3*(7*mn + 22*mΣs) + 3*mΞs^2*(-2*mn^2 - 5*mπp^2 - 13*mn*mΣs + 6*mΣs^2) + mΞs*(mn + mΣs)*(-19*mn^2 + 2*mπp^2 - 6*mn*mΣs + 15*mΣs^2)) + mΞs*(mΞs^4*(-7*mn + 2*mΣs) - mΞs^3*(8*mn^2 + 5*mπp^2 + 3*mn*mΣs + 18*mΣs^2) - mΞs^2*(4*mn^3 - 5*mn*mπp^2 - 5*mn^2*mΣs + 4*mπp^2*mΣs + 9*mn*mΣs^2 + 9*mΣs^3) + mΞs*(mn^4 + 16*mn^2*mπp^2 - 5*mπp^4 + 12*(2*mn^3 - mn*mπp^2)*mΣs + 6*(mn^2 - 3*mπp^2)*mΣs^2 - 12*mn*mΣs^3) + (mn + mΣs)*(5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4 + 3*(-5*mn^2 + mπp^2)*mΣs^2 + 6*mΣs^4))) + mSigmam^4*(MK^6*(5*mn - 4*mΞs - 7*mΣs) + MK^4*(3*mΞs^3 + 3*mΞs^2*mΣs + mΞs*(29*mn^2 - 4*mπp^2 + 27*mn*mΣs - 18*mΣs^2) - 3*(-5*mn^3 + 6*mn*mπp^2 - 8*mn^2*mΣs + 7*mπp^2*mΣs + mn*mΣs^2 + 3*mΣs^3)) + MK^2*(3*mΞs^4*(-3*mn + mΣs) + 6*(mn + mΣs)*(-mπp^2 + mΣs^2)^2 + 3*mΞs^3*(-7*mn^2 - 3*mπp^2 - 12*mn*mΣs + 10*mΣs^2) + 2*mΞs^2*(5*mn^3 - 4*mn*mπp^2 + 5*mn^2*mΣs - mπp^2*mΣs + 15*mn*mΣs^2 + 12*mΣs^3) + mΞs*(-mn^4 - 7*mn^2*mπp^2 + 2*mπp^4 + 3*(mn^3 - 7*mn*mπp^2)*mΣs + 6*(2*mn^2 - 3*mπp^2)*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4)) + mΞs^2*(mΞs^5 + mΞs^4*(4*mn + mΣs) + mΞs^3*(4*mn^2 + mπp^2 + 9*mn*mΣs - 12*mΣs^2) - mΞs^2*(-11*mn^3 + 10*mn*mπp^2 + (10*mn^2 + mπp^2)*mΣs + 27*mn*mΣs^2 + 15*mΣs^3) - 2*(mn + mΣs)*(2*mn^4 + 2*mn^2*mπp^2 - mπp^4 - 6*mn^2*mΣs^2 + 3*mΣs^4) - mΞs*(-13*mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 + (-33*mn^3 + 15*mn*mπp^2)*mΣs + 6*(-2*mn^2 + mπp^2)*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4))))*B0[mSigmam^2, MK^2, mΞs^2])/(1728*mSigmam^3*mΞs^2*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) - ((-6*MK^4*mπp^8 + 3*MK^2*mn^2*mπp^8 + mn^4*mπp^8 + 3*MK^2*mπp^10 + mn^2*mπp^10 - 2*mπp^12 - 2*mn*mΞs^7*(mn^2 - mπp^2)^2 - 12*MK^4*mn*mπp^6*mΣs + 6*MK^2*mn^3*mπp^6*mΣs + 2*mn^5*mπp^6*mΣs - mn^3*mπp^8*mΣs - mn*mπp^10*mΣs - 12*MK^4*mπp^6*mΣs^2 - 3*MK^2*mn^2*mπp^6*mΣs^2 - 3*mn^4*mπp^6*mΣs^2 - 9*MK^2*mπp^8*mΣs^2 - 3*mn^2*mπp^8*mΣs^2 + 6*mπp^10*mΣs^2 - 6*MK^4*mn*mπp^4*mΣs^3 - 9*MK^2*mn^3*mπp^4*mΣs^3 - 6*mn^5*mπp^4*mΣs^3 - 3*MK^2*mn*mπp^6*mΣs^3 + 3*mn^3*mπp^6*mΣs^3 + 3*mn*mπp^8*mΣs^3 + 3*mn^4*mπp^4*mΣs^4 + 6*MK^2*mπp^6*mΣs^4 + 3*mn^2*mπp^6*mΣs^4 - 6*mπp^8*mΣs^4 + 3*MK^2*mn^3*mπp^2*mΣs^5 + 6*mn^5*mπp^2*mΣs^5 + 3*MK^2*mn*mπp^4*mΣs^5 - 3*mn^3*mπp^4*mΣs^5 - 3*mn*mπp^6*mΣs^5 - mn^4*mπp^2*mΣs^6 - mn^2*mπp^4*mΣs^6 + 2*mπp^6*mΣs^6 - 2*mn^5*mΣs^7 + mn^3*mπp^2*mΣs^7 + mn*mπp^4*mΣs^7 - 2*mΞs^6*(mn^2 - mπp^2)^2*(-mπp^2 + 2*mn*mΣs) + mΞs^5*mπp^2*(9*mn^5 - 21*mn^3*mπp^2 + 6*mn*mπp^4 - 3*MK^2*(mn^3 - 3*mn*mπp^2) + (5*mn^4 - 7*mn^2*mπp^2 + 8*mπp^4)*mΣs + 3*(mn^3 - 3*mn*mπp^2)*mΣs^2) + 2*mΞs^4*(3*mπp^4*(-2*mn^4 + mn^2*mπp^2 - mπp^4 + MK^2*(mn^2 + mπp^2)) + mn*mπp^2*(-3*MK^2*(mn^2 - 3*mπp^2) + 5*(mn^2 - mπp^2)^2)*mΣs + 2*(-(mn^2*mπp) + mπp^3)^2*mΣs^2 + 3*(mn^5 - mn^3*mπp^2 - 2*mn*mπp^4)*mΣs^3) + mΞs^3*(-3*mn*mπp^4*(2*MK^4 + 7*mn^4 - 5*mn^2*mπp^2 + 2*mπp^4 + MK^2*(-7*mn^2 + mπp^2)) + mπp^4*(-19*mn^4 + 35*mn^2*mπp^2 - 16*mπp^4 + 6*MK^2*(2*mn^2 - mπp^2))*mΣs + mn*mπp^2*(-7*mn^4 + 26*mn^2*mπp^2 + 5*mπp^4 - 3*MK^2*(mn^2 - 7*mπp^2))*mΣs^2 - mπp^2*(mn^4 + 7*mn^2*mπp^2 - 8*mπp^4)*mΣs^3 + (6*mn^5 - 9*mn^3*mπp^2 - 9*mn*mπp^4)*mΣs^4) - 2*mΞs*(mn*mπp^6*(6*MK^4 + 2*mn^4 - mn^2*mπp^2 - mπp^4 + MK^2*(-9*mn^2 + 3*mπp^2)) + mπp^6*(6*MK^4 - 9*MK^2*(mn^2 - mπp^2) + 2*(mn^4 + mn^2*mπp^2 - 2*mπp^4))*mΣs + mn*mπp^4*(6*MK^4 - 2*mn^4 + 12*MK^2*mπp^2 + mn^2*mπp^2 + mπp^4)*mΣs^2 + mπp^4*(-mn^2 + mπp^2)*(3*MK^2 + 4*mn^2 + 8*mπp^2)*mΣs^3 + mn*mπp^2*(-2*mn^4 + mn^2*mπp^2 + mπp^4 - 3*MK^2*(mn^2 + mπp^2))*mΣs^4 + 2*mπp^2*(mn^4 + mn^2*mπp^2 - 2*mπp^4)*mΣs^5 + (2*mn^5 - mn^3*mπp^2 - mn*mπp^4)*mΣs^6) - mΞs^2*mπp^2*(9*mn^4*mπp^4 + 3*mn^2*mπp^6 - 6*mπp^8 + (8*mn^5*mπp^2 - 7*mn^3*mπp^4 + 5*mn*mπp^6)*mΣs + 4*mπp^2*(mn^4 - 11*mn^2*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(5*mn^5 - 16*mn^3*mπp^2 + 5*mn*mπp^4)*mΣs^3 + (5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4)*mΣs^4 + 3*mn*(mn^2 + mπp^2)*mΣs^5 + 12*MK^4*(mπp^4 + mn*mπp^2*mΣs) - 3*MK^2*(9*mn^2*mπp^4 - 3*mπp^6 + (8*mn^3*mπp^2 - 4*mn*mπp^4)*mΣs + 4*mn^2*mπp^2*mΣs^2 + (mn^3 + 5*mn*mπp^2)*mΣs^3)) - mSigmam^5*(2*mΞs^7 - 6*mΞs^5*mπp^2 + 4*mΞs^6*mΣs + 4*mπp^6*mΣs + 21*mπp^4*mΣs^3 - 9*mπp^2*mΣs^5 + 2*mΣs^7 + 2*mΞs*(-mπp^2 + mΣs^2)^2*(-mπp^2 + 2*mΣs^2) - 2*mΞs^4*(2*mπp^2*mΣs + 3*mΣs^3) + mΞs^2*(-4*mπp^4*mΣs + 7*mπp^2*mΣs^3) + mΞs^3*(6*mπp^4 + 10*mπp^2*mΣs^2 - 6*mΣs^4)) - mSigmam^4*(2*mn*mΞs^7 - mπp^8 + 4*mn*mπp^6*mΣs + 9*mπp^6*mΣs^2 + 21*mn*mπp^4*mΣs^3 + 12*mπp^4*mΣs^4 - 9*mn*mπp^2*mΣs^5 - 2*mπp^2*mΣs^6 + 2*mn*mΣs^7 + 2*mΞs^5*mπp^2*(-3*mn + 2*mΣs) + mΞs^6*(mπp^2 + 4*mn*mΣs) - mΞs^4*(3*mπp^4 + 4*mn*mπp^2*mΣs - 5*mπp^2*mΣs^2 + 6*mn*mΣs^3) + mΞs^2*mπp^2*(3*mπp^4 - 4*mn*mπp^2*mΣs + 4*mπp^2*mΣs^2 + 7*mn*mΣs^3 - 4*mΣs^4) + mΞs^3*(6*mn*mπp^4 - 8*mπp^4*mΣs + 10*mn*mπp^2*mΣs^2 + mπp^2*mΣs^3 - 6*mn*mΣs^4) + mΞs*(-2*mn*mπp^6 + 4*mπp^6*mΣs + 8*mn*mπp^4*mΣs^2 + 19*mπp^4*mΣs^3 - 10*mn*mπp^2*mΣs^4 - 5*mπp^2*mΣs^5 + 4*mn*mΣs^6)) + mSigmam^3*(3*mn*mπp^8 + mΞs^7*(4*mn^2 + mπp^2) + 2*mπp^6*(9*MK^2 - 5*mn^2 + mπp^2)*mΣs + 9*mn*mπp^6*mΣs^2 + 3*mπp^4*(7*MK^2 + 7*mn^2 + 5*mπp^2)*mΣs^3 - 15*mn*mπp^4*mΣs^4 - 3*mπp^2*(MK^2 + 5*mn^2 + 7*mπp^2)*mΣs^5 + 3*mn*mπp^2*mΣs^6 + 4*(mn^2 + mπp^2)*mΣs^7 + mΞs^6*(-3*mn*mπp^2 + 2*(4*mn^2 + mπp^2)*mΣs) - 3*mΞs^5*mπp^2*(-MK^2 + 5*mn^2 + mπp^2 + 3*mn*mΣs + mΣs^2) - mΞs^4*(-9*mn*mπp^4 + 2*mπp^2*(-3*MK^2 + 7*mn^2 + mπp^2)*mΣs + 9*mn*mπp^2*mΣs^2 + 3*(4*mn^2 + 3*mπp^2)*mΣs^3) + mΞs^3*(3*mπp^4*(-3*MK^2 + 7*mn^2 + mπp^2) + 15*mn*mπp^4*mΣs + mπp^2*(3*MK^2 + 17*mn^2 + 32*mπp^2)*mΣs^2 - 6*(2*mn^2 + mπp^2)*mΣs^4) + mΞs^2*mπp^2*(-9*mn*mπp^4 - 2*(4*mn^2*mπp^2 + mπp^4)*mΣs - 12*mn*mπp^2*mΣs^2 - 3*MK^2*mΣs^3 + (17*mn^2 + 26*mπp^2)*mΣs^3 + 9*mn*mΣs^4 + 3*mΣs^5) + mΞs*(-(mπp^6*(-6*MK^2 + 10*mn^2 + mπp^2)) - 6*mn*mπp^6*mΣs + mπp^4*(24*MK^2 - 8*mn^2 + 7*mπp^2)*mΣs^2 - 33*mn*mπp^4*mΣs^3 - 2*mπp^2*(3*MK^2 + 7*mn^2 + 10*mπp^2)*mΣs^4 + 9*mn*mπp^2*mΣs^5 + 8*(mn^2 + mπp^2)*mΣs^6)) - mSigmam*(-3*mn*mπp^8*(-2*MK^2 + mn^2 + mπp^2) + mΞs^7*(2*mn^4 - mn^2*mπp^2 - mπp^4) - 2*mπp^6*(-6*MK^4 + mn^4 + mn^2*mπp^2 + mπp^4 + 3*MK^2*(mn^2 - mπp^2))*mΣs + 9*mn*mπp^6*(mn^2 + mπp^2)*mΣs^2 + 3*mπp^4*(2*MK^4 + MK^2*(3*mn^2 + mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4))*mΣs^3 - 3*mn*mπp^4*(2*MK^2 + 3*(mn^2 + mπp^2))*mΣs^4 - 3*mπp^2*(MK^2*(mn^2 + 3*mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4))*mΣs^5 + 3*mn*mπp^2*(mn^2 + mπp^2)*mΣs^6 + 2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^7 + mΞs^6*(mn^2 - mπp^2)*(-3*mn*mπp^2 + 2*(2*mn^2 + mπp^2)*mΣs) + 3*mΞs^5*mπp^2*(-mn^2 + mπp^2)*(-MK^2 + 3*mn^2 + mπp^2 + 3*mn*mΣs + mΣs^2) + mΞs^4*(3*mn*mπp^4*(-2*MK^2 + 5*mn^2 - 3*mπp^2) + 2*mπp^2*(-5*mn^4 + mn^2*mπp^2 + mπp^4 + 3*MK^2*(mn^2 - mπp^2))*mΣs + (-9*mn^3*mπp^2 + 15*mn*mπp^4)*mΣs^2 - 3*(2*mn^4 + mn^2*mπp^2 - 3*mπp^4)*mΣs^3) + mΞs^3*(3*mπp^4*(2*MK^4 + 7*mn^4 - 2*mn^2*mπp^2 - mπp^4 + MK^2*(-7*mn^2 + mπp^2)) + 3*mn*mπp^4*(-6*MK^2 + 11*mn^2 - 7*mπp^2)*mΣs + mπp^2*(7*mn^4 - 5*mn^2*mπp^2 + 10*mπp^4 + 3*MK^2*(mn^2 - 5*mπp^2))*mΣs^2 + 18*mn*mπp^4*mΣs^3 - 6*(mn^4 - 2*mπp^4)*mΣs^4) + mΞs*(mπp^6*(12*MK^4 - 18*MK^2*mn^2 + 4*mn^4 + mn^2*mπp^2 + mπp^4) + 6*mn*mπp^6*(-2*MK^2 + mn^2 + 2*mπp^2)*mΣs + mπp^4*(12*MK^4 - 4*mn^4 + 12*MK^2*mπp^2 - mn^2*mπp^2 + 5*mπp^4)*mΣs^2 - 3*mn*mπp^4*(6*MK^2 + 5*mn^2 + 7*mπp^2)*mΣs^3 - 2*mπp^2*(2*mn^4 + 2*mn^2*mπp^2 + 5*mπp^4 + 3*MK^2*(mn^2 + 3*mπp^2))*mΣs^4 + 9*mn*mπp^2*(mn^2 + mπp^2)*mΣs^5 + 4*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^6) + mΞs^2*mπp^2*(-9*mn^3*mπp^4 + 9*mn*mπp^6 + 12*MK^4*mπp^2*mΣs + 2*(4*mn^4*mπp^2 - 11*mn^2*mπp^4 + mπp^6)*mΣs + 12*mn*mπp^2*(mn^2 - 3*mπp^2)*mΣs^2 + 5*(2*mn^4 - mn^2*mπp^2 - mπp^4)*mΣs^3 + 3*(3*mn^3 + 5*mn*mπp^2)*mΣs^4 + 3*(mn^2 + 3*mπp^2)*mΣs^5 - 3*MK^2*mΣs*(8*mπp^2*(mn^2 - mπp^2) + 8*mn*mπp^2*mΣs + (mn^2 + 7*mπp^2)*mΣs^2))) + mSigmam^2*(mπp^8*(3*MK^2 - 2*mn^2 + mπp^2) + mΞs^7*(4*mn^3 - 2*mn*mπp^2) - mn*mπp^6*(-18*MK^2 + 10*mn^2 + mπp^2)*mΣs + 3*(9*MK^2*mπp^6 - mπp^8)*mΣs^2 + 3*mn*mπp^4*(7*MK^2 + 7*mn^2 + 2*mπp^2)*mΣs^3 + 3*mπp^4*(2*MK^2 + mn^2 + 2*mπp^2)*mΣs^4 - 3*mn*mπp^2*(MK^2 + 5*mn^2 + 2*mπp^2)*mΣs^5 - mπp^2*(mn^2 + 4*mπp^2)*mΣs^6 + mn*(4*mn^2 + mπp^2)*mΣs^7 - mΞs^6*(mn^2*mπp^2 + mπp^4 - 8*mn^3*mΣs + 4*mn*mπp^2*mΣs) + mΞs^5*mπp^2*(3*MK^2*mn - 15*mn^3 + 6*mn*mπp^2 - (mn^2 + 4*mπp^2)*mΣs - 3*mn*mΣs^2) + mΞs^4*(3*mπp^4*(mn^2 + mπp^2) + 2*mn*mπp^2*(3*MK^2 - 7*mn^2 + 2*mπp^2)*mΣs + mπp^2*(mn^2 - 5*mπp^2)*mΣs^2 - 12*mn^3*mΣs^3) + mΞs^3*(3*mn*mπp^4*(-3*MK^2 + 7*mn^2 - 2*mπp^2) + mπp^4*(6*MK^2 - 7*mn^2 + 8*mπp^2)*mΣs + mn*mπp^2*(3*MK^2 + 17*mn^2 + 5*mπp^2)*mΣs^2 + (2*mn^2*mπp^2 - 7*mπp^4)*mΣs^3 + 3*mn*(-4*mn^2 + mπp^2)*mΣs^4) + mΞs*(2*mn*mπp^6*(3*MK^2 - 5*mn^2 + mπp^2) - 2*mπp^6*(-9*MK^2 + 8*mn^2 + 2*mπp^2)*mΣs + 2*mn*mπp^4*(12*MK^2 - 4*mn^2 + 11*mπp^2)*mΣs^2 + mπp^4*(12*MK^2 - 7*mn^2 + 35*mπp^2)*mΣs^3 - 2*mn*mπp^2*(3*MK^2 + 7*mn^2 + mπp^2)*mΣs^4 - mπp^2*(mn^2 + 7*mπp^2)*mΣs^5 + 2*mn*(4*mn^2 + mπp^2)*mΣs^6) + mΞs^2*mπp^2*(-3*mπp^6 + (-8*mn^3*mπp^2 + mn*mπp^4)*mΣs + (-16*mn^2*mπp^2 + 44*mπp^4)*mΣs^2 + (17*mn^3 + 5*mn*mπp^2)*mΣs^3 + (mn^2 - 8*mπp^2)*mΣs^4 + 3*mn*mΣs^5 - 3*MK^2*(mπp^4 - 4*mπp^2*mΣs^2 + mn*mΣs^3))))*B0[mπp^2, mΞs^2, mΣs^2])/(1728*mΞs^2*mπp^4*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mSigmam^7*mΣs^3 - 3*mSigmam^6*mΣs^3*(mn + mΞs + mΣs) + mSigmam^5*mΣs*(-(mΞs*mΣs*(4*mn^2 + 5*mn*mΣs + mΣs^2)) - 2*(-mπp^2 + mΣs^2)*(-mn^2 + mn*mΣs + 2*mΣs^2) + mΞs^2*(2*mn^2 - 2*mn*mΣs + 5*mΣs^2) + MK^2*(-2*mΞs^2 + 2*mπp^2 + 4*mΞs*mΣs + 7*mΣs^2)) + MK^6*(mn*mΞs^3 + mπp^4 + 2*mn*mπp^2*mΣs + 2*mπp^2*mΣs^2 + mn*mΣs^3 + 2*mΞs^2*(mπp^2 + mn*mΣs) + 2*mΞs*(mn*mπp^2 + mπp^2*mΣs + mn*mΣs^2)) - MK^4*(2*mn*mΞs^5 + 2*mΞs^4*(mn^2 + mπp^2 + 2*mn*mΣs) + mn*mΞs^3*(5*mn^2 + 3*mn*mΣs + 5*mΣs^2) + (mn + mΣs)*(-mπp^2 + mΣs^2)*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + 2*mΞs^2*(3*mn^2*mπp^2 - mπp^4 + (3*mn^3 - mn*mπp^2)*mΣs + (mn^2 + mπp^2)*mΣs^2 + 2*mn*mΣs^3) + 2*mΞs*(2*mn^3*mπp^2 - mn*mπp^4 + 2*mπp^2*(mn^2 - mπp^2)*mΣs - 2*mn*mπp^2*mΣs^2 + mn*mΣs^4)) - mΞs^3*(mΞs*(3*mn^2 - 2*mπp^2 + mn*mΣs)*(-mn^2 + mΣs^2)^2 + mn*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) + (mn^2 - mπp^2)*(-mn + mΣs)*(mn + mΣs)^2*(-3*mn^2 + mπp^2 + 2*mΣs^2) + 2*mn*mΞs^3*(mn^3 + mΣs^3) + 2*mΞs^2*(2*mn^5 - mn^3*mπp^2 - 2*mn^3*mΣs^2 + (mn^2 - mπp^2)*mΣs^3 + mn*mΣs^4)) + MK^2*mΞs*(mn*mΞs^6 + 2*mn*mΞs^5*(mn + mΣs) + 2*(mn^2 - mπp^2)*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) + 2*mΞs^4*(3*mn^3 - mn*mπp^2 + (mn^2 - mπp^2)*mΣs + 2*mn*mΣs^2) + mn*mΞs^3*(5*mn^3 + 6*mn^2*mΣs - 4*mπp^2*mΣs + 2*mn*mΣs^2 + 5*mΣs^3) + 2*mΞs*(mn + mΣs)*(2*mn^3*mπp^2 - mn*mπp^4 + 2*(mn^2 - mπp^2)^2*mΣs - 2*mn^3*mΣs^2 + mn*mΣs^4) + mΞs^2*(mn*(7*mn^4 - 4*mn^2*mπp^2 + mπp^4) + 2*(3*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs - 4*mn*(mn^2 + mπp^2)*mΣs^2 + 2*(mn^2 - mπp^2)*mΣs^3 + 4*mn*mΣs^4)) + mSigmam^4*mΣs*(-2*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) + mΞs^3*(2*mn^2 - 2*mn*mΣs + 5*mΣs^2) + 2*mΞs*(mn + mΣs)*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + 2*mΞs^2*(mn^3 - mn^2*mΣs + mn*mΣs^2 + 3*mΣs^3) + MK^2*(-2*mn*mΞs^2 - 2*mΞs^3 + 2*mn*mπp^2 + 4*mπp^2*mΣs + 7*mn*mΣs^2 + 5*mΣs^3 + 2*mΞs*(mπp^2 + 2*mn*mΣs + 3*mΣs^2))) + mSigmam^3*(-2*mn*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) - (-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^4*(mn^3 - 3*mn^2*mΣs + 3*mn*mΣs^2 - 2*mΣs^3) + 2*mΞs^3*(mn^4 + mn^3*mΣs + 3*mn^2*mΣs^2 + 4*mn*mΣs^3 + mΣs^4) + 2*mΞs^2*(mn + mΣs)*(-(mn^2*mπp^2) - 2*(mn^3 - mn*mπp^2)*mΣs + (2*mn^2 - 3*mπp^2)*mΣs^2 + 2*mΣs^4) + MK^4*(2*mΞs^3 - 4*mπp^2*mΣs - 5*mΣs^3 - 2*mΞs*(mπp^2 + 3*mΣs^2)) + MK^2*(mΞs^4*(-mn + 2*mΣs) - 2*mΞs^3*(2*mn^2 + mn*mΣs + 2*mΣs^2) + mΞs^2*(2*mn*mπp^2 + 4*mn^2*mΣs + 4*mn*mΣs^2 - 4*mΣs^3) + (-mπp^2 + mΣs^2)*(mn*mπp^2 - 4*mn^2*mΣs + 2*mπp^2*mΣs + 3*mn*mΣs^2 + 6*mΣs^3) + 2*mΞs*(2*mn^2*mπp^2 + mn*mπp^2*mΣs + 2*(mn^2 - mπp^2)*mΣs^2 + 4*mn*mΣs^3 + 3*mΣs^4))) + mSigmam^2*(MK^4*(2*mn*mΞs^3 + mΞs^4 - mπp^4 - 4*mn*mπp^2*mΣs - 2*mΞs^2*mΣs^2 - 6*mπp^2*mΣs^2 - 5*mn*mΣs^3 - 2*mΣs^4 - mΞs*(2*mn*mπp^2 + 4*mπp^2*mΣs + 6*mn*mΣs^2 + 3*mΣs^3)) + mΞs*((-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mn^2 + mπp^2 + mΣs^2) - 2*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + mΞs^4*(mn^3 - 3*mn^2*mΣs + 3*mn*mΣs^2 - 2*mΣs^3) + mΞs^3*(2*mn^4 - 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 - 3*mΣs^4) - 2*mΞs^2*(mn + mΣs)*(-mn^4 + mn^2*mπp^2 + 2*(mn^3 - mn*mπp^2)*mΣs + (-4*mn^2 + 3*mπp^2)*mΣs^2 + mΣs^4)) + MK^2*(mΞs^5*(-mn + 2*mΣs) + mΞs^4*(-3*mn^2 + mn*mΣs + 2*mΣs^2) + 2*mΞs^3*(-2*mn^3 + mn*mπp^2 + mn^2*mΣs + mn*mΣs^2 + mΣs^3) + (mn + mΣs)*(-mπp^2 + mΣs^2)*(-(mn*mπp^2) - 4*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mn^2*mπp^2 + 2*mn^3*mΣs + 4*(mn^2 - mπp^2)*mΣs^2 + mΣs^4) + mΞs*(4*mn^3*mπp^2 - mn*mπp^4 + (6*mn^2*mπp^2 - 2*mπp^4)*mΣs + 4*(mn^3 - 2*mn*mπp^2)*mΣs^2 + 2*(mn^2 - 4*mπp^2)*mΣs^3 + mn*mΣs^4 + 2*mΣs^5))) + mSigmam*(MK^6*(mΞs + mΣs)*(mΞs^2 + 2*mπp^2 + mΞs*mΣs + mΣs^2) - mΞs^2*((-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mn^2 + mπp^2 + mΣs^2) + mn*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) + mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-3*mn^3 + 2*mn*mπp^2 - 2*mn^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mn + mΣs)*(mn^4 - mn^2*mπp^2 - 2*mn^3*mΣs + mn*mπp^2*mΣs - mπp^2*mΣs^2 + mn*mΣs^3 + mΣs^4) + mΞs^3*(2*mn^4 + 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 + mΣs^4)) - MK^4*(mΞs^5 + mΞs^4*(mn + 2*mΣs) + mΞs^3*(5*mn^2 + 3*mn*mΣs + 4*mΣs^2) + mΞs^2*mΣs*(6*mn^2 - 4*mπp^2 + 4*mn*mΣs + 5*mΣs^2) + (-mπp^2 + mΣs^2)*(mn*mπp^2 - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + mΞs*(4*mn^2*mπp^2 - mπp^4 + 2*mn*mπp^2*mΣs - 2*mπp^2*mΣs^2 + 3*mn*mΣs^3 + 4*mΣs^4)) + MK^2*(mn*mΞs^6 + (-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^5*(3*mn^2 + 3*mn*mΣs + 2*mΣs^2) + mΞs*(mn + mΣs)*(-mπp^2 + mΣs^2)*(-2*mn^3 + mn*mπp^2 - 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + mΞs^4*(3*mn^3 - 2*mn*mπp^2 + (mn^2 - 2*mπp^2)*mΣs + 5*mn*mΣs^2 + 4*mΣs^3) + mΞs^3*(7*mn^4 - 2*mn^2*mπp^2 + 8*mn^3*mΣs - 4*mn*mπp^2*mΣs + 6*mn*mΣs^3 + 5*mΣs^4) + mΞs^2*(-2*mn^3*mπp^2 + mn*mπp^4 + 2*(2*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs + 4*(mn^3 - 2*mn*mπp^2)*mΣs^2 + 2*(mn^2 - 2*mπp^2)*mΣs^3 + 5*mn*mΣs^4 + 4*mΣs^5))))*C0[mSigmam^2, mn^2, mπp^2, mΞs^2, MK^2, mΣs^2])/(288*mΞs^2*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2) + 2*((2*mn*mSigmam^7*mπp^2 + 2*mn*mSigmam^6*mπp^2*(-mDelta - mn + mΣs) + 2*mn*mSigmam^5*mπp^2*(5*mDelta^2 + mDelta*mn + mn^2 - 6*Mπ^2 + mπp^2 - 2*(mDelta + mn)*mΣs - 4*mΣs^2) - 2*mn*mπp^2*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^4 - mΣs^4) - 2*mSigmam^4*(mDelta^5*mn - mDelta^4*mπp^2 + 10*mDelta^3*mn*mπp^2 + mDelta*mn*mπp^2*(2*mn^2 - 5*Mπ^2 + mπp^2) + mπp^2*(2*mn^4 - 8*mn^2*Mπ^2 + Mπ^4 + mn^2*mπp^2) + mn*(2*mDelta^4 - 7*mDelta^2*mπp^2 - 5*mDelta*mn*mπp^2 + 3*Mπ^2*mπp^2 - 2*mπp^4)*mΣs + mn*(3*mDelta^3 - 2*mDelta*mπp^2 - 2*mn*mπp^2)*mΣs^2 + mn*(3*mDelta^2 + 8*mπp^2)*mΣs^3 + 2*mDelta*mn*mΣs^4 + mn*mΣs^5) + mSigmam^3*(-28*mDelta^4*mn*mπp^2 + 16*mDelta^3*mn^2*mπp^2 + 2*mDelta^5*(mn^2 + mπp^2) - 2*mDelta^2*mn*mπp^2*(3*mn^2 + 11*Mπ^2 + mπp^2) - 2*mDelta*mπp^2*(mn^2*Mπ^2 + Mπ^4 - 2*mn^2*mπp^2) + mn*mπp^2*(27*Mπ^4 - 8*Mπ^2*(mn^2 + 2*mπp^2) + 2*(mn^4 + 4*mn^2*mπp^2 + mπp^4)) + 2*(-6*mDelta^3*mn*mπp^2 - 10*mDelta^2*mn^2*mπp^2 + mDelta^4*(2*mn^2 + mπp^2) - mπp^2*(2*mn^4 - 11*mn^2*Mπ^2 + Mπ^4 + 3*mn^2*mπp^2) + mDelta*mn*mπp^2*(13*Mπ^2 - 4*(3*mn^2 + mπp^2)))*mΣs + 2*mn*(3*mDelta^3*mn - 7*mDelta^2*mπp^2 + mDelta*mn*mπp^2 + mπp^2*(-3*mn^2 + 13*Mπ^2 - 8*mπp^2))*mΣs^2 + 2*mn*(3*mDelta^2*mn + 12*mDelta*mπp^2 + 10*mn*mπp^2)*mΣs^3 + mn*(4*mDelta*mn + 27*mπp^2)*mΣs^4 + 2*mn^2*mΣs^5) + mSigmam^2*(20*mDelta^3*mn*mπp^2*(mn^2 + mπp^2) + mDelta^5*mn*(2*mn^2 + mπp^2) + 4*mDelta^2*mn^2*mπp^2*(mn^2 - Mπ^2 + mπp^2) - mDelta^4*mπp^2*(mn^2 + 2*mπp^2) + 2*mπp^2*(Mπ^4*(-27*mn^2 + mπp^2) - mn^4*(mn^2 + mπp^2) + 4*mn^2*Mπ^2*(2*mn^2 + mπp^2)) - 2*mDelta*mn*mπp^2*(2*mn^4 + 25*Mπ^4 + 3*mn^2*mπp^2 + mπp^4 - Mπ^2*(11*mn^2 + 7*mπp^2)) + mn*(-12*mDelta^3*mn*mπp^2 + 2*mDelta^2*mπp^2*(mn^2 - 7*mπp^2) - 2*mDelta*mn*mπp^2*(-5*mn^2 + 8*Mπ^2 + mπp^2) + mDelta^4*(4*mn^2 + 3*mπp^2) + mπp^2*(5*Mπ^4 + 2*(mn^2 + mπp^2)^2 - 2*Mπ^2*(mn^2 + 5*mπp^2)))*mΣs + 2*mn*(-4*mDelta^2*mn*mπp^2 + 3*mDelta^3*(mn^2 + mπp^2) + 2*mn*mπp^2*(-Mπ^2 + mπp^2) + mDelta*(-10*mn^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*mn*(-6*mDelta*mn*mπp^2 + 8*mπp^2*(mn^2 - mπp^2) + 3*mDelta^2*(mn^2 + mπp^2))*mΣs^3 + mn*(4*mDelta*mn^2 - 3*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + 2*(mn^3 - mn*mπp^2)*mΣs^5) + mSigmam*(27*mDelta^4*mn*mπp^2*(mn^2 + mπp^2) - 16*mDelta^3*mn^2*mπp^2*(mn^2 + mπp^2) - 2*mDelta^5*(mn^4 + mn^2*mπp^2 + mπp^4) - 2*mDelta^2*mn*mπp^2*(4*(mn^2 + mπp^2)^2 - Mπ^2*(13*mn^2 + 11*mπp^2)) + mDelta*mπp^2*(2*mn^2*(mn^2 + mπp^2)^2 + Mπ^4*(5*mn^2 + 2*mπp^2) - 2*Mπ^2*(3*mn^4 + 5*mn^2*mπp^2)) + mn*mπp^2*(-64*Mπ^6 + Mπ^4*(27*mn^2 + 28*mπp^2) - 4*Mπ^2*(3*mn^4 + 4*mn^2*mπp^2 + mπp^4) + 2*(mn^6 + mn^4*mπp^2 + mn^2*mπp^4 + mπp^6)) + (12*mDelta^3*mn*mπp^2*(2*mn^2 + mπp^2) + 4*mDelta^2*mn^2*mπp^2*(mn^2 + 2*mπp^2) - mDelta^4*(4*mn^4 + 3*mn^2*mπp^2 + 2*mπp^4) - 2*mDelta*mn*mπp^2*(8*Mπ^4 + 2*mn^2*(mn^2 + 2*mπp^2) - Mπ^2*(13*mn^2 + 5*mπp^2)) - 2*mπp^2*(Mπ^4*(25*mn^2 - mπp^2) - Mπ^2*(5*mn^4 + 7*mn^2*mπp^2) + mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)))*mΣs + 2*mn*(mn^2 - mπp^2)*(-3*mDelta^3*mn - 7*mDelta^2*mπp^2 + 7*mDelta*mn*mπp^2 + mπp^2*(5*mn^2 - 11*Mπ^2 + 4*mπp^2))*mΣs^2 - 2*mn*(mn^2 - mπp^2)*(3*mDelta^2*mn + 6*mDelta*mπp^2 + 10*mn*mπp^2)*mΣs^3 + mn*(-4*mDelta*mn^3 + 3*mDelta*mn*mπp^2 - 28*mn^2*mπp^2 + 27*mπp^4)*mΣs^4 + (-2*mn^4 + mn^2*mπp^2)*mΣs^5))/(3456*mDelta^2*mn*mSigmam*mπp^2*mΣs^2*Pi^2) + ((-2*mDelta^5*mn^6 - mDelta^5*mn^4*mπp^2 - mDelta^4*mn^5*mπp^2 + 6*mDelta^3*mn^6*mπp^2 + 3*mDelta^3*mn^4*Mπ^2*mπp^2 - mDelta^5*mn^2*mπp^4 - 2*mDelta^4*mn^3*mπp^4 + 8*mDelta^3*mn^4*mπp^4 - 7*mDelta^2*mn^5*mπp^4 + 5*mDelta*mn^6*mπp^4 + 2*mn^7*mπp^4 + 5*mDelta^3*mn^2*Mπ^2*mπp^4 - 2*mDelta^2*mn^3*Mπ^2*mπp^4 - 2*mDelta*mn^4*Mπ^2*mπp^4 - 7*mn^5*Mπ^2*mπp^4 - 4*mDelta*mn^2*Mπ^4*mπp^4 + 5*mn^3*Mπ^4*mπp^4 - 2*mDelta^5*mπp^6 - 3*mDelta^4*mn*mπp^6 + 4*mDelta^3*mn^2*mπp^6 - 11*mDelta^2*mn^3*mπp^6 + mDelta*mn^4*mπp^6 + 2*mn^5*mπp^6 + 4*mDelta^3*Mπ^2*mπp^6 + 2*mDelta^2*mn*Mπ^2*mπp^6 + 2*mDelta*mn^2*Mπ^2*mπp^6 - 5*mn^3*Mπ^2*mπp^6 - 2*mDelta*Mπ^4*mπp^6 + mn*Mπ^4*mπp^6 + 2*mn^3*mπp^8 - (mDelta^4*(4*mn^6 + 2*mn^4*mπp^2 + mn^2*mπp^4 + 2*mπp^6) + 2*mDelta^3*(2*mn^5*mπp^2 + 5*mn^3*mπp^4 + 2*mn*mπp^6) + 2*mDelta*mn*mπp^4*(3*mn^2*(mn^2 + 2*mπp^2) - Mπ^2*(7*mn^2 + 2*mπp^2)) + mπp^4*(5*mn^6 + 4*mn^4*mπp^2 + Mπ^4*(7*mn^2 + 2*mπp^2) - 2*Mπ^2*(7*mn^4 + 2*mn^2*mπp^2)) - mDelta^2*mπp^2*(4*mn^6 + 3*mn^4*mπp^2 + 2*mn^2*mπp^4 + Mπ^2*(6*mn^4 + 8*mn^2*mπp^2 + 4*mπp^4)))*mΣs - 2*mn^2*(mn^2 - mπp^2)*(3*mDelta^2*mn*mπp^2 + 3*mDelta*(mn^2 - Mπ^2)*mπp^2 - 2*mn*mπp^4 + mDelta^3*(mn^2 + 3*mπp^2))*mΣs^2 + mn^2*(mn^2 - mπp^2)*(-5*mDelta*mn*mπp^2 + (-7*mn^2 + 3*Mπ^2)*mπp^2 + mDelta^2*(2*mn^2 - 3*mπp^2))*mΣs^3 + 2*mn^3*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)*mΣs^4 + 2*(mn^6 - mn^4*mπp^2)*mΣs^5 + mSigmam^3*(-2*mDelta^5*mn^3 + 2*mDelta^4*mπp^4 + mDelta*mn*(3*mn^2 - 4*Mπ^2)*mπp^4 - mDelta^2*(5*mn^2 + 4*Mπ^2)*mπp^4 + (-mn^4 - mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + mDelta^3*(9*mn^3*mπp^2 + 4*mn*mπp^4) + 2*mn^3*(-2*mDelta^4 + 5*mDelta^2*mπp^2 + mπp^4)*mΣs - 2*mDelta^3*mn^3*mΣs^2 + 2*mn^3*(mDelta^2 - 2*mπp^2)*mΣs^3 + 4*mDelta*mn^3*mΣs^4 + 2*mn^3*mΣs^5) + mSigmam^2*(12*mDelta^2*mn^3*mπp^4 + mDelta*(-4*mn^4 + 3*mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 2*mDelta^4*mn*mπp^2*(mn^2 + mπp^2) + mn*mπp^4*(mn^4 + mn^2*Mπ^2 - 2*Mπ^4 + mn^2*mπp^2) + 2*mDelta^5*(mn^4 + mπp^4) - mDelta^3*(9*mn^4*mπp^2 + 9*mn^2*mπp^4 + 4*Mπ^2*mπp^4) + (mDelta*mn*(3*mn^2 - 4*Mπ^2)*mπp^4 + (-3*mn^4 - mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 2*mDelta^4*(2*mn^4 + mπp^4) + mDelta^3*(5*mn^3*mπp^2 + 4*mn*mπp^4) - mDelta^2*(10*mn^4*mπp^2 + 5*mn^2*mπp^4 + 4*Mπ^2*mπp^4))*mΣs + 2*mn^3*(mDelta^3*mn + 3*mDelta^2*mπp^2 - mπp^4)*mΣs^2 + 2*mn^3*(-(mDelta^2*mn) + 2*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs^3 + mn^3*(-4*mDelta*mn + mπp^2)*mΣs^4 - 2*mn^4*mΣs^5) - mSigmam*(mDelta^4*mπp^2*(mn^4 + 4*mn^2*mπp^2 + 2*mπp^4) + mDelta^5*(-2*mn^5 - 2*mn^3*mπp^2 + mn*mπp^4) + mDelta^3*mn*mπp^2*(6*mn^4 + 9*mn^2*mπp^2 + 4*mπp^4 + Mπ^2*(3*mn^2 - 2*mπp^2)) + mDelta*mn*mπp^4*(7*mn^4 + Mπ^4 + 6*mn^2*mπp^2 - Mπ^2*(9*mn^2 + 4*mπp^2)) - mDelta^2*mπp^4*(-3*mn^4 + 2*mn^2*mπp^2 + Mπ^2*(9*mn^2 + 4*mπp^2)) + mπp^4*(mn^4*(2*mn^2 + mπp^2) + Mπ^4*(5*mn^2 + 2*mπp^2) - Mπ^2*(7*mn^4 + 4*mn^2*mπp^2)) + mn*(mDelta*mn*(6*mn^2 + Mπ^2)*mπp^4 + mDelta^3*mn*mπp^2*(mn^2 - mπp^2) + mπp^4*(mn^2*Mπ^2 + Mπ^4 - mn^2*mπp^2) + mDelta^4*(-4*mn^4 - 4*mn^2*mπp^2 + mπp^4) + mDelta^2*mπp^2*(4*mn^4 + 3*mn^2*mπp^2 + Mπ^2*(6*mn^2 - 2*mπp^2)))*mΣs - mn^2*(3*mDelta^2*mπp^4 + (mn^2 - 3*Mπ^2)*mπp^4 - 3*mDelta*mn*mπp^2*(-2*mn^2 + 2*Mπ^2 + mπp^2) + mDelta^3*(2*mn^3 + 5*mn*mπp^2))*mΣs^2 + mn^3*(-(mDelta*mn*mπp^2) + 2*mDelta^2*(mn^2 - 2*mπp^2) + mπp^2*(-7*mn^2 + 3*Mπ^2 + 2*mπp^2))*mΣs^3 + mn^3*(4*mDelta*mn^2 - 2*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + (2*mn^5 - mn^3*mπp^2)*mΣs^5))*A0[mDelta^2])/(1728*mDelta^2*mn^3*mπp^4*mΣs^2*Pi^2) + ((2*mn^3*mSigmam^7 - 2*mn^3*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^2 + mSigmam^6*(-2*mDelta^4 - 4*mDelta^3*mn + 3*mDelta^2*mn^2 - 6*mDelta*mn^3 + (4*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^2 - 2*Mπ^4 + 3*mn^3*(-mn + mΣs)) + mSigmam^5*(-2*mDelta^5 - 2*mDelta^4*mn + 7*mDelta^3*mn^2 + 4*mDelta^2*mn^3 + 2*mn^5 + mn^3*mπp^2 - (2*mDelta^4 + 4*mDelta^3*mn - 3*mDelta^2*mn^2 + 7*mDelta*mn^3 + 6*mn^4)*mΣs - 2*mn^3*mΣs^2 - 2*Mπ^4*(mDelta - mn + mΣs) + Mπ^2*(4*mDelta^3 - mDelta*mn^2 - 9*mn^3 + (4*mDelta^2 + 4*mDelta*mn + 3*mn^2)*mΣs)) + mn^3*mSigmam*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mn + 2*mn^2 - mπp^2 + mn*mΣs) - mΣs*(-4*(mDelta + mn)*(mn^2 - mπp^2) + (mDelta*mn - 2*mn^2 + 3*mπp^2)*mΣs + mn*mΣs^2)) + mSigmam^4*(mDelta^5*mn + 4*mDelta^4*mn^2 + mDelta^3*mn^3 - 5*mDelta^2*mn^4 - 6*mDelta*mn^5 - 3*mn^6 + 2*mDelta^4*mπp^2 + 4*mDelta^3*mn*mπp^2 + 2*mn^4*mπp^2 + mDelta*mn*(mDelta^3 - mDelta^2*mn - 6*mDelta*mn^2 - 4*mn^3)*mΣs + mn^2*(-3*mDelta^2 + 3*mDelta*mn - 5*mn^2)*mΣs^2 - 4*mn^3*mΣs^3 + Mπ^4*(mDelta*mn + 5*mn^2 + 2*mπp^2 + mn*mΣs) + Mπ^2*(-2*mDelta^3*mn - 9*mDelta^2*mn^2 + 35*mDelta*mn^3 + 24*mn^4 - 4*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 - 6*mn^2*mπp^2 + mn*(-2*mDelta^2 + mDelta*mn - 2*mn^2)*mΣs + 3*mn^2*mΣs^2)) + mn^3*mSigmam^2*(Mπ^4*(7*mDelta + 5*mn + 4*mΣs) + Mπ^2*(3*(mDelta + mn)*(mDelta^2 + mn^2 - 2*mπp^2) + (6*mDelta^2 + mDelta*mn - mn^2 - 4*mπp^2)*mΣs - (8*mDelta + 9*mn)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-3*(mDelta - mn)*(mDelta + mn)^2 - (6*mDelta^2 + mDelta*mn - 7*mn^2 + 2*mπp^2)*mΣs + (mDelta + 4*mn)*mΣs^2 + mΣs^3)) + mSigmam^3*((mDelta - mn)*(mDelta + mn)^3*(-(mn*(2*mn^2 + mπp^2)) + mDelta*(mn^2 + 2*mπp^2)) + (mDelta + mn)*(-6*mn^5 + 2*mDelta^2*mn*(2*mn^2 + mπp^2) + mDelta^3*(mn^2 + 2*mπp^2) - mDelta*(mn^4 + 2*mn^2*mπp^2))*mΣs - 2*mn^2*(3*mDelta^3 + 6*mDelta^2*mn + 3*mDelta*mn^2 - 2*mn^3 + 2*mn*mπp^2)*mΣs^2 + mn^2*(-3*mDelta^2 + 5*mDelta*mn + mn^2)*mΣs^3 + Mπ^4*(4*mDelta*mn^2 + 38*mn^3 + 2*mDelta*mπp^2 - mn*mπp^2 + 7*mn^2*mΣs + 2*mπp^2*mΣs) + Mπ^2*(-((mDelta + mn)*(9*mn^4 + 6*mn^2*mπp^2 + mDelta^2*(5*mn^2 + 4*mπp^2) - mDelta*(7*mn^3 + 2*mn*mπp^2))) - (-35*mn^4 + 6*mn^2*mπp^2 + 4*mDelta^2*(2*mn^2 + mπp^2) + mDelta*(-56*mn^3 + 4*mn*mπp^2))*mΣs + 2*mn^2*(3*mDelta + mn)*mΣs^2 + 3*mn^2*mΣs^3)))*A0[Mπ^2])/(1728*mDelta^2*mn^3*mSigmam^3*mΣs^2*Pi^2) + ((2*mSigmam^7*mπp^4 + 2*mπp^4*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^2 + mSigmam^6*(2*mDelta^5 - 7*mDelta^3*mπp^2 - 5*mDelta*mπp^4 - 2*mn*mπp^4 + (4*mDelta^4 - 6*mDelta^2*mπp^2 + 5*mπp^4)*mΣs + 2*(mDelta^3 + 2*mDelta*mπp^2)*mΣs^2 - 2*(mDelta^2 - 3*mπp^2)*mΣs^3 - 4*mDelta*mΣs^4 - 2*mΣs^5) + mSigmam^5*(-2*mDelta^5*mn - 2*mDelta^4*mπp^2 + 7*mDelta^3*mn*mπp^2 + 4*mDelta^2*mπp^4 + mπp^4*(mn^2 - 7*Mπ^2 + 2*mπp^2) - (4*mDelta^4*mn + 5*mDelta^3*mπp^2 - 6*mDelta^2*mn*mπp^2 + 6*mDelta*mπp^4 + 7*mn*mπp^4)*mΣs - (2*mDelta^3*mn + 6*mDelta^2*mπp^2 + 4*mDelta*mn*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(mDelta^2*mn - 2*mDelta*mπp^2 - 3*mn*mπp^2)*mΣs^3 + (4*mDelta*mn - mπp^2)*mΣs^4 + 2*mn*mΣs^5) + mSigmam^4*(mDelta^4*mn*mπp^2 + mDelta^2*mn*mπp^4 + mDelta*mπp^4*(-3*mn^2 + 14*Mπ^2 - 4*mπp^2) - 2*mDelta^5*(mn^2 + mπp^2) - mn*mπp^4*(mn^2 - 7*Mπ^2 + mπp^2) + mDelta^3*mπp^2*(4*mn^2 + 3*Mπ^2 + 7*mπp^2) + (mDelta^3*mn*mπp^2 - 6*mDelta*mn*mπp^4 - 4*mDelta^4*(mn^2 + mπp^2) + mπp^4*(-4*mn^2 - 2*Mπ^2 + mπp^2) + 6*mDelta^2*mπp^2*(Mπ^2 + mπp^2))*mΣs - (3*mn*mπp^4 + mDelta*mπp^2*(10*mn^2 - 6*Mπ^2 - 3*mπp^2) + mDelta^3*(2*mn^2 + 5*mπp^2))*mΣs^2 + (-(mDelta*mn*mπp^2) + 2*mDelta^2*(mn^2 - 2*mπp^2) + mπp^2*(-9*mn^2 + 3*Mπ^2 + 8*mπp^2))*mΣs^3 + (4*mDelta*mn^2 - 2*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + (2*mn^2 - mπp^2)*mΣs^5) + mSigmam^3*(mDelta^5*mn*(2*mn^2 + mπp^2) + mDelta*mn*mπp^4*(2*mn^2 - Mπ^2 + mπp^2) + mDelta^4*mπp^2*(mn^2 + 2*mπp^2) - 2*mDelta^2*mπp^4*(mn^2 + 2*mπp^2) - mDelta^3*mn*mπp^2*(4*mn^2 + 3*Mπ^2 + 2*mπp^2) + mπp^4*(5*Mπ^4 + Mπ^2*(mn^2 - 5*mπp^2) + mπp^2*(mn^2 + 2*mπp^2)) + (mDelta*mπp^4*(3*mn^2 + 14*Mπ^2 - 12*mπp^2) + 3*mn*mπp^4*(mn^2 + 3*Mπ^2 - 2*mπp^2) + 2*mDelta^4*mn*(2*mn^2 + mπp^2) - 3*mDelta^2*mn*mπp^2*(2*Mπ^2 + mπp^2) + mDelta^3*(4*mn^2*mπp^2 + 5*mπp^4))*mΣs + (mπp^4*(12*mn^2 - 2*Mπ^2 - 11*mπp^2) + mDelta*mn*mπp^2*(10*mn^2 - 6*Mπ^2 - 3*mπp^2) + 6*mDelta^2*mπp^2*(mn^2 + mπp^2) + 2*mDelta^3*(mn^3 + 2*mn*mπp^2))*mΣs^2 + (3*mn*mπp^2*(3*mn^2 - Mπ^2 - 3*mπp^2) + 5*mDelta*mπp^2*(mn^2 - 2*mπp^2) + mDelta^2*(-2*mn^3 + 5*mn*mπp^2))*mΣs^3 - 2*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)*mΣs^4 - 2*(mn^3 - mn*mπp^2)*mΣs^5) - mSigmam*mπp^4*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mn + 2*mn^2 - mπp^2 + mn*mΣs) - mΣs*(-4*(mDelta + mn)*(mn^2 - mπp^2) + (mDelta*mn - 2*mn^2 + 3*mπp^2)*mΣs + mn*mΣs^2)) - mSigmam^2*mπp^4*(Mπ^4*(7*mDelta + 5*mn + 4*mΣs) + Mπ^2*((mDelta + mn)*(3*mDelta^2 + mn^2 - 4*mπp^2) + (6*mDelta^2 + mDelta*mn - 3*mn^2 - 2*mπp^2)*mΣs - (8*mDelta + 9*mn)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-((mDelta + mn)*(3*mDelta^2 - 5*mn^2 + 2*mπp^2)) - (6*mDelta^2 + mDelta*mn - 9*mn^2 + 4*mπp^2)*mΣs + (mDelta + 4*mn)*mΣs^2 + mΣs^3)))*A0[mΣs^2])/(1728*mDelta^2*mSigmam^3*mπp^4*mΣs^2*Pi^2) + ((mDelta^7*mn^4 - 5*mDelta^5*mn^6 - 2*mDelta^4*mn^7 + 7*mDelta^3*mn^8 + 4*mDelta^2*mn^9 - 3*mDelta*mn^10 - 2*mn^11 + mSigmam^5*(-2*mDelta^6 - 4*mDelta^5*mn + 5*mDelta^4*mn^2 + 17*mDelta^3*mn^3 - 4*mDelta^2*mn^4 + 5*mDelta*mn^5 + mn^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mn - 2*mDelta*mn^2 - mn^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^4 + 2*Mπ^6) + mDelta^7*mn^2*mπp^2 + 3*mDelta^6*mn^3*mπp^2 + mDelta^5*mn^4*mπp^2 - 5*mDelta^4*mn^5*mπp^2 - 5*mDelta^3*mn^6*mπp^2 + mDelta^2*mn^7*mπp^2 + 3*mDelta*mn^8*mπp^2 + mn^9*mπp^2 - 2*mDelta^7*mπp^4 - 3*mDelta^6*mn*mπp^4 + 4*mDelta^5*mn^2*mπp^4 + 7*mDelta^4*mn^3*mπp^4 - 2*mDelta^3*mn^4*mπp^4 - 5*mDelta^2*mn^5*mπp^4 + mn^7*mπp^4 + mDelta^6*mn^4*mΣs + 2*mDelta^5*mn^5*mΣs - mDelta^4*mn^6*mΣs - 4*mDelta^3*mn^7*mΣs - mDelta^2*mn^8*mΣs + 2*mDelta*mn^9*mΣs + mn^10*mΣs + mDelta^6*mn^2*mπp^2*mΣs + 2*mDelta^5*mn^3*mπp^2*mΣs - mDelta^4*mn^4*mπp^2*mΣs - 4*mDelta^3*mn^5*mπp^2*mΣs - mDelta^2*mn^6*mπp^2*mΣs + 2*mDelta*mn^7*mπp^2*mΣs + mn^8*mπp^2*mΣs - 2*mDelta^6*mπp^4*mΣs - 4*mDelta^5*mn*mπp^4*mΣs + 2*mDelta^4*mn^2*mπp^4*mΣs + 8*mDelta^3*mn^3*mπp^4*mΣs + 2*mDelta^2*mn^4*mπp^4*mΣs - 4*mDelta*mn^5*mπp^4*mΣs - 2*mn^6*mπp^4*mΣs - 12*mDelta^5*mn^4*mΣs^2 - 18*mDelta^4*mn^5*mΣs^2 + 18*mDelta^3*mn^6*mΣs^2 + 30*mDelta^2*mn^7*mΣs^2 - 6*mDelta*mn^8*mΣs^2 - 12*mn^9*mΣs^2 + 6*mDelta^5*mn^2*mπp^2*mΣs^2 + 12*mDelta^4*mn^3*mπp^2*mΣs^2 - 6*mDelta^3*mn^4*mπp^2*mΣs^2 - 18*mDelta^2*mn^5*mπp^2*mΣs^2 + 6*mn^7*mπp^2*mΣs^2 - 15*mDelta^4*mn^4*mΣs^3 - 9*mDelta^3*mn^5*mΣs^3 + 24*mDelta^2*mn^6*mΣs^3 - 3*mDelta*mn^7*mΣs^3 - 21*mn^8*mΣs^3 + 3*mDelta^4*mn^2*mπp^2*mΣs^3 + 9*mDelta^3*mn^3*mπp^2*mΣs^3 + 3*mDelta*mn^5*mπp^2*mΣs^3 + 9*mn^6*mπp^2*mΣs^3 - 12*mDelta^3*mn^4*mΣs^4 - 12*mn^7*mΣs^4 - 6*mDelta^2*mn^4*mΣs^5 + 6*mDelta*mn^5*mΣs^5 - 6*mn^6*mΣs^5 + mSigmam^4*(-2*mDelta^6 - 4*mDelta^5*mn + 5*mDelta^4*mn^2 + 17*mDelta^3*mn^3 - 4*mDelta^2*mn^4 + 5*mDelta*mn^5 + mn^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mn - 2*mDelta*mn^2 - mn^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^4 + 2*Mπ^6)*(mDelta + mn + mΣs) + Mπ^6*(mn^2 - mπp^2)*(-4*mDelta*mn^2 + 5*mn^3 - 2*mDelta*mπp^2 + mn*mπp^2 - 7*mn^2*mΣs - 2*mπp^2*mΣs) - Mπ^4*(12*mn^7 - 3*mn^5*mπp^2 - 3*mn^3*mπp^4 + mDelta^2*mn*(13*mn^4 - 2*mn^2*mπp^2 + mπp^4) + 4*mDelta*mn^2*(mn^4 + mn^2*mπp^2 + mπp^4) + mDelta^3*(-3*mn^4 + 3*mn^2*mπp^2 + 6*mπp^4) + (-15*mn^6 + 21*mn^4*mπp^2 + 6*mn^2*mπp^4 + 4*mDelta*mn*(-2*mn^4 + 4*mn^2*mπp^2 + mπp^4) + mDelta^2*(-3*mn^4 + 9*mn^2*mπp^2 + 6*mπp^4))*mΣs + 6*mn^2*(3*mDelta*mn^2 + mn^3 - mDelta*mπp^2 + mn*mπp^2)*mΣs^2 + (9*mn^4 - 3*mn^2*mπp^2)*mΣs^3) + Mπ^2*((mDelta + mn)^2*(9*mn^7 + 6*mDelta^3*mπp^4 - 3*mn^3*mπp^4 + mDelta^2*(2*mn^5 - mn^3*mπp^2 - 7*mn*mπp^4) + mDelta*(-7*mn^6 - 7*mn^4*mπp^2 + 8*mn^2*mπp^4)) + (mDelta + mn)*(-9*mn^7 + 15*mn^5*mπp^2 + 6*mn^3*mπp^4 + 3*mDelta^3*(mn^4 + mn^2*mπp^2 + 2*mπp^4) + mDelta^2*(-25*mn^5 + 11*mn^3*mπp^2 + 2*mn*mπp^4) - mDelta*(mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4))*mΣs + 6*mn^2*(3*mn^5 + mDelta^3*(5*mn^2 - 2*mπp^2) + mDelta^2*(3*mn^3 - mn*mπp^2) + mDelta*(5*mn^4 - 3*mn^2*mπp^2))*mΣs^2 + 3*mn^2*(10*mn^4 - 4*mn^2*mπp^2 + mDelta^2*(8*mn^2 - 2*mπp^2) + mDelta*(5*mn^3 - 3*mn*mπp^2))*mΣs^3 + 12*mn^4*(mDelta + mn)*mΣs^4 + 6*mn^4*mΣs^5) + mSigmam^3*(-((mDelta + mn)*(3*mDelta^6*mn - mn^7 + 5*mn^5*mπp^2 - 4*mDelta^4*mn*(4*mn^2 + mπp^2) - mDelta^5*(mn^2 + 4*mπp^2) + mDelta^3*(5*mn^4 + 11*mn^2*mπp^2) - mDelta^2*(mn^5 - 14*mn^3*mπp^2) - mDelta*(mn^6 + 10*mn^4*mπp^2))) + 3*mn*(-mDelta^6 - 3*mDelta^5*mn + mDelta^4*mn^2 + 11*mDelta^3*mn^3 + 8*mDelta^2*mn^4 + 2*mDelta*mn^5 + 2*mn^6)*mΣs + 3*mn^2*(-mDelta^4 - 3*mDelta^3*mn + 4*mDelta^2*mn^2 - 5*mDelta*mn^3 + mn^4)*mΣs^2 + Mπ^6*(3*mDelta*mn - 7*mn^2 - 4*mπp^2 + 3*mn*mΣs) + Mπ^4*(-9*mDelta^3*mn + 15*mn^4 + 9*mn^2*mπp^2 + 12*mDelta^2*(mn^2 + mπp^2) + 2*mDelta*(7*mn^3 + 4*mn*mπp^2) - 9*mDelta*mn*(mDelta + mn)*mΣs - 3*mn^2*mΣs^2) + Mπ^2*(9*mDelta^5*mn - 9*mn^6 - 3*mDelta^4*(mn^2 + 4*mπp^2) - mDelta^3*(31*mn^3 + 16*mn*mπp^2) + 2*mDelta^2*(5*mn^4 - mn^2*mπp^2) - mDelta*(19*mn^5 + 7*mn^3*mπp^2) + 3*mn*(3*mDelta^4 + 6*mDelta^3*mn - mDelta^2*mn^2 + mDelta*mn^3 - 3*mn^4)*mΣs + 3*mDelta*mn^2*(2*mDelta + 3*mn)*mΣs^2)) + mSigmam^2*((mDelta - mn)*(mDelta + mn)^2*(-mn^6 - 6*mDelta^2*mn^2*mπp^2 + 2*mn^4*mπp^2 + 5*mDelta^3*mn*(mn^2 + mπp^2) + mDelta^4*(mn^2 + 4*mπp^2) - 2*mDelta*(mn^5 + 4*mn^3*mπp^2)) + (mDelta + mn)*(10*mn^7 - 5*mn^5*mπp^2 + mDelta^5*(mn^2 + 4*mπp^2) + mDelta^4*(-5*mn^3 + 4*mn*mπp^2) - mDelta^3*(5*mn^4 + 11*mn^2*mπp^2) + 2*mDelta^2*(5*mn^5 - 7*mn^3*mπp^2) + mDelta*(mn^6 + 10*mn^4*mπp^2))*mΣs + 6*mn^2*(-mDelta^5 - 3*mDelta^4*mn + 2*mDelta^3*mn^2 + mDelta^2*mn^3 - 2*mDelta*mn^4 + mn^5)*mΣs^2 + 3*mn^2*(-mDelta^4 - 3*mDelta^3*mn + 4*mDelta^2*mn^2 - 5*mDelta*mn^3 + mn^4)*mΣs^3 - Mπ^6*(4*mDelta*(mn^2 + mπp^2) + mn*(7*mn^2 + mπp^2) + (7*mn^2 + 4*mπp^2)*mΣs) + Mπ^4*(15*mn^5 + 6*mn^3*mπp^2 + 3*mDelta^3*(3*mn^2 + 4*mπp^2) + mDelta^2*(29*mn^3 + 11*mn*mπp^2) + mDelta*(29*mn^4 + 11*mn^2*mπp^2) + (24*mn^4 + 9*mn^2*mπp^2 + 3*mDelta^2*(5*mn^2 + 4*mπp^2) + 2*mDelta*(7*mn^3 + 4*mn*mπp^2))*mΣs - 6*mDelta*mn^2*mΣs^2 - 3*mn^2*mΣs^3) + Mπ^2*(-3*mn^5*(3*mn^2 + mπp^2) - 7*mDelta*mn^4*(4*mn^2 + mπp^2) - 6*mDelta^5*(mn^2 + 2*mπp^2) - mDelta^4*(28*mn^3 + 19*mn*mπp^2) - 3*mDelta^3*(7*mn^4 + 2*mn^2*mπp^2) - 3*mDelta^2*(2*mn^5 + 5*mn^3*mπp^2) - (27*mn^6 + 2*mDelta^2*mn^2*(-5*mn^2 + mπp^2) + 3*mDelta^4*(3*mn^2 + 4*mπp^2) + 2*mDelta^3*(5*mn^3 + 8*mn*mπp^2) + mDelta*(25*mn^5 + 7*mn^3*mπp^2))*mΣs + 6*mn^2*(2*mDelta^3 + 3*mDelta^2*mn + 2*mDelta*mn^2 - mn^3)*mΣs^2 + 3*mDelta*mn^2*(2*mDelta + 3*mn)*mΣs^3)) - mSigmam*(-((mDelta - mn)^2*(mDelta + mn)^4*(3*mDelta*mn*(mn^2 + mπp^2) - 2*(mn^4 + mn^2*mπp^2 + mπp^4))) - 3*(mDelta - mn)*mn*(mDelta + mn)^2*(-2*mDelta*mn^4 + mDelta^3*(mn^2 + mπp^2) + 2*mDelta^2*mn*(mn^2 + mπp^2) - 2*mn^3*(mn^2 + mπp^2))*mΣs + 3*mn^2*(mDelta + mn)*(4*mDelta^4*mn + 3*mn^3*(mn^2 - mπp^2) + mDelta^3*(5*mn^2 - mπp^2) - 2*mDelta^2*mn*(mn^2 + mπp^2) + mDelta*(-6*mn^4 + 2*mn^2*mπp^2))*mΣs^2 + 6*mn^3*(mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 + 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + 6*mn^4*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4 + Mπ^6*(-5*mn^4 - 5*mn^2*mπp^2 - 2*mπp^4 + 3*mDelta*mn*(3*mn^2 + mπp^2) + 3*mn*(5*mn^2 + mπp^2)*mΣs) + Mπ^4*(6*mDelta^2*mπp^2*(mn^2 + mπp^2) - 3*mDelta^3*(7*mn^3 + 3*mn*mπp^2) + 4*mDelta*mn*(-2*mn^4 + mn^2*mπp^2 + mπp^4) + 6*mn^2*(2*mn^4 + 3*mn^2*mπp^2 + mπp^4) - 3*mn*(3*mDelta*mn*(3*mn^2 + mπp^2) + 2*mn^2*(6*mn^2 + mπp^2) + mDelta^2*(11*mn^2 + 3*mπp^2))*mΣs + 3*mn^2*(4*mDelta*mn + mn^2 - mπp^2)*mΣs^2 + 6*mn^3*mΣs^3) + Mπ^2*((mDelta + mn)*(3*mDelta^4*(5*mn^3 + 3*mn*mπp^2) - 6*mDelta^3*(mn^4 + mn^2*mπp^2 + mπp^4) + mDelta^2*(13*mn^5 - 5*mn^3*mπp^2 - 2*mn*mπp^4) + mDelta*(7*mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4) - 3*(3*mn^7 + 5*mn^5*mπp^2 + 2*mn^3*mπp^4)) + 3*mn*(6*mDelta^3*mn*(2*mn^2 + mπp^2) + 3*mn^4*(3*mn^2 + mπp^2) + mDelta^4*(7*mn^2 + 3*mπp^2) + mDelta^2*(13*mn^4 + 3*mn^2*mπp^2) + mDelta*(13*mn^5 + 7*mn^3*mπp^2))*mΣs - 3*mn^2*(8*mDelta^3*mn + 4*mn^2*(mn^2 - mπp^2) + 2*mDelta^2*(5*mn^2 - mπp^2) + 3*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 - 6*mn^3*(2*mDelta^2 + 3*mDelta*mn + 3*mn^2)*mΣs^3 - 6*mn^4*mΣs^4)))*B0[mn^2, mDelta^2, Mπ^2])/(1728*mDelta^2*mn^3*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) + ((-2*mSigmam^11 + mSigmam^10*(mDelta - 2*mn - 3*mΣs) + 2*(mn^2 - mπp^2)^2*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^3 + mSigmam^9*(-12*mDelta^2 + 6*mDelta*mn + mn^2 + 9*Mπ^2 + mπp^2 + 2*mDelta*mΣs - mn*mΣs + 4*mΣs^2) + mSigmam^8*(-21*mDelta^3 - 9*mDelta^2*mn + 10*mDelta*mn^2 + mn^3 + mDelta*mπp^2 - 2*mn*mπp^2 + 3*(-2*mDelta^2 + 4*mDelta*mn + mn^2 + mπp^2)*mΣs - (mDelta - 8*mn)*mΣs^2 + 7*mΣs^3 + Mπ^2*(-9*mDelta + 9*mn + 11*mΣs)) + mSigmam^7*(-12*mDelta^4 - 12*mDelta^3*mn + 6*mDelta^2*mn^2 + 6*mDelta*mn^3 + mn^4 - 12*Mπ^4 + 6*mDelta^2*mπp^2 + 6*mDelta*mn*mπp^2 - 2*mn^2*mπp^2 + mπp^4 + (-3*mDelta^3 + 9*mDelta^2*mn + 11*mDelta*mn^2 + 2*mn^3 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs + (30*mDelta^2 - 6*mDelta*mn + mn^2 + mπp^2)*mΣs^2 + (-4*mDelta + 5*mn)*mΣs^3 - 2*mΣs^4 - Mπ^2*(9*(-2*mDelta^2 + 3*mDelta*mn + mn^2) + 2*(5*mDelta - mn)*mΣs + 3*mΣs^2)) + mSigmam*(mn^2 - mπp^2)*(Mπ^2 - mΣs^2)^2*(Mπ^2*(3*mDelta*mn + 2*mn^2 + mπp^2 + 3*mn*mΣs) - mΣs*(4*(mDelta + mn)*(mn^2 - mπp^2) + 3*(mDelta*mn + 2*mn^2 - mπp^2)*mΣs + 3*mn*mΣs^2)) - mSigmam^6*((mDelta + mn)*(6*mDelta^4 - mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 - 3*mDelta^2*(mn^2 + 3*mπp^2)) - 6*mn*(mDelta + mn)*(-2*mDelta^2 + mn^2 + mπp^2)*mΣs - (24*mDelta^3 + 24*mDelta^2*mn + 11*mDelta*mn^2 + 2*mn^3 - mDelta*mπp^2 + 8*mn*mπp^2)*mΣs^2 + (-18*mDelta^2 + 21*mDelta*mn + 8*mn^2 + 5*mπp^2)*mΣs^3 + (mDelta + 10*mn)*mΣs^4 + 5*mΣs^5 + Mπ^4*(-15*mDelta + 12*mn + 4*mΣs) + Mπ^2*(-3*(mDelta + mn)*(10*mDelta^2 - 6*mDelta*mn - 3*mn^2 + 5*mπp^2) + (-30*mDelta^2 + 39*mDelta*mn + 28*mn^2 + 7*mπp^2)*mΣs + (26*mDelta + 20*mn)*mΣs^2 + 3*mΣs^3)) - mSigmam^2*(Mπ^2 - mΣs^2)*(Mπ^4*((mDelta + mn)*(7*mn^2 - 5*mπp^2) + (4*mn^2 - 2*mπp^2)*mΣs) + Mπ^2*(3*(mDelta + mn)*(mDelta^2 + mn^2 - 2*mπp^2)*(mn^2 - mπp^2) + (6*mDelta^2 + 9*mDelta*mn + 7*mn^2 - 4*mπp^2)*(mn^2 - mπp^2)*mΣs + (-8*mDelta*mn^2 - 5*mn^3 + 4*mDelta*mπp^2 + mn*mπp^2)*mΣs^2 + (-5*mn^2 + mπp^2)*mΣs^3) + mΣs^2*(-((mDelta + mn)*(mn^2 - mπp^2)*(3*mDelta^2 - 5*mn^2 + 2*mπp^2)) + (-6*mDelta^2 - 9*mDelta*mn + mn^2 - 4*mπp^2)*(mn^2 - mπp^2)*mΣs + (-2*mn^3 + 4*mn*mπp^2 + mDelta*(mn^2 + mπp^2))*mΣs^2 + (mn^2 + mπp^2)*mΣs^3)) + mSigmam^5*(5*Mπ^6 + Mπ^4*(3*(-2*mDelta^2 + 12*mDelta*mn + 5*mn^2 + mπp^2) + 8*(mDelta + mn)*mΣs - 13*mΣs^2) + Mπ^2*(12*mDelta^4 + 18*mDelta^3*mn - 6*mDelta^2*mn^2 - 9*mDelta*mn*(mn^2 + mπp^2) - 3*mπp^2*(mn^2 + mπp^2) + (mDelta + mn)*(15*mDelta^2 - 6*mDelta*mn - 19*mn^2 + 2*mπp^2)*mΣs + 3*(6*mDelta^2 - 13*mDelta*mn - 2*mn^2 - 5*mπp^2)*mΣs^2 - (22*mDelta + 7*mn)*mΣs^3 + 2*mΣs^4) + mΣs*((mDelta + mn)*(6*mDelta^4 + 5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4 + 3*mDelta^2*(-5*mn^2 + mπp^2)) + (-12*mDelta^3*mn + mn^4 + 16*mn^2*mπp^2 - 5*mπp^4 + 6*mDelta^2*(mn^2 - 3*mπp^2) + 12*mDelta*(2*mn^3 - mn*mπp^2))*mΣs - (9*mDelta^3 + 9*mDelta^2*mn - 5*mDelta*mn^2 + 4*mn^3 + 4*mDelta*mπp^2 - 5*mn*mπp^2)*mΣs^2 - (18*mDelta^2 + 3*mDelta*mn + 8*mn^2 + 5*mπp^2)*mΣs^3 + (2*mDelta - 7*mn)*mΣs^4)) - mSigmam^3*(Mπ^6*(15*mDelta*mn + 7*mn^2 + 4*mπp^2 + 9*mn*mΣs) - Mπ^4*(-6*mDelta^3*mn - 3*mn^4 - 6*mDelta^2*mπp^2 + 6*mDelta*mn*mπp^2 + 6*mn^2*mπp^2 + 3*mπp^4 - 2*(6*mDelta^2*mn - 7*mDelta*mn^2 - 7*mn^3 + 8*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs + (33*mDelta*mn + 29*mn^2 + 2*mπp^2)*mΣs^2 + 21*mn*mΣs^3) - mΣs^3*(-((mDelta + mn)*(mn^2 - mπp^2)*(9*mDelta^2 - 17*mn^2 + 8*mπp^2)) + (-6*mDelta^3*mn + 22*mn^4 - 23*mn^2*mπp^2 + 7*mπp^4 - 6*mDelta^2*(3*mn^2 - 2*mπp^2) + 3*mDelta*mn*(mn^2 + mπp^2))*mΣs + (-12*mDelta^2*mn - 4*mDelta*mn^2 + 17*mn^3 + 2*mDelta*mπp^2 - 7*mn*mπp^2)*mΣs^2 + 3*(mDelta*mn + 2*mn^2 + mπp^2)*mΣs^3 + 3*mn*mΣs^4) + Mπ^2*mΣs*(-((mDelta + mn)*(9*mDelta^2 - mn^2 - 8*mπp^2)*(mn^2 - mπp^2)) + 3*(-4*mDelta^3*mn + mn^4 + 5*mn^2*mπp^2 - 2*mπp^4 + mDelta^2*(-6*mn^2 + 2*mπp^2) + mDelta*(mn^3 + 3*mn*mπp^2))*mΣs + (-24*mDelta^2*mn + 31*mn^3 - 11*mn*mπp^2 + 2*mDelta*(5*mn^2 - 7*mπp^2))*mΣs^2 + (21*mDelta*mn + 28*mn^2 + mπp^2)*mΣs^3 + 15*mn*mΣs^4)) + mSigmam^4*(Mπ^6*(-7*mDelta + 5*mn - 4*mΣs) + Mπ^4*(-3*(3*mDelta^3 + mDelta^2*mn - 8*mDelta*mn^2 - 5*mn^3 + 7*mDelta*mπp^2 + 6*mn*mπp^2) + (-18*mDelta^2 + 27*mDelta*mn + 29*mn^2 - 4*mπp^2)*mΣs + 3*mDelta*mΣs^2 + 3*mΣs^3) + Mπ^2*(6*(mDelta + mn)*(mDelta^2 - mπp^2)^2 + (12*mDelta^4 + 18*mDelta^3*mn - mn^4 - 7*mn^2*mπp^2 + 2*mπp^4 + 6*mDelta^2*(2*mn^2 - 3*mπp^2) + 3*mDelta*(mn^3 - 7*mn*mπp^2))*mΣs + 2*(12*mDelta^3 + 15*mDelta^2*mn + 5*mDelta*mn^2 + 5*mn^3 - mDelta*mπp^2 - 4*mn*mπp^2)*mΣs^2 + 3*(10*mDelta^2 - 12*mDelta*mn - 7*mn^2 - 3*mπp^2)*mΣs^3 + 3*(mDelta - 3*mn)*mΣs^4) + mΣs^2*(-2*(mDelta + mn)*(3*mDelta^4 - 6*mDelta^2*mn^2 + 2*mn^4 + 2*mn^2*mπp^2 - mπp^4) - (12*mDelta^4 + 18*mDelta^3*mn - 13*mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 + 6*mDelta^2*(-2*mn^2 + mπp^2) + mDelta*(-33*mn^3 + 15*mn*mπp^2))*mΣs - (15*mDelta^3 + 27*mDelta^2*mn - 11*mn^3 + 10*mn*mπp^2 + mDelta*(10*mn^2 + mπp^2))*mΣs^2 + (-12*mDelta^2 + 9*mDelta*mn + 4*mn^2 + mπp^2)*mΣs^3 + (mDelta + 4*mn)*mΣs^4 + mΣs^5)))*B0[mSigmam^2, Mπ^2, mΣs^2])/(1728*mDelta^2*mSigmam^3*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) - ((-2*mDelta^7*mn^5 + mDelta^7*mn^3*mπp^2 - mDelta^6*mn^4*mπp^2 + 6*mDelta^5*mn^5*mπp^2 + 3*mDelta^5*mn^3*Mπ^2*mπp^2 + mDelta^7*mn*mπp^4 - mDelta^6*mn^2*mπp^4 - 3*mDelta^5*mn^3*mπp^4 + 3*mDelta^4*mn^4*mπp^4 - 6*mDelta^3*mn^5*mπp^4 + 3*mDelta^5*mn*Mπ^2*mπp^4 - 9*mDelta^3*mn^3*Mπ^2*mπp^4 - 6*mDelta^3*mn*Mπ^4*mπp^4 + 2*mDelta^6*mπp^6 - 3*mDelta^5*mn*mπp^6 + 3*mDelta^4*mn^2*mπp^6 + 3*mDelta^3*mn^3*mπp^6 - 3*mDelta^2*mn^4*mπp^6 + 2*mDelta*mn^5*mπp^6 + 6*mDelta^4*Mπ^2*mπp^6 - 3*mDelta^3*mn*Mπ^2*mπp^6 - 3*mDelta^2*mn^2*Mπ^2*mπp^6 + 6*mDelta*mn^3*Mπ^2*mπp^6 - 12*mDelta^2*Mπ^4*mπp^6 - 12*mDelta*mn*Mπ^4*mπp^6 - 6*mDelta^4*mπp^8 + 3*mDelta^3*mn*mπp^8 - 3*mDelta^2*mn^2*mπp^8 - mDelta*mn^3*mπp^8 + mn^4*mπp^8 - 9*mDelta^2*Mπ^2*mπp^8 + 3*mn^2*Mπ^2*mπp^8 - 6*Mπ^4*mπp^8 + 6*mDelta^2*mπp^10 - mDelta*mn*mπp^10 + mn^2*mπp^10 + 3*Mπ^2*mπp^10 - 2*mπp^12 - 2*(mDelta^3*mπp^4*(-mn^2 + mπp^2)*(4*mn^2 + 3*Mπ^2 + 8*mπp^2) + 2*mDelta^5*mπp^2*(mn^4 + mn^2*mπp^2 - 2*mπp^4) + mDelta^2*mn*mπp^4*(-2*mn^4 + 6*Mπ^4 + mn^2*mπp^2 + 12*Mπ^2*mπp^2 + mπp^4) + mDelta^6*(2*mn^5 - mn^3*mπp^2 - mn*mπp^4) + mDelta^4*mn*mπp^2*(-2*mn^4 + mn^2*mπp^2 + mπp^4 - 3*Mπ^2*(mn^2 + mπp^2)) + mn*mπp^6*(2*mn^4 + 6*Mπ^4 - mn^2*mπp^2 - mπp^4 + Mπ^2*(-9*mn^2 + 3*mπp^2)) + mDelta*mπp^6*(6*Mπ^4 - 9*Mπ^2*(mn^2 - mπp^2) + 2*(mn^4 + mn^2*mπp^2 - 2*mπp^4)))*mΣs - mπp^2*(9*mn^4*mπp^4 + 3*mn^2*mπp^6 - 6*mπp^8 + 3*mDelta^5*mn*(mn^2 + mπp^2) + mDelta^4*(5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4) + 12*Mπ^4*(mDelta*mn*mπp^2 + mπp^4) + 4*mDelta^2*mπp^2*(mn^4 - 11*mn^2*mπp^2 + 7*mπp^4) + 2*mDelta^3*(5*mn^5 - 16*mn^3*mπp^2 + 5*mn*mπp^4) + mDelta*(8*mn^5*mπp^2 - 7*mn^3*mπp^4 + 5*mn*mπp^6) - 3*Mπ^2*(4*mDelta^2*mn^2*mπp^2 + 9*mn^2*mπp^4 - 3*mπp^6 + mDelta^3*(mn^3 + 5*mn*mπp^2) + mDelta*(8*mn^3*mπp^2 - 4*mn*mπp^4)))*mΣs^2 + (-(mDelta^3*mπp^2*(mn^4 + 7*mn^2*mπp^2 - 8*mπp^4)) + mDelta^4*(6*mn^5 - 9*mn^3*mπp^2 - 9*mn*mπp^4) + mDelta^2*mn*mπp^2*(-7*mn^4 + 26*mn^2*mπp^2 + 5*mπp^4 - 3*Mπ^2*(mn^2 - 7*mπp^2)) + mDelta*mπp^4*(-19*mn^4 + 35*mn^2*mπp^2 - 16*mπp^4 + 6*Mπ^2*(2*mn^2 - mπp^2)) - 3*mn*mπp^4*(7*mn^4 + 2*Mπ^4 - 5*mn^2*mπp^2 + 2*mπp^4 + Mπ^2*(-7*mn^2 + mπp^2)))*mΣs^3 + 2*(2*mDelta^2*(-(mn^2*mπp) + mπp^3)^2 + 3*mDelta^3*(mn^5 - mn^3*mπp^2 - 2*mn*mπp^4) + mDelta*mn*mπp^2*(-3*Mπ^2*(mn^2 - 3*mπp^2) + 5*(mn^2 - mπp^2)^2) + 3*mπp^4*(-2*mn^4 + mn^2*mπp^2 - mπp^4 + Mπ^2*(mn^2 + mπp^2)))*mΣs^4 + mπp^2*(9*mn^5 - 21*mn^3*mπp^2 + 6*mn*mπp^4 + 3*mDelta^2*(mn^3 - 3*mn*mπp^2) - 3*Mπ^2*(mn^3 - 3*mn*mπp^2) + mDelta*(5*mn^4 - 7*mn^2*mπp^2 + 8*mπp^4))*mΣs^5 - 2*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)^2*mΣs^6 - 2*mn*(mn^2 - mπp^2)^2*mΣs^7 - mSigmam^5*(2*mDelta^7 - 9*mDelta^5*mπp^2 + 21*mDelta^3*mπp^4 + 4*mDelta*mπp^6 + 2*(mDelta^2 - mπp^2)^2*(2*mDelta^2 - mπp^2)*mΣs + (7*mDelta^3*mπp^2 - 4*mDelta*mπp^4)*mΣs^2 + (-6*mDelta^4 + 10*mDelta^2*mπp^2 + 6*mπp^4)*mΣs^3 - 2*(3*mDelta^3 + 2*mDelta*mπp^2)*mΣs^4 - 6*mπp^2*mΣs^5 + 4*mDelta*mΣs^6 + 2*mΣs^7) - mSigmam^4*(2*mDelta^7*mn - 2*mDelta^6*mπp^2 - 9*mDelta^5*mn*mπp^2 + 12*mDelta^4*mπp^4 + 21*mDelta^3*mn*mπp^4 + 9*mDelta^2*mπp^6 + 4*mDelta*mn*mπp^6 - mπp^8 + (4*mDelta^6*mn - 5*mDelta^5*mπp^2 - 10*mDelta^4*mn*mπp^2 + 19*mDelta^3*mπp^4 + 8*mDelta^2*mn*mπp^4 + 4*mDelta*mπp^6 - 2*mn*mπp^6)*mΣs + mπp^2*(-4*mDelta^4 + 7*mDelta^3*mn + 4*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 + 3*mπp^4)*mΣs^2 + (-6*mDelta^4*mn + mDelta^3*mπp^2 + 10*mDelta^2*mn*mπp^2 - 8*mDelta*mπp^4 + 6*mn*mπp^4)*mΣs^3 - (6*mDelta^3*mn - 5*mDelta^2*mπp^2 + 4*mDelta*mn*mπp^2 + 3*mπp^4)*mΣs^4 + 2*(2*mDelta - 3*mn)*mπp^2*mΣs^5 + (4*mDelta*mn + mπp^2)*mΣs^6 + 2*mn*mΣs^7) + mSigmam^3*(3*mDelta^6*mn*mπp^2 - 15*mDelta^4*mn*mπp^4 + 9*mDelta^2*mn*mπp^6 + 3*mn*mπp^8 + 4*mDelta^7*(mn^2 + mπp^2) + 2*mDelta*mπp^6*(-5*mn^2 + 9*Mπ^2 + mπp^2) + 3*mDelta^3*mπp^4*(7*mn^2 + 7*Mπ^2 + 5*mπp^2) - 3*mDelta^5*mπp^2*(5*mn^2 + Mπ^2 + 7*mπp^2) + (9*mDelta^5*mn*mπp^2 - 33*mDelta^3*mn*mπp^4 - 6*mDelta*mn*mπp^6 + 8*mDelta^6*(mn^2 + mπp^2) - mπp^6*(10*mn^2 - 6*Mπ^2 + mπp^2) + mDelta^2*mπp^4*(-8*mn^2 + 24*Mπ^2 + 7*mπp^2) - 2*mDelta^4*mπp^2*(7*mn^2 + 3*Mπ^2 + 10*mπp^2))*mΣs + mπp^2*(3*mDelta^5 + 9*mDelta^4*mn - 3*mDelta^3*Mπ^2 - 12*mDelta^2*mn*mπp^2 - 9*mn*mπp^4 + mDelta^3*(17*mn^2 + 26*mπp^2) - 2*mDelta*(4*mn^2*mπp^2 + mπp^4))*mΣs^2 + (15*mDelta*mn*mπp^4 - 6*mDelta^4*(2*mn^2 + mπp^2) + 3*mπp^4*(7*mn^2 - 3*Mπ^2 + mπp^2) + mDelta^2*mπp^2*(17*mn^2 + 3*Mπ^2 + 32*mπp^2))*mΣs^3 - (9*mDelta^2*mn*mπp^2 - 9*mn*mπp^4 + 2*mDelta*mπp^2*(7*mn^2 - 3*Mπ^2 + mπp^2) + 3*mDelta^3*(4*mn^2 + 3*mπp^2))*mΣs^4 - 3*mπp^2*(mDelta^2 + 3*mDelta*mn + 5*mn^2 - Mπ^2 + mπp^2)*mΣs^5 + (-3*mn*mπp^2 + 2*mDelta*(4*mn^2 + mπp^2))*mΣs^6 + (4*mn^2 + mπp^2)*mΣs^7) + mSigmam^2*(mDelta^7*mn*(4*mn^2 + mπp^2) - mDelta*mn*mπp^6*(10*mn^2 - 18*Mπ^2 + mπp^2) + mπp^8*(-2*mn^2 + 3*Mπ^2 + mπp^2) - 3*mDelta^5*mn*mπp^2*(5*mn^2 + Mπ^2 + 2*mπp^2) + 3*mDelta^4*mπp^4*(mn^2 + 2*Mπ^2 + 2*mπp^2) + 3*mDelta^3*mn*mπp^4*(7*mn^2 + 7*Mπ^2 + 2*mπp^2) - mDelta^6*mπp^2*(mn^2 + 4*mπp^2) + 3*mDelta^2*(9*Mπ^2*mπp^6 - mπp^8) + (2*mDelta^6*mn*(4*mn^2 + mπp^2) + 2*mn*mπp^6*(-5*mn^2 + 3*Mπ^2 + mπp^2) - 2*mDelta^4*mn*mπp^2*(7*mn^2 + 3*Mπ^2 + mπp^2) - 2*mDelta*mπp^6*(8*mn^2 - 9*Mπ^2 + 2*mπp^2) - mDelta^5*mπp^2*(mn^2 + 7*mπp^2) + 2*mDelta^2*mn*mπp^4*(-4*mn^2 + 12*Mπ^2 + 11*mπp^2) + mDelta^3*mπp^4*(-7*mn^2 + 12*Mπ^2 + 35*mπp^2))*mΣs + mπp^2*(3*mDelta^5*mn - 3*mπp^6 + mDelta^4*(mn^2 - 8*mπp^2) + mDelta^3*(17*mn^3 + 5*mn*mπp^2) - 3*Mπ^2*(mDelta^3*mn - 4*mDelta^2*mπp^2 + mπp^4) + mDelta^2*(-16*mn^2*mπp^2 + 44*mπp^4) + mDelta*(-8*mn^3*mπp^2 + mn*mπp^4))*mΣs^2 + (3*mn*mπp^4*(7*mn^2 - 3*Mπ^2 - 2*mπp^2) + 3*mDelta^4*mn*(-4*mn^2 + mπp^2) + mDelta^2*mn*mπp^2*(17*mn^2 + 3*Mπ^2 + 5*mπp^2) + mDelta*mπp^4*(-7*mn^2 + 6*Mπ^2 + 8*mπp^2) + mDelta^3*(2*mn^2*mπp^2 - 7*mπp^4))*mΣs^3 + (-12*mDelta^3*mn^3 + mDelta^2*mπp^2*(mn^2 - 5*mπp^2) + 3*mπp^4*(mn^2 + mπp^2) + 2*mDelta*mn*mπp^2*(-7*mn^2 + 3*Mπ^2 + 2*mπp^2))*mΣs^4 + mπp^2*(-3*mDelta^2*mn - 15*mn^3 + 3*mn*Mπ^2 + 6*mn*mπp^2 - mDelta*(mn^2 + 4*mπp^2))*mΣs^5 - (-8*mDelta*mn^3 + 4*mDelta*mn*mπp^2 + mn^2*mπp^2 + mπp^4)*mΣs^6 + (4*mn^3 - 2*mn*mπp^2)*mΣs^7) - mSigmam*(3*mDelta^6*mn*mπp^2*(mn^2 + mπp^2) + 9*mDelta^2*mn*mπp^6*(mn^2 + mπp^2) - 3*mn*mπp^8*(mn^2 - 2*Mπ^2 + mπp^2) + 2*mDelta^7*(mn^4 + mn^2*mπp^2 + mπp^4) - 2*mDelta*mπp^6*(mn^4 - 6*Mπ^4 + mn^2*mπp^2 + mπp^4 + 3*Mπ^2*(mn^2 - mπp^2)) - 3*mDelta^4*mn*mπp^4*(2*Mπ^2 + 3*(mn^2 + mπp^2)) + 3*mDelta^3*mπp^4*(2*Mπ^4 + Mπ^2*(3*mn^2 + mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4)) - 3*mDelta^5*mπp^2*(Mπ^2*(mn^2 + 3*mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4)) + (9*mDelta^5*mn*mπp^2*(mn^2 + mπp^2) + 6*mDelta*mn*mπp^6*(mn^2 - 2*Mπ^2 + 2*mπp^2) - 3*mDelta^3*mn*mπp^4*(5*mn^2 + 6*Mπ^2 + 7*mπp^2) + 4*mDelta^6*(mn^4 + mn^2*mπp^2 + mπp^4) + mπp^6*(4*mn^4 - 18*mn^2*Mπ^2 + 12*Mπ^4 + mn^2*mπp^2 + mπp^4) + mDelta^2*mπp^4*(-4*mn^4 + 12*Mπ^4 - mn^2*mπp^2 + 12*Mπ^2*mπp^2 + 5*mπp^4) - 2*mDelta^4*mπp^2*(2*mn^4 + 2*mn^2*mπp^2 + 5*mπp^4 + 3*Mπ^2*(mn^2 + 3*mπp^2)))*mΣs + mπp^2*(12*mDelta*Mπ^4*mπp^2 - 9*mn^3*mπp^4 + 9*mn*mπp^6 + 12*mDelta^2*mn*mπp^2*(mn^2 - 3*mπp^2) + 3*mDelta^5*(mn^2 + 3*mπp^2) + 3*mDelta^4*(3*mn^3 + 5*mn*mπp^2) + 5*mDelta^3*(2*mn^4 - mn^2*mπp^2 - mπp^4) + 2*mDelta*(4*mn^4*mπp^2 - 11*mn^2*mπp^4 + mπp^6) - 3*mDelta*Mπ^2*(8*mDelta*mn*mπp^2 + 8*mπp^2*(mn^2 - mπp^2) + mDelta^2*(mn^2 + 7*mπp^2)))*mΣs^2 + (18*mDelta^3*mn*mπp^4 + 3*mDelta*mn*mπp^4*(11*mn^2 - 6*Mπ^2 - 7*mπp^2) - 6*mDelta^4*(mn^4 - 2*mπp^4) + mDelta^2*mπp^2*(7*mn^4 - 5*mn^2*mπp^2 + 10*mπp^4 + 3*Mπ^2*(mn^2 - 5*mπp^2)) + 3*mπp^4*(7*mn^4 + 2*Mπ^4 - 2*mn^2*mπp^2 - mπp^4 + Mπ^2*(-7*mn^2 + mπp^2)))*mΣs^3 + (3*mn*mπp^4*(5*mn^2 - 2*Mπ^2 - 3*mπp^2) - 3*mDelta^3*(2*mn^4 + mn^2*mπp^2 - 3*mπp^4) + mDelta^2*(-9*mn^3*mπp^2 + 15*mn*mπp^4) + 2*mDelta*mπp^2*(-5*mn^4 + mn^2*mπp^2 + mπp^4 + 3*Mπ^2*(mn^2 - mπp^2)))*mΣs^4 + 3*mπp^2*(-mn^2 + mπp^2)*(mDelta^2 + 3*mDelta*mn + 3*mn^2 - Mπ^2 + mπp^2)*mΣs^5 + (mn^2 - mπp^2)*(-3*mn*mπp^2 + 2*mDelta*(2*mn^2 + mπp^2))*mΣs^6 + (2*mn^4 - mn^2*mπp^2 - mπp^4)*mΣs^7))*B0[mπp^2, mDelta^2, mΣs^2])/(1728*mDelta^2*mπp^4*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mDelta^3*mSigmam^7 - 3*mDelta^3*mSigmam^6*(mDelta + mn + mΣs) + Mπ^6*(mDelta^3*mn + 2*mDelta^2*mπp^2 + 2*mDelta*mn*mπp^2 + mπp^4 + 2*(mDelta^2*mn + mDelta*mπp^2 + mn*mπp^2)*mΣs + 2*(mDelta*mn + mπp^2)*mΣs^2 + mn*mΣs^3) - mΣs^3*((mDelta - mn)*(mDelta + mn)^2*(mn^2 - mπp^2)*(2*mDelta^2 - 3*mn^2 + mπp^2) + (mDelta^2 - mn^2)^2*(mDelta*mn + 3*mn^2 - 2*mπp^2)*mΣs + 2*(mDelta^4*mn - 2*mDelta^2*mn^3 + 2*mn^5 - mn^3*mπp^2 + mDelta^3*(mn^2 - mπp^2))*mΣs^2 + 2*mn*(mDelta^3 + mn^3)*mΣs^3 + mn*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4) - Mπ^4*((mDelta + mn)*(mDelta^2 - mπp^2)*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2) + 2*(mDelta^4*mn - 2*mDelta^2*mn*mπp^2 + 2*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta*mπp^2*(mn^2 - mπp^2))*mΣs + 2*(2*mDelta^3*mn + 3*mn^2*mπp^2 - mπp^4 + mDelta^2*(mn^2 + mπp^2) + mDelta*(3*mn^3 - mn*mπp^2))*mΣs^2 + mn*(5*mDelta^2 + 3*mDelta*mn + 5*mn^2)*mΣs^3 + 2*(2*mDelta*mn + mn^2 + mπp^2)*mΣs^4 + 2*mn*mΣs^5) + Mπ^2*mΣs*(2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mn^2 - mπp^2) + 2*(mDelta + mn)*(mDelta^4*mn - 2*mDelta^2*mn^3 + 2*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta*(mn^2 - mπp^2)^2)*mΣs + (4*mDelta^4*mn + 2*mDelta^3*(mn^2 - mπp^2) - 4*mDelta^2*mn*(mn^2 + mπp^2) + 2*mDelta*(3*mn^4 - 4*mn^2*mπp^2 + mπp^4) + mn*(7*mn^4 - 4*mn^2*mπp^2 + mπp^4))*mΣs^2 + mn*(5*mDelta^3 + 2*mDelta^2*mn + 6*mDelta*mn^2 + 5*mn^3 - 4*mDelta*mπp^2)*mΣs^3 + 2*(2*mDelta^2*mn + 3*mn^3 - mn*mπp^2 + mDelta*(mn^2 - mπp^2))*mΣs^4 + 2*mn*(mDelta + mn)*mΣs^5 + mn*mΣs^6) + mDelta*mSigmam^5*(-2*(2*mDelta^2 + mDelta*mn - mn^2)*(mDelta^2 - mπp^2) - mDelta*(mDelta^2 + 5*mDelta*mn + 4*mn^2)*mΣs + (5*mDelta^2 - 2*mDelta*mn + 2*mn^2)*mΣs^2 + Mπ^2*(7*mDelta^2 + 2*mπp^2 + 4*mDelta*mΣs - 2*mΣs^2)) + mDelta*mSigmam^4*(-2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2) + 2*(mDelta + mn)*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs + 2*(3*mDelta^3 + mDelta^2*mn - mDelta*mn^2 + mn^3)*mΣs^2 + (5*mDelta^2 - 2*mDelta*mn + 2*mn^2)*mΣs^3 + Mπ^2*(5*mDelta^3 + 7*mDelta^2*mn + 4*mDelta*mπp^2 + 2*mn*mπp^2 + 2*(3*mDelta^2 + 2*mDelta*mn + mπp^2)*mΣs - 2*mn*mΣs^2 - 2*mΣs^3)) + mSigmam^3*(-((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)^2) - 2*(mDelta - mn)*mn*(mDelta + mn)^2*(mDelta^2 - mπp^2)*mΣs + 2*(mDelta + mn)*(2*mDelta^4 - mn^2*mπp^2 + mDelta^2*(2*mn^2 - 3*mπp^2) - 2*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 + 2*(mDelta^4 + 4*mDelta^3*mn + 3*mDelta^2*mn^2 + mDelta*mn^3 + mn^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mn - 3*mDelta*mn^2 + mn^3)*mΣs^4 + Mπ^4*(-5*mDelta^3 - 4*mDelta*mπp^2 - 2*(3*mDelta^2 + mπp^2)*mΣs + 2*mΣs^3) + Mπ^2*((mDelta^2 - mπp^2)*(6*mDelta^3 + 3*mDelta^2*mn - 4*mDelta*mn^2 + 2*mDelta*mπp^2 + mn*mπp^2) + 2*(3*mDelta^4 + 4*mDelta^3*mn + mDelta*mn*mπp^2 + 2*mn^2*mπp^2 + 2*mDelta^2*(mn^2 - mπp^2))*mΣs + (-4*mDelta^3 + 4*mDelta^2*mn + 4*mDelta*mn^2 + 2*mn*mπp^2)*mΣs^2 - 2*(2*mDelta^2 + mDelta*mn + 2*mn^2)*mΣs^3 + (2*mDelta - mn)*mΣs^4)) + mSigmam^2*(Mπ^4*(-2*mDelta^4 - 5*mDelta^3*mn - 6*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 - mπp^4 - (3*mDelta^3 + 6*mDelta^2*mn + 4*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs - 2*mDelta^2*mΣs^2 + 2*mn*mΣs^3 + mΣs^4) + mΣs*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mDelta^2 - 2*mn^2 + mπp^2) - 2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs - 2*(mDelta + mn)*(mDelta^4 - mn^4 + mn^2*mπp^2 + mDelta^2*(-4*mn^2 + 3*mπp^2) + 2*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 + (-3*mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 - 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mn - 3*mDelta*mn^2 + mn^3)*mΣs^4) + Mπ^2*((mDelta + mn)*(mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 4*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2) + (2*mDelta^5 + mDelta^4*mn + 4*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta^3*(mn^2 - 4*mπp^2) + 4*mDelta^2*(mn^3 - 2*mn*mπp^2) + mDelta*(6*mn^2*mπp^2 - 2*mπp^4))*mΣs + 2*(mDelta^4 + 2*mDelta*mn^3 + mn^2*mπp^2 + 4*mDelta^2*(mn^2 - mπp^2))*mΣs^2 + 2*(mDelta^3 + mDelta^2*mn + mDelta*mn^2 - 2*mn^3 + mn*mπp^2)*mΣs^3 + (2*mDelta^2 + mDelta*mn - 3*mn^2)*mΣs^4 + (2*mDelta - mn)*mΣs^5)) + mSigmam*(Mπ^6*(mDelta + mΣs)*(mDelta^2 + 2*mπp^2 + mDelta*mΣs + mΣs^2) - mΣs^2*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mDelta^2 - 2*mn^2 + mπp^2) + (mDelta - mn)*(mDelta + mn)^2*(2*mDelta^3 + mDelta^2*mn - 2*mDelta*mn^2 - 3*mn^3 + 2*mn*mπp^2)*mΣs + 2*(mDelta + mn)*(mDelta^4 + mDelta^3*mn - 2*mDelta*mn^3 + mn^4 - mDelta^2*mπp^2 + mDelta*mn*mπp^2 - mn^2*mπp^2)*mΣs^2 + (mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 + 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + mn*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4) - Mπ^4*((mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 + mn*mπp^2) + (4*mDelta^4 + 3*mDelta^3*mn - 2*mDelta^2*mπp^2 + 2*mDelta*mn*mπp^2 + 4*mn^2*mπp^2 - mπp^4)*mΣs + mDelta*(5*mDelta^2 + 4*mDelta*mn + 6*mn^2 - 4*mπp^2)*mΣs^2 + (4*mDelta^2 + 3*mDelta*mn + 5*mn^2)*mΣs^3 + (2*mDelta + mn)*mΣs^4 + mΣs^5) + Mπ^2*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)^2 + (mDelta + mn)*(mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 2*mn^3 - 2*mDelta*mπp^2 + mn*mπp^2)*mΣs + (4*mDelta^5 + 5*mDelta^4*mn - 2*mn^3*mπp^2 + mn*mπp^4 + 2*mDelta^3*(mn^2 - 2*mπp^2) + 4*mDelta^2*(mn^3 - 2*mn*mπp^2) + 2*mDelta*(2*mn^4 - 4*mn^2*mπp^2 + mπp^4))*mΣs^2 + (5*mDelta^4 + 6*mDelta^3*mn + 8*mDelta*mn^3 + 7*mn^4 - 4*mDelta*mn*mπp^2 - 2*mn^2*mπp^2)*mΣs^3 + (4*mDelta^3 + 5*mDelta^2*mn + 3*mn^3 - 2*mn*mπp^2 + mDelta*(mn^2 - 2*mπp^2))*mΣs^4 + (2*mDelta^2 + 3*mDelta*mn + 3*mn^2)*mΣs^5 + mn*mΣs^6)))*C0[mSigmam^2, mn^2, mπp^2, mΣs^2, Mπ^2, mDelta^2])/(288*mDelta^2*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2))))/(18*Sqrt[2]*f^3) + (Dd*(Dd + F)*(hD + 3*hF)*(-1/32*((mLambda + mSigmam)*A0[mLambda^2])/(mSigmam*Pi^2) - A0[mn^2]/(16*Pi^2) + ((mLambda*mn + mn*mSigmam)*A0[Mπ^2])/(32*mn*mSigmam*Pi^2) + ((2*mLambda^2*mn^2 - 2*mn*mSigmam*Mπ^2 - mSigmam^2*(2*mn^2 + Mπ^2) + Mπ^2*(-mn^2 + mπp^2))*B0[mn^2, mn^2, Mπ^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mLambda + mSigmam)*(-2*(mLambda + mn)*mSigmam^3 + mSigmam^4 - 2*mn*mSigmam*Mπ^2 - (-mLambda^2 + Mπ^2)*(mn^2 - mπp^2) + 2*mLambda*mSigmam*(mLambda*mn - mn^2 + mπp^2) - mSigmam^2*(-mLambda^2 - mn^2 + Mπ^2 + mπp^2))*B0[mSigmam^2, mLambda^2, Mπ^2])/(32*mSigmam*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) - (mn*(mLambda + mSigmam)*(mLambda*mn + mn^2 + (mLambda + mn)*mSigmam - mπp^2)*B0[mπp^2, mLambda^2, mn^2])/(8*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn*(mLambda + mSigmam)*(mLambda^3*mn - mLambda^2*mn*mSigmam - mLambda*mn*mSigmam^2 + mn*mSigmam^3 - (mLambda + mn)*mSigmam*Mπ^2 + Mπ^2*(-(mLambda*mn) - mn^2 + mπp^2))*C0[mSigmam^2, mn^2, mπp^2, mLambda^2, Mπ^2, mn^2])/(8*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(6*Sqrt[2]*f^3) - (F*(Dd + F)*(hD - hF)*(-1/16*A0[mn^2]/Pi^2 - A0[mSigmam^2]/(16*Pi^2) + A0[Mπ^2]/(16*Pi^2) + ((2*mn^2*mSigmam^2 - 2*mn*mSigmam*Mπ^2 - mSigmam^2*(2*mn^2 + Mπ^2) + Mπ^2*(-mn^2 + mπp^2))*B0[mn^2, mn^2, Mπ^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mSigmam^4 - 2*mSigmam^3*(mn + mSigmam) - 2*mn*mSigmam*Mπ^2 - (-mSigmam^2 + Mπ^2)*(mn^2 - mπp^2) + 2*mSigmam^2*(-mn^2 + mn*mSigmam + mπp^2) - mSigmam^2*(-mn^2 - mSigmam^2 + Mπ^2 + mπp^2))*B0[mSigmam^2, mSigmam^2, Mπ^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) - (mn*mSigmam*(mn^2 + mn*mSigmam + mSigmam*(mn + mSigmam) - mπp^2)*B0[mπp^2, mn^2, mSigmam^2])/(4*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn*mSigmam*(-(mSigmam*(mn + mSigmam)*Mπ^2) + Mπ^2*(-mn^2 - mn*mSigmam + mπp^2))*C0[mSigmam^2, mn^2, mπp^2, mSigmam^2, Mπ^2, mn^2])/(4*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((-mn + mSigmam)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(Sqrt[2]*f^3) + (Dd*(Dd - 3*F)*(hD - hF)*(-1/16*A0[mn^2]/Pi^2 - A0[mSigmam^2]/(16*Pi^2) + A0[(4*MK^2)/3 - Mπ^2/3]/(16*Pi^2) + ((2*mn^2*mSigmam^2 - 2*mn*mSigmam*((4*MK^2)/3 - Mπ^2/3) - mSigmam^2*((4*MK^2)/3 + 2*mn^2 - Mπ^2/3) + ((4*MK^2)/3 - Mπ^2/3)*(-mn^2 + mπp^2))*B0[mn^2, mn^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mSigmam^4 - 2*mSigmam^3*(mn + mSigmam) - 2*mn*mSigmam*((4*MK^2)/3 - Mπ^2/3) - ((4*MK^2)/3 - mSigmam^2 - Mπ^2/3)*(mn^2 - mπp^2) + 2*mSigmam^2*(-mn^2 + mn*mSigmam + mπp^2) - mSigmam^2*((4*MK^2)/3 - mn^2 - mSigmam^2 - Mπ^2/3 + mπp^2))*B0[mSigmam^2, mSigmam^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) - (mn*mSigmam*(mn^2 + mn*mSigmam + mSigmam*(mn + mSigmam) - mπp^2)*B0[mπp^2, mn^2, mSigmam^2])/(4*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn*mSigmam*(-(mSigmam*(mn + mSigmam)*((4*MK^2)/3 - Mπ^2/3)) + ((4*MK^2)/3 - Mπ^2/3)*(-mn^2 - mn*mSigmam + mπp^2))*C0[mSigmam^2, mn^2, mπp^2, mSigmam^2, (4*MK^2)/3 - Mπ^2/3, mn^2])/(4*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((-mn + mSigmam)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(6*Sqrt[2]*f^3) - ((Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(((mLambda*mSigmam + mn*mΞ)*A0[MK^2])/(32*mn*mSigmam*Pi^2) - ((mLambda + mn)*A0[mLambda^2])/(32*mn*Pi^2) - ((mSigmam + mΞ)*A0[mΞ^2])/(32*mSigmam*Pi^2) + ((mLambda + mn)*(mLambda^2*mn^2 - 2*mLambda*mn^3 + mn^4 - 2*mn*(MK^2 + mLambda*(-mLambda + mn))*mSigmam - (MK^2 - mLambda^2 + 2*mLambda*mn + mn^2)*mSigmam^2 + 2*mLambda*mn^2*mΞ - 2*mn^3*mΞ + 2*mn^2*mΞ^2 - mLambda^2*mπp^2 + 2*mLambda*mn*mπp^2 - mn^2*mπp^2 + MK^2*(-mn^2 + mπp^2))*B0[mn^2, MK^2, mLambda^2])/(32*mn*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mSigmam + mΞ)*(-2*MK^2*mn*mSigmam + mSigmam^4 - 2*mSigmam^3*(mLambda + mΞ) - (MK^2 - mΞ^2)*(mn^2 - mπp^2) + 2*mSigmam*mΞ*(-mn^2 + mn*mΞ + mπp^2) - mSigmam^2*(MK^2 - 2*mLambda^2 + mn^2 - 2*mLambda*mΞ + 2*mn*mΞ - mΞ^2 + mπp^2))*B0[mSigmam^2, MK^2, mΞ^2])/(32*mSigmam*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) - ((mLambda + mn)*(mSigmam + mΞ)*(mLambda*mn + mn*mΞ + mSigmam*(mLambda + mΞ) - mπp^2)*B0[mπp^2, mLambda^2, mΞ^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mLambda + mn)*(mSigmam + mΞ)*(mLambda*mSigmam^3 + (mLambda - mn)^2*mSigmam*mΞ + (mLambda - mn)*mn*mΞ^2 - mn*mSigmam*mΞ^2 + mn*mΞ^3 - MK^2*mSigmam*(mLambda + mΞ) - mLambda*mSigmam^2*(mLambda - mn + mΞ) + (mLambda - mn)*mSigmam*(mLambda^2 - mπp^2) - (mLambda - mn)*mΞ*(mn^2 - mπp^2) + MK^2*(-(mLambda*mn) - mn*mΞ + mπp^2))*C0[mSigmam^2, mn^2, mπp^2, mΞ^2, MK^2, mLambda^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) - ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(12*Sqrt[2]*f^3) + ((Dd - F)*(Dd + F)*(hD + hF)*(((mSigmam^2 + mn*mΞ)*A0[MK^2])/(32*mn*mSigmam*Pi^2) - ((mn + mSigmam)*A0[mSigmam^2])/(32*mn*Pi^2) - ((mSigmam + mΞ)*A0[mΞ^2])/(32*mSigmam*Pi^2) + ((mn + mSigmam)*(mn^4 - 2*mn^3*mSigmam + mn^2*mSigmam^2 - 2*mn*mSigmam*(MK^2 + (mn - mSigmam)*mSigmam) - mSigmam^2*(MK^2 + mn^2 + 2*mn*mSigmam - mSigmam^2) - 2*mn^3*mΞ + 2*mn^2*mSigmam*mΞ + 2*mn^2*mΞ^2 - mn^2*mπp^2 + 2*mn*mSigmam*mπp^2 - mSigmam^2*mπp^2 + MK^2*(-mn^2 + mπp^2))*B0[mn^2, MK^2, mSigmam^2])/(32*mn*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mSigmam + mΞ)*(-2*MK^2*mn*mSigmam + mSigmam^4 - 2*mSigmam^3*(mSigmam + mΞ) - (MK^2 - mΞ^2)*(mn^2 - mπp^2) + 2*mSigmam*mΞ*(-mn^2 + mn*mΞ + mπp^2) - mSigmam^2*(MK^2 + mn^2 - 2*mSigmam^2 + 2*mn*mΞ - 2*mSigmam*mΞ - mΞ^2 + mπp^2))*B0[mSigmam^2, MK^2, mΞ^2])/(32*mSigmam*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) - ((mn + mSigmam)*(mSigmam + mΞ)*(mn*mSigmam + mn*mΞ + mSigmam*(mSigmam + mΞ) - mπp^2)*B0[mπp^2, mSigmam^2, mΞ^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mn + mSigmam)*(mSigmam + mΞ)*(mSigmam^4 + mSigmam*(-mn + mSigmam)^2*mΞ - mn*mSigmam*mΞ^2 + mn*(-mn + mSigmam)*mΞ^2 + mn*mΞ^3 - MK^2*mSigmam*(mSigmam + mΞ) - mSigmam^3*(-mn + mSigmam + mΞ) - (-mn + mSigmam)*mΞ*(mn^2 - mπp^2) + mSigmam*(-mn + mSigmam)*(mSigmam^2 - mπp^2) + MK^2*(-(mn*mSigmam) - mn*mΞ + mπp^2))*C0[mSigmam^2, mn^2, mπp^2, mΞ^2, MK^2, mSigmam^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((-mn + mSigmam)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) - ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(4*Sqrt[2]*f^3) + (-1/4*(hD - hF)/(Sqrt[2]*f^3) + (-hD + hF)/(2*Sqrt[2]*f^3))*(A0[mSigmam^2]/(16*Pi^2) - (mSigmam*A0[mSigmam^2])/(16*mn*Pi^2) + (mSigmam*A0[Mπ^2])/(16*mn*Pi^2) - (mn^2*B0[mn^2, mSigmam^2, Mπ^2])/(16*Pi^2) - (mn*mSigmam*B0[mn^2, mSigmam^2, Mπ^2])/(16*Pi^2) + (mSigmam^2*B0[mn^2, mSigmam^2, Mπ^2])/(16*Pi^2) + (mSigmam^3*B0[mn^2, mSigmam^2, Mπ^2])/(16*mn*Pi^2) + (Mπ^2*B0[mn^2, mSigmam^2, Mπ^2])/(16*Pi^2) - (mSigmam*Mπ^2*B0[mn^2, mSigmam^2, Mπ^2])/(16*mn*Pi^2) - ((-mn + mSigmam)*(4*mn + 3*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2))}, {Lambda, -1/48*((hD + 3*hF)*A0[MK^2])/(Sqrt[3]*f^3*Pi^2) - ((hD + 3*hF)*A0[Mπ^2])/(256*Sqrt[3]*f^3*Pi^2) - (Sqrt[3]*(hD + 3*hF)*A0[(4*MK^2)/3 - Mπ^2/3])/(256*f^3*Pi^2) - ((hD + 3*hF)*(-1/16*A0[mP^2]/Pi^2 + (mP*A0[mP^2])/(16*mLambda*Pi^2) - (mP*A0[Mπ^2])/(16*mLambda*Pi^2) + (mLambda^2*B0[mLambda^2, mP^2, Mπ^2])/(16*Pi^2) + (mLambda*mP*B0[mLambda^2, mP^2, Mπ^2])/(16*Pi^2) - (mP^2*B0[mLambda^2, mP^2, Mπ^2])/(16*Pi^2) - (mP^3*B0[mLambda^2, mP^2, Mπ^2])/(16*mLambda*Pi^2) - (Mπ^2*B0[mLambda^2, mP^2, Mπ^2])/(16*Pi^2) + (mP*Mπ^2*B0[mLambda^2, mP^2, Mπ^2])/(16*mLambda*Pi^2)))/(4*Sqrt[3]*f^3) - (Sqrt[3]*(hD - hF)*(A0[MK^2]/(32*Pi^2) + (mLambda*A0[MK^2])/(32*mP*Pi^2) + A0[mP^2]/(32*Pi^2) - (mLambda*A0[mP^2])/(32*mP*Pi^2) + (MK^2*B0[mP^2, MK^2, mP^2])/(32*Pi^2) - (MK^2*mLambda*B0[mP^2, MK^2, mP^2])/(32*mP*Pi^2) + (mLambda*mP*B0[mP^2, MK^2, mP^2])/(8*Pi^2) - (mP^2*B0[mP^2, MK^2, mP^2])/(8*Pi^2)))/(8*f^3) - (Sqrt[3]*hD*(-1/32*A0[MK^2]/Pi^2 - (mP*A0[MK^2])/(32*mLambda*Pi^2) - A0[mLambda^2]/(32*Pi^2) + (mP*A0[mLambda^2])/(32*mLambda*Pi^2) - (MK^2*B0[mLambda^2, MK^2, mLambda^2])/(32*Pi^2) + (mLambda^2*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) + (MK^2*mP*B0[mLambda^2, MK^2, mLambda^2])/(32*mLambda*Pi^2) - (mLambda*mP*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) - ((mLambda - mP)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(16*Pi^2)))/(8*f^3) - (hD*(-1/32*(mP*A0[MK^2])/(mLambda*Pi^2) - (mSigma*A0[MK^2])/(32*mLambda*Pi^2) - A0[mSigma^2]/(16*Pi^2) + (mP*A0[mSigma^2])/(32*mLambda*Pi^2) + (mSigma*A0[mSigma^2])/(32*mLambda*Pi^2) - (MK^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) + (mLambda^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) + (MK^2*mP*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (mLambda*mP*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) + (MK^2*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) + (3*mLambda*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) - (mP*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) - (mP*mSigma^2*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (mSigma^3*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - ((-mP + mSigma)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(16*Pi^2)))/(8*Sqrt[3]*f^3) + (hC*^2*((2*mLambda^7*mn*mπp^2 + 2*mLambda^6*mn*mπp^2*(-mDelta - mn + mΣs) + 2*mLambda^5*mn*mπp^2*(5*mDelta^2 + mDelta*mn + mn^2 - 6*Mπ^2 + mπp^2 - 2*(mDelta + mn)*mΣs - 4*mΣs^2) - 2*mn*mπp^2*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^4 - mΣs^4) - 2*mLambda^4*(mDelta^5*mn - mDelta^4*mπp^2 + 10*mDelta^3*mn*mπp^2 + mDelta*mn*mπp^2*(2*mn^2 - 5*Mπ^2 + mπp^2) + mπp^2*(2*mn^4 - 8*mn^2*Mπ^2 + Mπ^4 + mn^2*mπp^2) + mn*(2*mDelta^4 - 7*mDelta^2*mπp^2 - 5*mDelta*mn*mπp^2 + 3*Mπ^2*mπp^2 - 2*mπp^4)*mΣs + mn*(3*mDelta^3 - 2*mDelta*mπp^2 - 2*mn*mπp^2)*mΣs^2 + mn*(3*mDelta^2 + 8*mπp^2)*mΣs^3 + 2*mDelta*mn*mΣs^4 + mn*mΣs^5) + mLambda^3*(-28*mDelta^4*mn*mπp^2 + 16*mDelta^3*mn^2*mπp^2 + 2*mDelta^5*(mn^2 + mπp^2) - 2*mDelta^2*mn*mπp^2*(3*mn^2 + 11*Mπ^2 + mπp^2) - 2*mDelta*mπp^2*(mn^2*Mπ^2 + Mπ^4 - 2*mn^2*mπp^2) + mn*mπp^2*(27*Mπ^4 - 8*Mπ^2*(mn^2 + 2*mπp^2) + 2*(mn^4 + 4*mn^2*mπp^2 + mπp^4)) + 2*(-6*mDelta^3*mn*mπp^2 - 10*mDelta^2*mn^2*mπp^2 + mDelta^4*(2*mn^2 + mπp^2) - mπp^2*(2*mn^4 - 11*mn^2*Mπ^2 + Mπ^4 + 3*mn^2*mπp^2) + mDelta*mn*mπp^2*(13*Mπ^2 - 4*(3*mn^2 + mπp^2)))*mΣs + 2*mn*(3*mDelta^3*mn - 7*mDelta^2*mπp^2 + mDelta*mn*mπp^2 + mπp^2*(-3*mn^2 + 13*Mπ^2 - 8*mπp^2))*mΣs^2 + 2*mn*(3*mDelta^2*mn + 12*mDelta*mπp^2 + 10*mn*mπp^2)*mΣs^3 + mn*(4*mDelta*mn + 27*mπp^2)*mΣs^4 + 2*mn^2*mΣs^5) + mLambda^2*(20*mDelta^3*mn*mπp^2*(mn^2 + mπp^2) + mDelta^5*mn*(2*mn^2 + mπp^2) + 4*mDelta^2*mn^2*mπp^2*(mn^2 - Mπ^2 + mπp^2) - mDelta^4*mπp^2*(mn^2 + 2*mπp^2) + 2*mπp^2*(Mπ^4*(-27*mn^2 + mπp^2) - mn^4*(mn^2 + mπp^2) + 4*mn^2*Mπ^2*(2*mn^2 + mπp^2)) - 2*mDelta*mn*mπp^2*(2*mn^4 + 25*Mπ^4 + 3*mn^2*mπp^2 + mπp^4 - Mπ^2*(11*mn^2 + 7*mπp^2)) + mn*(-12*mDelta^3*mn*mπp^2 + 2*mDelta^2*mπp^2*(mn^2 - 7*mπp^2) - 2*mDelta*mn*mπp^2*(-5*mn^2 + 8*Mπ^2 + mπp^2) + mDelta^4*(4*mn^2 + 3*mπp^2) + mπp^2*(5*Mπ^4 + 2*(mn^2 + mπp^2)^2 - 2*Mπ^2*(mn^2 + 5*mπp^2)))*mΣs + 2*mn*(-4*mDelta^2*mn*mπp^2 + 3*mDelta^3*(mn^2 + mπp^2) + 2*mn*mπp^2*(-Mπ^2 + mπp^2) + mDelta*(-10*mn^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*mn*(-6*mDelta*mn*mπp^2 + 8*mπp^2*(mn^2 - mπp^2) + 3*mDelta^2*(mn^2 + mπp^2))*mΣs^3 + mn*(4*mDelta*mn^2 - 3*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + 2*(mn^3 - mn*mπp^2)*mΣs^5) + mLambda*(27*mDelta^4*mn*mπp^2*(mn^2 + mπp^2) - 16*mDelta^3*mn^2*mπp^2*(mn^2 + mπp^2) - 2*mDelta^5*(mn^4 + mn^2*mπp^2 + mπp^4) - 2*mDelta^2*mn*mπp^2*(4*(mn^2 + mπp^2)^2 - Mπ^2*(13*mn^2 + 11*mπp^2)) + mDelta*mπp^2*(2*mn^2*(mn^2 + mπp^2)^2 + Mπ^4*(5*mn^2 + 2*mπp^2) - 2*Mπ^2*(3*mn^4 + 5*mn^2*mπp^2)) + mn*mπp^2*(-64*Mπ^6 + Mπ^4*(27*mn^2 + 28*mπp^2) - 4*Mπ^2*(3*mn^4 + 4*mn^2*mπp^2 + mπp^4) + 2*(mn^6 + mn^4*mπp^2 + mn^2*mπp^4 + mπp^6)) + (12*mDelta^3*mn*mπp^2*(2*mn^2 + mπp^2) + 4*mDelta^2*mn^2*mπp^2*(mn^2 + 2*mπp^2) - mDelta^4*(4*mn^4 + 3*mn^2*mπp^2 + 2*mπp^4) - 2*mDelta*mn*mπp^2*(8*Mπ^4 + 2*mn^2*(mn^2 + 2*mπp^2) - Mπ^2*(13*mn^2 + 5*mπp^2)) - 2*mπp^2*(Mπ^4*(25*mn^2 - mπp^2) - Mπ^2*(5*mn^4 + 7*mn^2*mπp^2) + mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)))*mΣs + 2*mn*(mn^2 - mπp^2)*(-3*mDelta^3*mn - 7*mDelta^2*mπp^2 + 7*mDelta*mn*mπp^2 + mπp^2*(5*mn^2 - 11*Mπ^2 + 4*mπp^2))*mΣs^2 - 2*mn*(mn^2 - mπp^2)*(3*mDelta^2*mn + 6*mDelta*mπp^2 + 10*mn*mπp^2)*mΣs^3 + mn*(-4*mDelta*mn^3 + 3*mDelta*mn*mπp^2 - 28*mn^2*mπp^2 + 27*mπp^4)*mΣs^4 + (-2*mn^4 + mn^2*mπp^2)*mΣs^5))/(3456*mDelta^2*mLambda*mn*mπp^2*mΣs^2*Pi^2) + ((-2*mDelta^5*mn^6 - mDelta^5*mn^4*mπp^2 - mDelta^4*mn^5*mπp^2 + 6*mDelta^3*mn^6*mπp^2 + 3*mDelta^3*mn^4*Mπ^2*mπp^2 - mDelta^5*mn^2*mπp^4 - 2*mDelta^4*mn^3*mπp^4 + 8*mDelta^3*mn^4*mπp^4 - 7*mDelta^2*mn^5*mπp^4 + 5*mDelta*mn^6*mπp^4 + 2*mn^7*mπp^4 + 5*mDelta^3*mn^2*Mπ^2*mπp^4 - 2*mDelta^2*mn^3*Mπ^2*mπp^4 - 2*mDelta*mn^4*Mπ^2*mπp^4 - 7*mn^5*Mπ^2*mπp^4 - 4*mDelta*mn^2*Mπ^4*mπp^4 + 5*mn^3*Mπ^4*mπp^4 - 2*mDelta^5*mπp^6 - 3*mDelta^4*mn*mπp^6 + 4*mDelta^3*mn^2*mπp^6 - 11*mDelta^2*mn^3*mπp^6 + mDelta*mn^4*mπp^6 + 2*mn^5*mπp^6 + 4*mDelta^3*Mπ^2*mπp^6 + 2*mDelta^2*mn*Mπ^2*mπp^6 + 2*mDelta*mn^2*Mπ^2*mπp^6 - 5*mn^3*Mπ^2*mπp^6 - 2*mDelta*Mπ^4*mπp^6 + mn*Mπ^4*mπp^6 + 2*mn^3*mπp^8 - (mDelta^4*(4*mn^6 + 2*mn^4*mπp^2 + mn^2*mπp^4 + 2*mπp^6) + 2*mDelta^3*(2*mn^5*mπp^2 + 5*mn^3*mπp^4 + 2*mn*mπp^6) + 2*mDelta*mn*mπp^4*(3*mn^2*(mn^2 + 2*mπp^2) - Mπ^2*(7*mn^2 + 2*mπp^2)) + mπp^4*(5*mn^6 + 4*mn^4*mπp^2 + Mπ^4*(7*mn^2 + 2*mπp^2) - 2*Mπ^2*(7*mn^4 + 2*mn^2*mπp^2)) - mDelta^2*mπp^2*(4*mn^6 + 3*mn^4*mπp^2 + 2*mn^2*mπp^4 + Mπ^2*(6*mn^4 + 8*mn^2*mπp^2 + 4*mπp^4)))*mΣs - 2*mn^2*(mn^2 - mπp^2)*(3*mDelta^2*mn*mπp^2 + 3*mDelta*(mn^2 - Mπ^2)*mπp^2 - 2*mn*mπp^4 + mDelta^3*(mn^2 + 3*mπp^2))*mΣs^2 + mn^2*(mn^2 - mπp^2)*(-5*mDelta*mn*mπp^2 + (-7*mn^2 + 3*Mπ^2)*mπp^2 + mDelta^2*(2*mn^2 - 3*mπp^2))*mΣs^3 + 2*mn^3*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)*mΣs^4 + 2*(mn^6 - mn^4*mπp^2)*mΣs^5 + mLambda^3*(-2*mDelta^5*mn^3 + 2*mDelta^4*mπp^4 + mDelta*mn*(3*mn^2 - 4*Mπ^2)*mπp^4 - mDelta^2*(5*mn^2 + 4*Mπ^2)*mπp^4 + (-mn^4 - mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + mDelta^3*(9*mn^3*mπp^2 + 4*mn*mπp^4) + 2*mn^3*(-2*mDelta^4 + 5*mDelta^2*mπp^2 + mπp^4)*mΣs - 2*mDelta^3*mn^3*mΣs^2 + 2*mn^3*(mDelta^2 - 2*mπp^2)*mΣs^3 + 4*mDelta*mn^3*mΣs^4 + 2*mn^3*mΣs^5) + mLambda^2*(12*mDelta^2*mn^3*mπp^4 + mDelta*(-4*mn^4 + 3*mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 2*mDelta^4*mn*mπp^2*(mn^2 + mπp^2) + mn*mπp^4*(mn^4 + mn^2*Mπ^2 - 2*Mπ^4 + mn^2*mπp^2) + 2*mDelta^5*(mn^4 + mπp^4) - mDelta^3*(9*mn^4*mπp^2 + 9*mn^2*mπp^4 + 4*Mπ^2*mπp^4) + (mDelta*mn*(3*mn^2 - 4*Mπ^2)*mπp^4 + (-3*mn^4 - mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 2*mDelta^4*(2*mn^4 + mπp^4) + mDelta^3*(5*mn^3*mπp^2 + 4*mn*mπp^4) - mDelta^2*(10*mn^4*mπp^2 + 5*mn^2*mπp^4 + 4*Mπ^2*mπp^4))*mΣs + 2*mn^3*(mDelta^3*mn + 3*mDelta^2*mπp^2 - mπp^4)*mΣs^2 + 2*mn^3*(-(mDelta^2*mn) + 2*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs^3 + mn^3*(-4*mDelta*mn + mπp^2)*mΣs^4 - 2*mn^4*mΣs^5) - mLambda*(mDelta^4*mπp^2*(mn^4 + 4*mn^2*mπp^2 + 2*mπp^4) + mDelta^5*(-2*mn^5 - 2*mn^3*mπp^2 + mn*mπp^4) + mDelta^3*mn*mπp^2*(6*mn^4 + 9*mn^2*mπp^2 + 4*mπp^4 + Mπ^2*(3*mn^2 - 2*mπp^2)) + mDelta*mn*mπp^4*(7*mn^4 + Mπ^4 + 6*mn^2*mπp^2 - Mπ^2*(9*mn^2 + 4*mπp^2)) - mDelta^2*mπp^4*(-3*mn^4 + 2*mn^2*mπp^2 + Mπ^2*(9*mn^2 + 4*mπp^2)) + mπp^4*(mn^4*(2*mn^2 + mπp^2) + Mπ^4*(5*mn^2 + 2*mπp^2) - Mπ^2*(7*mn^4 + 4*mn^2*mπp^2)) + mn*(mDelta*mn*(6*mn^2 + Mπ^2)*mπp^4 + mDelta^3*mn*mπp^2*(mn^2 - mπp^2) + mπp^4*(mn^2*Mπ^2 + Mπ^4 - mn^2*mπp^2) + mDelta^4*(-4*mn^4 - 4*mn^2*mπp^2 + mπp^4) + mDelta^2*mπp^2*(4*mn^4 + 3*mn^2*mπp^2 + Mπ^2*(6*mn^2 - 2*mπp^2)))*mΣs - mn^2*(3*mDelta^2*mπp^4 + (mn^2 - 3*Mπ^2)*mπp^4 - 3*mDelta*mn*mπp^2*(-2*mn^2 + 2*Mπ^2 + mπp^2) + mDelta^3*(2*mn^3 + 5*mn*mπp^2))*mΣs^2 + mn^3*(-(mDelta*mn*mπp^2) + 2*mDelta^2*(mn^2 - 2*mπp^2) + mπp^2*(-7*mn^2 + 3*Mπ^2 + 2*mπp^2))*mΣs^3 + mn^3*(4*mDelta*mn^2 - 2*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + (2*mn^5 - mn^3*mπp^2)*mΣs^5))*A0[mDelta^2])/(1728*mDelta^2*mn^3*mπp^4*mΣs^2*Pi^2) + ((2*mLambda^7*mn^3 - 2*mn^3*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^2 + mLambda^6*(-2*mDelta^4 - 4*mDelta^3*mn + 3*mDelta^2*mn^2 - 6*mDelta*mn^3 + (4*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^2 - 2*Mπ^4 + 3*mn^3*(-mn + mΣs)) + mLambda^5*(-2*mDelta^5 - 2*mDelta^4*mn + 7*mDelta^3*mn^2 + 4*mDelta^2*mn^3 + 2*mn^5 + mn^3*mπp^2 - (2*mDelta^4 + 4*mDelta^3*mn - 3*mDelta^2*mn^2 + 7*mDelta*mn^3 + 6*mn^4)*mΣs - 2*mn^3*mΣs^2 - 2*Mπ^4*(mDelta - mn + mΣs) + Mπ^2*(4*mDelta^3 - mDelta*mn^2 - 9*mn^3 + (4*mDelta^2 + 4*mDelta*mn + 3*mn^2)*mΣs)) + mLambda*mn^3*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mn + 2*mn^2 - mπp^2 + mn*mΣs) - mΣs*(-4*(mDelta + mn)*(mn^2 - mπp^2) + (mDelta*mn - 2*mn^2 + 3*mπp^2)*mΣs + mn*mΣs^2)) + mLambda^4*(mDelta^5*mn + 4*mDelta^4*mn^2 + mDelta^3*mn^3 - 5*mDelta^2*mn^4 - 6*mDelta*mn^5 - 3*mn^6 + 2*mDelta^4*mπp^2 + 4*mDelta^3*mn*mπp^2 + 2*mn^4*mπp^2 + mDelta*mn*(mDelta^3 - mDelta^2*mn - 6*mDelta*mn^2 - 4*mn^3)*mΣs + mn^2*(-3*mDelta^2 + 3*mDelta*mn - 5*mn^2)*mΣs^2 - 4*mn^3*mΣs^3 + Mπ^4*(mDelta*mn + 5*mn^2 + 2*mπp^2 + mn*mΣs) + Mπ^2*(-2*mDelta^3*mn - 9*mDelta^2*mn^2 + 35*mDelta*mn^3 + 24*mn^4 - 4*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 - 6*mn^2*mπp^2 + mn*(-2*mDelta^2 + mDelta*mn - 2*mn^2)*mΣs + 3*mn^2*mΣs^2)) + mLambda^2*mn^3*(Mπ^4*(7*mDelta + 5*mn + 4*mΣs) + Mπ^2*(3*(mDelta + mn)*(mDelta^2 + mn^2 - 2*mπp^2) + (6*mDelta^2 + mDelta*mn - mn^2 - 4*mπp^2)*mΣs - (8*mDelta + 9*mn)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-3*(mDelta - mn)*(mDelta + mn)^2 - (6*mDelta^2 + mDelta*mn - 7*mn^2 + 2*mπp^2)*mΣs + (mDelta + 4*mn)*mΣs^2 + mΣs^3)) + mLambda^3*((mDelta - mn)*(mDelta + mn)^3*(-(mn*(2*mn^2 + mπp^2)) + mDelta*(mn^2 + 2*mπp^2)) + (mDelta + mn)*(-6*mn^5 + 2*mDelta^2*mn*(2*mn^2 + mπp^2) + mDelta^3*(mn^2 + 2*mπp^2) - mDelta*(mn^4 + 2*mn^2*mπp^2))*mΣs - 2*mn^2*(3*mDelta^3 + 6*mDelta^2*mn + 3*mDelta*mn^2 - 2*mn^3 + 2*mn*mπp^2)*mΣs^2 + mn^2*(-3*mDelta^2 + 5*mDelta*mn + mn^2)*mΣs^3 + Mπ^4*(4*mDelta*mn^2 + 38*mn^3 + 2*mDelta*mπp^2 - mn*mπp^2 + 7*mn^2*mΣs + 2*mπp^2*mΣs) + Mπ^2*(-((mDelta + mn)*(9*mn^4 + 6*mn^2*mπp^2 + mDelta^2*(5*mn^2 + 4*mπp^2) - mDelta*(7*mn^3 + 2*mn*mπp^2))) - (-35*mn^4 + 6*mn^2*mπp^2 + 4*mDelta^2*(2*mn^2 + mπp^2) + mDelta*(-56*mn^3 + 4*mn*mπp^2))*mΣs + 2*mn^2*(3*mDelta + mn)*mΣs^2 + 3*mn^2*mΣs^3)))*A0[Mπ^2])/(1728*mDelta^2*mLambda^3*mn^3*mΣs^2*Pi^2) + ((2*mLambda^7*mπp^4 + 2*mπp^4*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^2 + mLambda^6*(2*mDelta^5 - 7*mDelta^3*mπp^2 - 5*mDelta*mπp^4 - 2*mn*mπp^4 + (4*mDelta^4 - 6*mDelta^2*mπp^2 + 5*mπp^4)*mΣs + 2*(mDelta^3 + 2*mDelta*mπp^2)*mΣs^2 - 2*(mDelta^2 - 3*mπp^2)*mΣs^3 - 4*mDelta*mΣs^4 - 2*mΣs^5) + mLambda^5*(-2*mDelta^5*mn - 2*mDelta^4*mπp^2 + 7*mDelta^3*mn*mπp^2 + 4*mDelta^2*mπp^4 + mπp^4*(mn^2 - 7*Mπ^2 + 2*mπp^2) - (4*mDelta^4*mn + 5*mDelta^3*mπp^2 - 6*mDelta^2*mn*mπp^2 + 6*mDelta*mπp^4 + 7*mn*mπp^4)*mΣs - (2*mDelta^3*mn + 6*mDelta^2*mπp^2 + 4*mDelta*mn*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(mDelta^2*mn - 2*mDelta*mπp^2 - 3*mn*mπp^2)*mΣs^3 + (4*mDelta*mn - mπp^2)*mΣs^4 + 2*mn*mΣs^5) + mLambda^4*(mDelta^4*mn*mπp^2 + mDelta^2*mn*mπp^4 + mDelta*mπp^4*(-3*mn^2 + 14*Mπ^2 - 4*mπp^2) - 2*mDelta^5*(mn^2 + mπp^2) - mn*mπp^4*(mn^2 - 7*Mπ^2 + mπp^2) + mDelta^3*mπp^2*(4*mn^2 + 3*Mπ^2 + 7*mπp^2) + (mDelta^3*mn*mπp^2 - 6*mDelta*mn*mπp^4 - 4*mDelta^4*(mn^2 + mπp^2) + mπp^4*(-4*mn^2 - 2*Mπ^2 + mπp^2) + 6*mDelta^2*mπp^2*(Mπ^2 + mπp^2))*mΣs - (3*mn*mπp^4 + mDelta*mπp^2*(10*mn^2 - 6*Mπ^2 - 3*mπp^2) + mDelta^3*(2*mn^2 + 5*mπp^2))*mΣs^2 + (-(mDelta*mn*mπp^2) + 2*mDelta^2*(mn^2 - 2*mπp^2) + mπp^2*(-9*mn^2 + 3*Mπ^2 + 8*mπp^2))*mΣs^3 + (4*mDelta*mn^2 - 2*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + (2*mn^2 - mπp^2)*mΣs^5) + mLambda^3*(mDelta^5*mn*(2*mn^2 + mπp^2) + mDelta*mn*mπp^4*(2*mn^2 - Mπ^2 + mπp^2) + mDelta^4*mπp^2*(mn^2 + 2*mπp^2) - 2*mDelta^2*mπp^4*(mn^2 + 2*mπp^2) - mDelta^3*mn*mπp^2*(4*mn^2 + 3*Mπ^2 + 2*mπp^2) + mπp^4*(5*Mπ^4 + Mπ^2*(mn^2 - 5*mπp^2) + mπp^2*(mn^2 + 2*mπp^2)) + (mDelta*mπp^4*(3*mn^2 + 14*Mπ^2 - 12*mπp^2) + 3*mn*mπp^4*(mn^2 + 3*Mπ^2 - 2*mπp^2) + 2*mDelta^4*mn*(2*mn^2 + mπp^2) - 3*mDelta^2*mn*mπp^2*(2*Mπ^2 + mπp^2) + mDelta^3*(4*mn^2*mπp^2 + 5*mπp^4))*mΣs + (mπp^4*(12*mn^2 - 2*Mπ^2 - 11*mπp^2) + mDelta*mn*mπp^2*(10*mn^2 - 6*Mπ^2 - 3*mπp^2) + 6*mDelta^2*mπp^2*(mn^2 + mπp^2) + 2*mDelta^3*(mn^3 + 2*mn*mπp^2))*mΣs^2 + (3*mn*mπp^2*(3*mn^2 - Mπ^2 - 3*mπp^2) + 5*mDelta*mπp^2*(mn^2 - 2*mπp^2) + mDelta^2*(-2*mn^3 + 5*mn*mπp^2))*mΣs^3 - 2*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)*mΣs^4 - 2*(mn^3 - mn*mπp^2)*mΣs^5) - mLambda*mπp^4*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mn + 2*mn^2 - mπp^2 + mn*mΣs) - mΣs*(-4*(mDelta + mn)*(mn^2 - mπp^2) + (mDelta*mn - 2*mn^2 + 3*mπp^2)*mΣs + mn*mΣs^2)) - mLambda^2*mπp^4*(Mπ^4*(7*mDelta + 5*mn + 4*mΣs) + Mπ^2*((mDelta + mn)*(3*mDelta^2 + mn^2 - 4*mπp^2) + (6*mDelta^2 + mDelta*mn - 3*mn^2 - 2*mπp^2)*mΣs - (8*mDelta + 9*mn)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-((mDelta + mn)*(3*mDelta^2 - 5*mn^2 + 2*mπp^2)) - (6*mDelta^2 + mDelta*mn - 9*mn^2 + 4*mπp^2)*mΣs + (mDelta + 4*mn)*mΣs^2 + mΣs^3)))*A0[mΣs^2])/(1728*mDelta^2*mLambda^3*mπp^4*mΣs^2*Pi^2) + ((-2*mLambda^11 + mLambda^10*(mDelta - 2*mn - 3*mΣs) + 2*(mn^2 - mπp^2)^2*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^3 + mLambda^9*(-12*mDelta^2 + 6*mDelta*mn + mn^2 + 9*Mπ^2 + mπp^2 + 2*mDelta*mΣs - mn*mΣs + 4*mΣs^2) + mLambda^8*(-21*mDelta^3 - 9*mDelta^2*mn + 10*mDelta*mn^2 + mn^3 + mDelta*mπp^2 - 2*mn*mπp^2 + 3*(-2*mDelta^2 + 4*mDelta*mn + mn^2 + mπp^2)*mΣs - (mDelta - 8*mn)*mΣs^2 + 7*mΣs^3 + Mπ^2*(-9*mDelta + 9*mn + 11*mΣs)) + mLambda^7*(-12*mDelta^4 - 12*mDelta^3*mn + 6*mDelta^2*mn^2 + 6*mDelta*mn^3 + mn^4 - 12*Mπ^4 + 6*mDelta^2*mπp^2 + 6*mDelta*mn*mπp^2 - 2*mn^2*mπp^2 + mπp^4 + (-3*mDelta^3 + 9*mDelta^2*mn + 11*mDelta*mn^2 + 2*mn^3 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs + (30*mDelta^2 - 6*mDelta*mn + mn^2 + mπp^2)*mΣs^2 + (-4*mDelta + 5*mn)*mΣs^3 - 2*mΣs^4 - Mπ^2*(9*(-2*mDelta^2 + 3*mDelta*mn + mn^2) + 2*(5*mDelta - mn)*mΣs + 3*mΣs^2)) + mLambda*(mn^2 - mπp^2)*(Mπ^2 - mΣs^2)^2*(Mπ^2*(3*mDelta*mn + 2*mn^2 + mπp^2 + 3*mn*mΣs) - mΣs*(4*(mDelta + mn)*(mn^2 - mπp^2) + 3*(mDelta*mn + 2*mn^2 - mπp^2)*mΣs + 3*mn*mΣs^2)) - mLambda^6*((mDelta + mn)*(6*mDelta^4 - mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 - 3*mDelta^2*(mn^2 + 3*mπp^2)) - 6*mn*(mDelta + mn)*(-2*mDelta^2 + mn^2 + mπp^2)*mΣs - (24*mDelta^3 + 24*mDelta^2*mn + 11*mDelta*mn^2 + 2*mn^3 - mDelta*mπp^2 + 8*mn*mπp^2)*mΣs^2 + (-18*mDelta^2 + 21*mDelta*mn + 8*mn^2 + 5*mπp^2)*mΣs^3 + (mDelta + 10*mn)*mΣs^4 + 5*mΣs^5 + Mπ^4*(-15*mDelta + 12*mn + 4*mΣs) + Mπ^2*(-3*(mDelta + mn)*(10*mDelta^2 - 6*mDelta*mn - 3*mn^2 + 5*mπp^2) + (-30*mDelta^2 + 39*mDelta*mn + 28*mn^2 + 7*mπp^2)*mΣs + (26*mDelta + 20*mn)*mΣs^2 + 3*mΣs^3)) - mLambda^2*(Mπ^2 - mΣs^2)*(Mπ^4*((mDelta + mn)*(7*mn^2 - 5*mπp^2) + (4*mn^2 - 2*mπp^2)*mΣs) + Mπ^2*(3*(mDelta + mn)*(mDelta^2 + mn^2 - 2*mπp^2)*(mn^2 - mπp^2) + (6*mDelta^2 + 9*mDelta*mn + 7*mn^2 - 4*mπp^2)*(mn^2 - mπp^2)*mΣs + (-8*mDelta*mn^2 - 5*mn^3 + 4*mDelta*mπp^2 + mn*mπp^2)*mΣs^2 + (-5*mn^2 + mπp^2)*mΣs^3) + mΣs^2*(-((mDelta + mn)*(mn^2 - mπp^2)*(3*mDelta^2 - 5*mn^2 + 2*mπp^2)) + (-6*mDelta^2 - 9*mDelta*mn + mn^2 - 4*mπp^2)*(mn^2 - mπp^2)*mΣs + (-2*mn^3 + 4*mn*mπp^2 + mDelta*(mn^2 + mπp^2))*mΣs^2 + (mn^2 + mπp^2)*mΣs^3)) + mLambda^5*(5*Mπ^6 + Mπ^4*(3*(-2*mDelta^2 + 12*mDelta*mn + 5*mn^2 + mπp^2) + 8*(mDelta + mn)*mΣs - 13*mΣs^2) + Mπ^2*(12*mDelta^4 + 18*mDelta^3*mn - 6*mDelta^2*mn^2 - 9*mDelta*mn*(mn^2 + mπp^2) - 3*mπp^2*(mn^2 + mπp^2) + (mDelta + mn)*(15*mDelta^2 - 6*mDelta*mn - 19*mn^2 + 2*mπp^2)*mΣs + 3*(6*mDelta^2 - 13*mDelta*mn - 2*mn^2 - 5*mπp^2)*mΣs^2 - (22*mDelta + 7*mn)*mΣs^3 + 2*mΣs^4) + mΣs*((mDelta + mn)*(6*mDelta^4 + 5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4 + 3*mDelta^2*(-5*mn^2 + mπp^2)) + (-12*mDelta^3*mn + mn^4 + 16*mn^2*mπp^2 - 5*mπp^4 + 6*mDelta^2*(mn^2 - 3*mπp^2) + 12*mDelta*(2*mn^3 - mn*mπp^2))*mΣs - (9*mDelta^3 + 9*mDelta^2*mn - 5*mDelta*mn^2 + 4*mn^3 + 4*mDelta*mπp^2 - 5*mn*mπp^2)*mΣs^2 - (18*mDelta^2 + 3*mDelta*mn + 8*mn^2 + 5*mπp^2)*mΣs^3 + (2*mDelta - 7*mn)*mΣs^4)) - mLambda^3*(Mπ^6*(15*mDelta*mn + 7*mn^2 + 4*mπp^2 + 9*mn*mΣs) - Mπ^4*(-6*mDelta^3*mn - 3*mn^4 - 6*mDelta^2*mπp^2 + 6*mDelta*mn*mπp^2 + 6*mn^2*mπp^2 + 3*mπp^4 - 2*(6*mDelta^2*mn - 7*mDelta*mn^2 - 7*mn^3 + 8*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs + (33*mDelta*mn + 29*mn^2 + 2*mπp^2)*mΣs^2 + 21*mn*mΣs^3) - mΣs^3*(-((mDelta + mn)*(mn^2 - mπp^2)*(9*mDelta^2 - 17*mn^2 + 8*mπp^2)) + (-6*mDelta^3*mn + 22*mn^4 - 23*mn^2*mπp^2 + 7*mπp^4 - 6*mDelta^2*(3*mn^2 - 2*mπp^2) + 3*mDelta*mn*(mn^2 + mπp^2))*mΣs + (-12*mDelta^2*mn - 4*mDelta*mn^2 + 17*mn^3 + 2*mDelta*mπp^2 - 7*mn*mπp^2)*mΣs^2 + 3*(mDelta*mn + 2*mn^2 + mπp^2)*mΣs^3 + 3*mn*mΣs^4) + Mπ^2*mΣs*(-((mDelta + mn)*(9*mDelta^2 - mn^2 - 8*mπp^2)*(mn^2 - mπp^2)) + 3*(-4*mDelta^3*mn + mn^4 + 5*mn^2*mπp^2 - 2*mπp^4 + mDelta^2*(-6*mn^2 + 2*mπp^2) + mDelta*(mn^3 + 3*mn*mπp^2))*mΣs + (-24*mDelta^2*mn + 31*mn^3 - 11*mn*mπp^2 + 2*mDelta*(5*mn^2 - 7*mπp^2))*mΣs^2 + (21*mDelta*mn + 28*mn^2 + mπp^2)*mΣs^3 + 15*mn*mΣs^4)) + mLambda^4*(Mπ^6*(-7*mDelta + 5*mn - 4*mΣs) + Mπ^4*(-3*(3*mDelta^3 + mDelta^2*mn - 8*mDelta*mn^2 - 5*mn^3 + 7*mDelta*mπp^2 + 6*mn*mπp^2) + (-18*mDelta^2 + 27*mDelta*mn + 29*mn^2 - 4*mπp^2)*mΣs + 3*mDelta*mΣs^2 + 3*mΣs^3) + Mπ^2*(6*(mDelta + mn)*(mDelta^2 - mπp^2)^2 + (12*mDelta^4 + 18*mDelta^3*mn - mn^4 - 7*mn^2*mπp^2 + 2*mπp^4 + 6*mDelta^2*(2*mn^2 - 3*mπp^2) + 3*mDelta*(mn^3 - 7*mn*mπp^2))*mΣs + 2*(12*mDelta^3 + 15*mDelta^2*mn + 5*mDelta*mn^2 + 5*mn^3 - mDelta*mπp^2 - 4*mn*mπp^2)*mΣs^2 + 3*(10*mDelta^2 - 12*mDelta*mn - 7*mn^2 - 3*mπp^2)*mΣs^3 + 3*(mDelta - 3*mn)*mΣs^4) + mΣs^2*(-2*(mDelta + mn)*(3*mDelta^4 - 6*mDelta^2*mn^2 + 2*mn^4 + 2*mn^2*mπp^2 - mπp^4) - (12*mDelta^4 + 18*mDelta^3*mn - 13*mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 + 6*mDelta^2*(-2*mn^2 + mπp^2) + mDelta*(-33*mn^3 + 15*mn*mπp^2))*mΣs - (15*mDelta^3 + 27*mDelta^2*mn - 11*mn^3 + 10*mn*mπp^2 + mDelta*(10*mn^2 + mπp^2))*mΣs^2 + (-12*mDelta^2 + 9*mDelta*mn + 4*mn^2 + mπp^2)*mΣs^3 + (mDelta + 4*mn)*mΣs^4 + mΣs^5)))*B0[mLambda^2, Mπ^2, mΣs^2])/(1728*mDelta^2*mLambda^3*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((mDelta^7*mn^4 - 5*mDelta^5*mn^6 - 2*mDelta^4*mn^7 + 7*mDelta^3*mn^8 + 4*mDelta^2*mn^9 - 3*mDelta*mn^10 - 2*mn^11 + mLambda^5*(-2*mDelta^6 - 4*mDelta^5*mn + 5*mDelta^4*mn^2 + 17*mDelta^3*mn^3 - 4*mDelta^2*mn^4 + 5*mDelta*mn^5 + mn^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mn - 2*mDelta*mn^2 - mn^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^4 + 2*Mπ^6) + mDelta^7*mn^2*mπp^2 + 3*mDelta^6*mn^3*mπp^2 + mDelta^5*mn^4*mπp^2 - 5*mDelta^4*mn^5*mπp^2 - 5*mDelta^3*mn^6*mπp^2 + mDelta^2*mn^7*mπp^2 + 3*mDelta*mn^8*mπp^2 + mn^9*mπp^2 - 2*mDelta^7*mπp^4 - 3*mDelta^6*mn*mπp^4 + 4*mDelta^5*mn^2*mπp^4 + 7*mDelta^4*mn^3*mπp^4 - 2*mDelta^3*mn^4*mπp^4 - 5*mDelta^2*mn^5*mπp^4 + mn^7*mπp^4 + mDelta^6*mn^4*mΣs + 2*mDelta^5*mn^5*mΣs - mDelta^4*mn^6*mΣs - 4*mDelta^3*mn^7*mΣs - mDelta^2*mn^8*mΣs + 2*mDelta*mn^9*mΣs + mn^10*mΣs + mDelta^6*mn^2*mπp^2*mΣs + 2*mDelta^5*mn^3*mπp^2*mΣs - mDelta^4*mn^4*mπp^2*mΣs - 4*mDelta^3*mn^5*mπp^2*mΣs - mDelta^2*mn^6*mπp^2*mΣs + 2*mDelta*mn^7*mπp^2*mΣs + mn^8*mπp^2*mΣs - 2*mDelta^6*mπp^4*mΣs - 4*mDelta^5*mn*mπp^4*mΣs + 2*mDelta^4*mn^2*mπp^4*mΣs + 8*mDelta^3*mn^3*mπp^4*mΣs + 2*mDelta^2*mn^4*mπp^4*mΣs - 4*mDelta*mn^5*mπp^4*mΣs - 2*mn^6*mπp^4*mΣs - 12*mDelta^5*mn^4*mΣs^2 - 18*mDelta^4*mn^5*mΣs^2 + 18*mDelta^3*mn^6*mΣs^2 + 30*mDelta^2*mn^7*mΣs^2 - 6*mDelta*mn^8*mΣs^2 - 12*mn^9*mΣs^2 + 6*mDelta^5*mn^2*mπp^2*mΣs^2 + 12*mDelta^4*mn^3*mπp^2*mΣs^2 - 6*mDelta^3*mn^4*mπp^2*mΣs^2 - 18*mDelta^2*mn^5*mπp^2*mΣs^2 + 6*mn^7*mπp^2*mΣs^2 - 15*mDelta^4*mn^4*mΣs^3 - 9*mDelta^3*mn^5*mΣs^3 + 24*mDelta^2*mn^6*mΣs^3 - 3*mDelta*mn^7*mΣs^3 - 21*mn^8*mΣs^3 + 3*mDelta^4*mn^2*mπp^2*mΣs^3 + 9*mDelta^3*mn^3*mπp^2*mΣs^3 + 3*mDelta*mn^5*mπp^2*mΣs^3 + 9*mn^6*mπp^2*mΣs^3 - 12*mDelta^3*mn^4*mΣs^4 - 12*mn^7*mΣs^4 - 6*mDelta^2*mn^4*mΣs^5 + 6*mDelta*mn^5*mΣs^5 - 6*mn^6*mΣs^5 + mLambda^4*(-2*mDelta^6 - 4*mDelta^5*mn + 5*mDelta^4*mn^2 + 17*mDelta^3*mn^3 - 4*mDelta^2*mn^4 + 5*mDelta*mn^5 + mn^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mn - 2*mDelta*mn^2 - mn^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^4 + 2*Mπ^6)*(mDelta + mn + mΣs) + Mπ^6*(mn^2 - mπp^2)*(-4*mDelta*mn^2 + 5*mn^3 - 2*mDelta*mπp^2 + mn*mπp^2 - 7*mn^2*mΣs - 2*mπp^2*mΣs) - Mπ^4*(12*mn^7 - 3*mn^5*mπp^2 - 3*mn^3*mπp^4 + mDelta^2*mn*(13*mn^4 - 2*mn^2*mπp^2 + mπp^4) + 4*mDelta*mn^2*(mn^4 + mn^2*mπp^2 + mπp^4) + mDelta^3*(-3*mn^4 + 3*mn^2*mπp^2 + 6*mπp^4) + (-15*mn^6 + 21*mn^4*mπp^2 + 6*mn^2*mπp^4 + 4*mDelta*mn*(-2*mn^4 + 4*mn^2*mπp^2 + mπp^4) + mDelta^2*(-3*mn^4 + 9*mn^2*mπp^2 + 6*mπp^4))*mΣs + 6*mn^2*(3*mDelta*mn^2 + mn^3 - mDelta*mπp^2 + mn*mπp^2)*mΣs^2 + (9*mn^4 - 3*mn^2*mπp^2)*mΣs^3) + Mπ^2*((mDelta + mn)^2*(9*mn^7 + 6*mDelta^3*mπp^4 - 3*mn^3*mπp^4 + mDelta^2*(2*mn^5 - mn^3*mπp^2 - 7*mn*mπp^4) + mDelta*(-7*mn^6 - 7*mn^4*mπp^2 + 8*mn^2*mπp^4)) + (mDelta + mn)*(-9*mn^7 + 15*mn^5*mπp^2 + 6*mn^3*mπp^4 + 3*mDelta^3*(mn^4 + mn^2*mπp^2 + 2*mπp^4) + mDelta^2*(-25*mn^5 + 11*mn^3*mπp^2 + 2*mn*mπp^4) - mDelta*(mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4))*mΣs + 6*mn^2*(3*mn^5 + mDelta^3*(5*mn^2 - 2*mπp^2) + mDelta^2*(3*mn^3 - mn*mπp^2) + mDelta*(5*mn^4 - 3*mn^2*mπp^2))*mΣs^2 + 3*mn^2*(10*mn^4 - 4*mn^2*mπp^2 + mDelta^2*(8*mn^2 - 2*mπp^2) + mDelta*(5*mn^3 - 3*mn*mπp^2))*mΣs^3 + 12*mn^4*(mDelta + mn)*mΣs^4 + 6*mn^4*mΣs^5) + mLambda^3*(-((mDelta + mn)*(3*mDelta^6*mn - mn^7 + 5*mn^5*mπp^2 - 4*mDelta^4*mn*(4*mn^2 + mπp^2) - mDelta^5*(mn^2 + 4*mπp^2) + mDelta^3*(5*mn^4 + 11*mn^2*mπp^2) - mDelta^2*(mn^5 - 14*mn^3*mπp^2) - mDelta*(mn^6 + 10*mn^4*mπp^2))) + 3*mn*(-mDelta^6 - 3*mDelta^5*mn + mDelta^4*mn^2 + 11*mDelta^3*mn^3 + 8*mDelta^2*mn^4 + 2*mDelta*mn^5 + 2*mn^6)*mΣs + 3*mn^2*(-mDelta^4 - 3*mDelta^3*mn + 4*mDelta^2*mn^2 - 5*mDelta*mn^3 + mn^4)*mΣs^2 + Mπ^6*(3*mDelta*mn - 7*mn^2 - 4*mπp^2 + 3*mn*mΣs) + Mπ^4*(-9*mDelta^3*mn + 15*mn^4 + 9*mn^2*mπp^2 + 12*mDelta^2*(mn^2 + mπp^2) + 2*mDelta*(7*mn^3 + 4*mn*mπp^2) - 9*mDelta*mn*(mDelta + mn)*mΣs - 3*mn^2*mΣs^2) + Mπ^2*(9*mDelta^5*mn - 9*mn^6 - 3*mDelta^4*(mn^2 + 4*mπp^2) - mDelta^3*(31*mn^3 + 16*mn*mπp^2) + 2*mDelta^2*(5*mn^4 - mn^2*mπp^2) - mDelta*(19*mn^5 + 7*mn^3*mπp^2) + 3*mn*(3*mDelta^4 + 6*mDelta^3*mn - mDelta^2*mn^2 + mDelta*mn^3 - 3*mn^4)*mΣs + 3*mDelta*mn^2*(2*mDelta + 3*mn)*mΣs^2)) + mLambda^2*((mDelta - mn)*(mDelta + mn)^2*(-mn^6 - 6*mDelta^2*mn^2*mπp^2 + 2*mn^4*mπp^2 + 5*mDelta^3*mn*(mn^2 + mπp^2) + mDelta^4*(mn^2 + 4*mπp^2) - 2*mDelta*(mn^5 + 4*mn^3*mπp^2)) + (mDelta + mn)*(10*mn^7 - 5*mn^5*mπp^2 + mDelta^5*(mn^2 + 4*mπp^2) + mDelta^4*(-5*mn^3 + 4*mn*mπp^2) - mDelta^3*(5*mn^4 + 11*mn^2*mπp^2) + 2*mDelta^2*(5*mn^5 - 7*mn^3*mπp^2) + mDelta*(mn^6 + 10*mn^4*mπp^2))*mΣs + 6*mn^2*(-mDelta^5 - 3*mDelta^4*mn + 2*mDelta^3*mn^2 + mDelta^2*mn^3 - 2*mDelta*mn^4 + mn^5)*mΣs^2 + 3*mn^2*(-mDelta^4 - 3*mDelta^3*mn + 4*mDelta^2*mn^2 - 5*mDelta*mn^3 + mn^4)*mΣs^3 - Mπ^6*(4*mDelta*(mn^2 + mπp^2) + mn*(7*mn^2 + mπp^2) + (7*mn^2 + 4*mπp^2)*mΣs) + Mπ^4*(15*mn^5 + 6*mn^3*mπp^2 + 3*mDelta^3*(3*mn^2 + 4*mπp^2) + mDelta^2*(29*mn^3 + 11*mn*mπp^2) + mDelta*(29*mn^4 + 11*mn^2*mπp^2) + (24*mn^4 + 9*mn^2*mπp^2 + 3*mDelta^2*(5*mn^2 + 4*mπp^2) + 2*mDelta*(7*mn^3 + 4*mn*mπp^2))*mΣs - 6*mDelta*mn^2*mΣs^2 - 3*mn^2*mΣs^3) + Mπ^2*(-3*mn^5*(3*mn^2 + mπp^2) - 7*mDelta*mn^4*(4*mn^2 + mπp^2) - 6*mDelta^5*(mn^2 + 2*mπp^2) - mDelta^4*(28*mn^3 + 19*mn*mπp^2) - 3*mDelta^3*(7*mn^4 + 2*mn^2*mπp^2) - 3*mDelta^2*(2*mn^5 + 5*mn^3*mπp^2) - (27*mn^6 + 2*mDelta^2*mn^2*(-5*mn^2 + mπp^2) + 3*mDelta^4*(3*mn^2 + 4*mπp^2) + 2*mDelta^3*(5*mn^3 + 8*mn*mπp^2) + mDelta*(25*mn^5 + 7*mn^3*mπp^2))*mΣs + 6*mn^2*(2*mDelta^3 + 3*mDelta^2*mn + 2*mDelta*mn^2 - mn^3)*mΣs^2 + 3*mDelta*mn^2*(2*mDelta + 3*mn)*mΣs^3)) - mLambda*(-((mDelta - mn)^2*(mDelta + mn)^4*(3*mDelta*mn*(mn^2 + mπp^2) - 2*(mn^4 + mn^2*mπp^2 + mπp^4))) - 3*(mDelta - mn)*mn*(mDelta + mn)^2*(-2*mDelta*mn^4 + mDelta^3*(mn^2 + mπp^2) + 2*mDelta^2*mn*(mn^2 + mπp^2) - 2*mn^3*(mn^2 + mπp^2))*mΣs + 3*mn^2*(mDelta + mn)*(4*mDelta^4*mn + 3*mn^3*(mn^2 - mπp^2) + mDelta^3*(5*mn^2 - mπp^2) - 2*mDelta^2*mn*(mn^2 + mπp^2) + mDelta*(-6*mn^4 + 2*mn^2*mπp^2))*mΣs^2 + 6*mn^3*(mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 + 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + 6*mn^4*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4 + Mπ^6*(-5*mn^4 - 5*mn^2*mπp^2 - 2*mπp^4 + 3*mDelta*mn*(3*mn^2 + mπp^2) + 3*mn*(5*mn^2 + mπp^2)*mΣs) + Mπ^4*(6*mDelta^2*mπp^2*(mn^2 + mπp^2) - 3*mDelta^3*(7*mn^3 + 3*mn*mπp^2) + 4*mDelta*mn*(-2*mn^4 + mn^2*mπp^2 + mπp^4) + 6*mn^2*(2*mn^4 + 3*mn^2*mπp^2 + mπp^4) - 3*mn*(3*mDelta*mn*(3*mn^2 + mπp^2) + 2*mn^2*(6*mn^2 + mπp^2) + mDelta^2*(11*mn^2 + 3*mπp^2))*mΣs + 3*mn^2*(4*mDelta*mn + mn^2 - mπp^2)*mΣs^2 + 6*mn^3*mΣs^3) + Mπ^2*((mDelta + mn)*(3*mDelta^4*(5*mn^3 + 3*mn*mπp^2) - 6*mDelta^3*(mn^4 + mn^2*mπp^2 + mπp^4) + mDelta^2*(13*mn^5 - 5*mn^3*mπp^2 - 2*mn*mπp^4) + mDelta*(7*mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4) - 3*(3*mn^7 + 5*mn^5*mπp^2 + 2*mn^3*mπp^4)) + 3*mn*(6*mDelta^3*mn*(2*mn^2 + mπp^2) + 3*mn^4*(3*mn^2 + mπp^2) + mDelta^4*(7*mn^2 + 3*mπp^2) + mDelta^2*(13*mn^4 + 3*mn^2*mπp^2) + mDelta*(13*mn^5 + 7*mn^3*mπp^2))*mΣs - 3*mn^2*(8*mDelta^3*mn + 4*mn^2*(mn^2 - mπp^2) + 2*mDelta^2*(5*mn^2 - mπp^2) + 3*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 - 6*mn^3*(2*mDelta^2 + 3*mDelta*mn + 3*mn^2)*mΣs^3 - 6*mn^4*mΣs^4)))*B0[mn^2, mDelta^2, Mπ^2])/(1728*mDelta^2*mn^3*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-2*mDelta^7*mn^5 + mDelta^7*mn^3*mπp^2 - mDelta^6*mn^4*mπp^2 + 6*mDelta^5*mn^5*mπp^2 + 3*mDelta^5*mn^3*Mπ^2*mπp^2 + mDelta^7*mn*mπp^4 - mDelta^6*mn^2*mπp^4 - 3*mDelta^5*mn^3*mπp^4 + 3*mDelta^4*mn^4*mπp^4 - 6*mDelta^3*mn^5*mπp^4 + 3*mDelta^5*mn*Mπ^2*mπp^4 - 9*mDelta^3*mn^3*Mπ^2*mπp^4 - 6*mDelta^3*mn*Mπ^4*mπp^4 + 2*mDelta^6*mπp^6 - 3*mDelta^5*mn*mπp^6 + 3*mDelta^4*mn^2*mπp^6 + 3*mDelta^3*mn^3*mπp^6 - 3*mDelta^2*mn^4*mπp^6 + 2*mDelta*mn^5*mπp^6 + 6*mDelta^4*Mπ^2*mπp^6 - 3*mDelta^3*mn*Mπ^2*mπp^6 - 3*mDelta^2*mn^2*Mπ^2*mπp^6 + 6*mDelta*mn^3*Mπ^2*mπp^6 - 12*mDelta^2*Mπ^4*mπp^6 - 12*mDelta*mn*Mπ^4*mπp^6 - 6*mDelta^4*mπp^8 + 3*mDelta^3*mn*mπp^8 - 3*mDelta^2*mn^2*mπp^8 - mDelta*mn^3*mπp^8 + mn^4*mπp^8 - 9*mDelta^2*Mπ^2*mπp^8 + 3*mn^2*Mπ^2*mπp^8 - 6*Mπ^4*mπp^8 + 6*mDelta^2*mπp^10 - mDelta*mn*mπp^10 + mn^2*mπp^10 + 3*Mπ^2*mπp^10 - 2*mπp^12 - 2*(mDelta^3*mπp^4*(-mn^2 + mπp^2)*(4*mn^2 + 3*Mπ^2 + 8*mπp^2) + 2*mDelta^5*mπp^2*(mn^4 + mn^2*mπp^2 - 2*mπp^4) + mDelta^2*mn*mπp^4*(-2*mn^4 + 6*Mπ^4 + mn^2*mπp^2 + 12*Mπ^2*mπp^2 + mπp^4) + mDelta^6*(2*mn^5 - mn^3*mπp^2 - mn*mπp^4) + mDelta^4*mn*mπp^2*(-2*mn^4 + mn^2*mπp^2 + mπp^4 - 3*Mπ^2*(mn^2 + mπp^2)) + mn*mπp^6*(2*mn^4 + 6*Mπ^4 - mn^2*mπp^2 - mπp^4 + Mπ^2*(-9*mn^2 + 3*mπp^2)) + mDelta*mπp^6*(6*Mπ^4 - 9*Mπ^2*(mn^2 - mπp^2) + 2*(mn^4 + mn^2*mπp^2 - 2*mπp^4)))*mΣs - mπp^2*(9*mn^4*mπp^4 + 3*mn^2*mπp^6 - 6*mπp^8 + 3*mDelta^5*mn*(mn^2 + mπp^2) + mDelta^4*(5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4) + 12*Mπ^4*(mDelta*mn*mπp^2 + mπp^4) + 4*mDelta^2*mπp^2*(mn^4 - 11*mn^2*mπp^2 + 7*mπp^4) + 2*mDelta^3*(5*mn^5 - 16*mn^3*mπp^2 + 5*mn*mπp^4) + mDelta*(8*mn^5*mπp^2 - 7*mn^3*mπp^4 + 5*mn*mπp^6) - 3*Mπ^2*(4*mDelta^2*mn^2*mπp^2 + 9*mn^2*mπp^4 - 3*mπp^6 + mDelta^3*(mn^3 + 5*mn*mπp^2) + mDelta*(8*mn^3*mπp^2 - 4*mn*mπp^4)))*mΣs^2 + (-(mDelta^3*mπp^2*(mn^4 + 7*mn^2*mπp^2 - 8*mπp^4)) + mDelta^4*(6*mn^5 - 9*mn^3*mπp^2 - 9*mn*mπp^4) + mDelta^2*mn*mπp^2*(-7*mn^4 + 26*mn^2*mπp^2 + 5*mπp^4 - 3*Mπ^2*(mn^2 - 7*mπp^2)) + mDelta*mπp^4*(-19*mn^4 + 35*mn^2*mπp^2 - 16*mπp^4 + 6*Mπ^2*(2*mn^2 - mπp^2)) - 3*mn*mπp^4*(7*mn^4 + 2*Mπ^4 - 5*mn^2*mπp^2 + 2*mπp^4 + Mπ^2*(-7*mn^2 + mπp^2)))*mΣs^3 + 2*(2*mDelta^2*(-(mn^2*mπp) + mπp^3)^2 + 3*mDelta^3*(mn^5 - mn^3*mπp^2 - 2*mn*mπp^4) + mDelta*mn*mπp^2*(-3*Mπ^2*(mn^2 - 3*mπp^2) + 5*(mn^2 - mπp^2)^2) + 3*mπp^4*(-2*mn^4 + mn^2*mπp^2 - mπp^4 + Mπ^2*(mn^2 + mπp^2)))*mΣs^4 + mπp^2*(9*mn^5 - 21*mn^3*mπp^2 + 6*mn*mπp^4 + 3*mDelta^2*(mn^3 - 3*mn*mπp^2) - 3*Mπ^2*(mn^3 - 3*mn*mπp^2) + mDelta*(5*mn^4 - 7*mn^2*mπp^2 + 8*mπp^4))*mΣs^5 - 2*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)^2*mΣs^6 - 2*mn*(mn^2 - mπp^2)^2*mΣs^7 - mLambda^5*(2*mDelta^7 - 9*mDelta^5*mπp^2 + 21*mDelta^3*mπp^4 + 4*mDelta*mπp^6 + 2*(mDelta^2 - mπp^2)^2*(2*mDelta^2 - mπp^2)*mΣs + (7*mDelta^3*mπp^2 - 4*mDelta*mπp^4)*mΣs^2 + (-6*mDelta^4 + 10*mDelta^2*mπp^2 + 6*mπp^4)*mΣs^3 - 2*(3*mDelta^3 + 2*mDelta*mπp^2)*mΣs^4 - 6*mπp^2*mΣs^5 + 4*mDelta*mΣs^6 + 2*mΣs^7) - mLambda^4*(2*mDelta^7*mn - 2*mDelta^6*mπp^2 - 9*mDelta^5*mn*mπp^2 + 12*mDelta^4*mπp^4 + 21*mDelta^3*mn*mπp^4 + 9*mDelta^2*mπp^6 + 4*mDelta*mn*mπp^6 - mπp^8 + (4*mDelta^6*mn - 5*mDelta^5*mπp^2 - 10*mDelta^4*mn*mπp^2 + 19*mDelta^3*mπp^4 + 8*mDelta^2*mn*mπp^4 + 4*mDelta*mπp^6 - 2*mn*mπp^6)*mΣs + mπp^2*(-4*mDelta^4 + 7*mDelta^3*mn + 4*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 + 3*mπp^4)*mΣs^2 + (-6*mDelta^4*mn + mDelta^3*mπp^2 + 10*mDelta^2*mn*mπp^2 - 8*mDelta*mπp^4 + 6*mn*mπp^4)*mΣs^3 - (6*mDelta^3*mn - 5*mDelta^2*mπp^2 + 4*mDelta*mn*mπp^2 + 3*mπp^4)*mΣs^4 + 2*(2*mDelta - 3*mn)*mπp^2*mΣs^5 + (4*mDelta*mn + mπp^2)*mΣs^6 + 2*mn*mΣs^7) + mLambda^3*(3*mDelta^6*mn*mπp^2 - 15*mDelta^4*mn*mπp^4 + 9*mDelta^2*mn*mπp^6 + 3*mn*mπp^8 + 4*mDelta^7*(mn^2 + mπp^2) + 2*mDelta*mπp^6*(-5*mn^2 + 9*Mπ^2 + mπp^2) + 3*mDelta^3*mπp^4*(7*mn^2 + 7*Mπ^2 + 5*mπp^2) - 3*mDelta^5*mπp^2*(5*mn^2 + Mπ^2 + 7*mπp^2) + (9*mDelta^5*mn*mπp^2 - 33*mDelta^3*mn*mπp^4 - 6*mDelta*mn*mπp^6 + 8*mDelta^6*(mn^2 + mπp^2) - mπp^6*(10*mn^2 - 6*Mπ^2 + mπp^2) + mDelta^2*mπp^4*(-8*mn^2 + 24*Mπ^2 + 7*mπp^2) - 2*mDelta^4*mπp^2*(7*mn^2 + 3*Mπ^2 + 10*mπp^2))*mΣs + mπp^2*(3*mDelta^5 + 9*mDelta^4*mn - 3*mDelta^3*Mπ^2 - 12*mDelta^2*mn*mπp^2 - 9*mn*mπp^4 + mDelta^3*(17*mn^2 + 26*mπp^2) - 2*mDelta*(4*mn^2*mπp^2 + mπp^4))*mΣs^2 + (15*mDelta*mn*mπp^4 - 6*mDelta^4*(2*mn^2 + mπp^2) + 3*mπp^4*(7*mn^2 - 3*Mπ^2 + mπp^2) + mDelta^2*mπp^2*(17*mn^2 + 3*Mπ^2 + 32*mπp^2))*mΣs^3 - (9*mDelta^2*mn*mπp^2 - 9*mn*mπp^4 + 2*mDelta*mπp^2*(7*mn^2 - 3*Mπ^2 + mπp^2) + 3*mDelta^3*(4*mn^2 + 3*mπp^2))*mΣs^4 - 3*mπp^2*(mDelta^2 + 3*mDelta*mn + 5*mn^2 - Mπ^2 + mπp^2)*mΣs^5 + (-3*mn*mπp^2 + 2*mDelta*(4*mn^2 + mπp^2))*mΣs^6 + (4*mn^2 + mπp^2)*mΣs^7) + mLambda^2*(mDelta^7*mn*(4*mn^2 + mπp^2) - mDelta*mn*mπp^6*(10*mn^2 - 18*Mπ^2 + mπp^2) + mπp^8*(-2*mn^2 + 3*Mπ^2 + mπp^2) - 3*mDelta^5*mn*mπp^2*(5*mn^2 + Mπ^2 + 2*mπp^2) + 3*mDelta^4*mπp^4*(mn^2 + 2*Mπ^2 + 2*mπp^2) + 3*mDelta^3*mn*mπp^4*(7*mn^2 + 7*Mπ^2 + 2*mπp^2) - mDelta^6*mπp^2*(mn^2 + 4*mπp^2) + 3*mDelta^2*(9*Mπ^2*mπp^6 - mπp^8) + (2*mDelta^6*mn*(4*mn^2 + mπp^2) + 2*mn*mπp^6*(-5*mn^2 + 3*Mπ^2 + mπp^2) - 2*mDelta^4*mn*mπp^2*(7*mn^2 + 3*Mπ^2 + mπp^2) - 2*mDelta*mπp^6*(8*mn^2 - 9*Mπ^2 + 2*mπp^2) - mDelta^5*mπp^2*(mn^2 + 7*mπp^2) + 2*mDelta^2*mn*mπp^4*(-4*mn^2 + 12*Mπ^2 + 11*mπp^2) + mDelta^3*mπp^4*(-7*mn^2 + 12*Mπ^2 + 35*mπp^2))*mΣs + mπp^2*(3*mDelta^5*mn - 3*mπp^6 + mDelta^4*(mn^2 - 8*mπp^2) + mDelta^3*(17*mn^3 + 5*mn*mπp^2) - 3*Mπ^2*(mDelta^3*mn - 4*mDelta^2*mπp^2 + mπp^4) + mDelta^2*(-16*mn^2*mπp^2 + 44*mπp^4) + mDelta*(-8*mn^3*mπp^2 + mn*mπp^4))*mΣs^2 + (3*mn*mπp^4*(7*mn^2 - 3*Mπ^2 - 2*mπp^2) + 3*mDelta^4*mn*(-4*mn^2 + mπp^2) + mDelta^2*mn*mπp^2*(17*mn^2 + 3*Mπ^2 + 5*mπp^2) + mDelta*mπp^4*(-7*mn^2 + 6*Mπ^2 + 8*mπp^2) + mDelta^3*(2*mn^2*mπp^2 - 7*mπp^4))*mΣs^3 + (-12*mDelta^3*mn^3 + mDelta^2*mπp^2*(mn^2 - 5*mπp^2) + 3*mπp^4*(mn^2 + mπp^2) + 2*mDelta*mn*mπp^2*(-7*mn^2 + 3*Mπ^2 + 2*mπp^2))*mΣs^4 + mπp^2*(-3*mDelta^2*mn - 15*mn^3 + 3*mn*Mπ^2 + 6*mn*mπp^2 - mDelta*(mn^2 + 4*mπp^2))*mΣs^5 - (-8*mDelta*mn^3 + 4*mDelta*mn*mπp^2 + mn^2*mπp^2 + mπp^4)*mΣs^6 + (4*mn^3 - 2*mn*mπp^2)*mΣs^7) - mLambda*(3*mDelta^6*mn*mπp^2*(mn^2 + mπp^2) + 9*mDelta^2*mn*mπp^6*(mn^2 + mπp^2) - 3*mn*mπp^8*(mn^2 - 2*Mπ^2 + mπp^2) + 2*mDelta^7*(mn^4 + mn^2*mπp^2 + mπp^4) - 2*mDelta*mπp^6*(mn^4 - 6*Mπ^4 + mn^2*mπp^2 + mπp^4 + 3*Mπ^2*(mn^2 - mπp^2)) - 3*mDelta^4*mn*mπp^4*(2*Mπ^2 + 3*(mn^2 + mπp^2)) + 3*mDelta^3*mπp^4*(2*Mπ^4 + Mπ^2*(3*mn^2 + mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4)) - 3*mDelta^5*mπp^2*(Mπ^2*(mn^2 + 3*mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4)) + (9*mDelta^5*mn*mπp^2*(mn^2 + mπp^2) + 6*mDelta*mn*mπp^6*(mn^2 - 2*Mπ^2 + 2*mπp^2) - 3*mDelta^3*mn*mπp^4*(5*mn^2 + 6*Mπ^2 + 7*mπp^2) + 4*mDelta^6*(mn^4 + mn^2*mπp^2 + mπp^4) + mπp^6*(4*mn^4 - 18*mn^2*Mπ^2 + 12*Mπ^4 + mn^2*mπp^2 + mπp^4) + mDelta^2*mπp^4*(-4*mn^4 + 12*Mπ^4 - mn^2*mπp^2 + 12*Mπ^2*mπp^2 + 5*mπp^4) - 2*mDelta^4*mπp^2*(2*mn^4 + 2*mn^2*mπp^2 + 5*mπp^4 + 3*Mπ^2*(mn^2 + 3*mπp^2)))*mΣs + mπp^2*(12*mDelta*Mπ^4*mπp^2 - 9*mn^3*mπp^4 + 9*mn*mπp^6 + 12*mDelta^2*mn*mπp^2*(mn^2 - 3*mπp^2) + 3*mDelta^5*(mn^2 + 3*mπp^2) + 3*mDelta^4*(3*mn^3 + 5*mn*mπp^2) + 5*mDelta^3*(2*mn^4 - mn^2*mπp^2 - mπp^4) + 2*mDelta*(4*mn^4*mπp^2 - 11*mn^2*mπp^4 + mπp^6) - 3*mDelta*Mπ^2*(8*mDelta*mn*mπp^2 + 8*mπp^2*(mn^2 - mπp^2) + mDelta^2*(mn^2 + 7*mπp^2)))*mΣs^2 + (18*mDelta^3*mn*mπp^4 + 3*mDelta*mn*mπp^4*(11*mn^2 - 6*Mπ^2 - 7*mπp^2) - 6*mDelta^4*(mn^4 - 2*mπp^4) + mDelta^2*mπp^2*(7*mn^4 - 5*mn^2*mπp^2 + 10*mπp^4 + 3*Mπ^2*(mn^2 - 5*mπp^2)) + 3*mπp^4*(7*mn^4 + 2*Mπ^4 - 2*mn^2*mπp^2 - mπp^4 + Mπ^2*(-7*mn^2 + mπp^2)))*mΣs^3 + (3*mn*mπp^4*(5*mn^2 - 2*Mπ^2 - 3*mπp^2) - 3*mDelta^3*(2*mn^4 + mn^2*mπp^2 - 3*mπp^4) + mDelta^2*(-9*mn^3*mπp^2 + 15*mn*mπp^4) + 2*mDelta*mπp^2*(-5*mn^4 + mn^2*mπp^2 + mπp^4 + 3*Mπ^2*(mn^2 - mπp^2)))*mΣs^4 + 3*mπp^2*(-mn^2 + mπp^2)*(mDelta^2 + 3*mDelta*mn + 3*mn^2 - Mπ^2 + mπp^2)*mΣs^5 + (mn^2 - mπp^2)*(-3*mn*mπp^2 + 2*mDelta*(2*mn^2 + mπp^2))*mΣs^6 + (2*mn^4 - mn^2*mπp^2 - mπp^4)*mΣs^7))*B0[mπp^2, mDelta^2, mΣs^2])/(1728*mDelta^2*mπp^4*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mDelta^3*mLambda^7 - 3*mDelta^3*mLambda^6*(mDelta + mn + mΣs) + Mπ^6*(mDelta^3*mn + 2*mDelta^2*mπp^2 + 2*mDelta*mn*mπp^2 + mπp^4 + 2*(mDelta^2*mn + mDelta*mπp^2 + mn*mπp^2)*mΣs + 2*(mDelta*mn + mπp^2)*mΣs^2 + mn*mΣs^3) - mΣs^3*((mDelta - mn)*(mDelta + mn)^2*(mn^2 - mπp^2)*(2*mDelta^2 - 3*mn^2 + mπp^2) + (mDelta^2 - mn^2)^2*(mDelta*mn + 3*mn^2 - 2*mπp^2)*mΣs + 2*(mDelta^4*mn - 2*mDelta^2*mn^3 + 2*mn^5 - mn^3*mπp^2 + mDelta^3*(mn^2 - mπp^2))*mΣs^2 + 2*mn*(mDelta^3 + mn^3)*mΣs^3 + mn*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4) - Mπ^4*((mDelta + mn)*(mDelta^2 - mπp^2)*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2) + 2*(mDelta^4*mn - 2*mDelta^2*mn*mπp^2 + 2*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta*mπp^2*(mn^2 - mπp^2))*mΣs + 2*(2*mDelta^3*mn + 3*mn^2*mπp^2 - mπp^4 + mDelta^2*(mn^2 + mπp^2) + mDelta*(3*mn^3 - mn*mπp^2))*mΣs^2 + mn*(5*mDelta^2 + 3*mDelta*mn + 5*mn^2)*mΣs^3 + 2*(2*mDelta*mn + mn^2 + mπp^2)*mΣs^4 + 2*mn*mΣs^5) + Mπ^2*mΣs*(2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mn^2 - mπp^2) + 2*(mDelta + mn)*(mDelta^4*mn - 2*mDelta^2*mn^3 + 2*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta*(mn^2 - mπp^2)^2)*mΣs + (4*mDelta^4*mn + 2*mDelta^3*(mn^2 - mπp^2) - 4*mDelta^2*mn*(mn^2 + mπp^2) + 2*mDelta*(3*mn^4 - 4*mn^2*mπp^2 + mπp^4) + mn*(7*mn^4 - 4*mn^2*mπp^2 + mπp^4))*mΣs^2 + mn*(5*mDelta^3 + 2*mDelta^2*mn + 6*mDelta*mn^2 + 5*mn^3 - 4*mDelta*mπp^2)*mΣs^3 + 2*(2*mDelta^2*mn + 3*mn^3 - mn*mπp^2 + mDelta*(mn^2 - mπp^2))*mΣs^4 + 2*mn*(mDelta + mn)*mΣs^5 + mn*mΣs^6) + mDelta*mLambda^5*(-2*(2*mDelta^2 + mDelta*mn - mn^2)*(mDelta^2 - mπp^2) - mDelta*(mDelta^2 + 5*mDelta*mn + 4*mn^2)*mΣs + (5*mDelta^2 - 2*mDelta*mn + 2*mn^2)*mΣs^2 + Mπ^2*(7*mDelta^2 + 2*mπp^2 + 4*mDelta*mΣs - 2*mΣs^2)) + mDelta*mLambda^4*(-2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2) + 2*(mDelta + mn)*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs + 2*(3*mDelta^3 + mDelta^2*mn - mDelta*mn^2 + mn^3)*mΣs^2 + (5*mDelta^2 - 2*mDelta*mn + 2*mn^2)*mΣs^3 + Mπ^2*(5*mDelta^3 + 7*mDelta^2*mn + 4*mDelta*mπp^2 + 2*mn*mπp^2 + 2*(3*mDelta^2 + 2*mDelta*mn + mπp^2)*mΣs - 2*mn*mΣs^2 - 2*mΣs^3)) + mLambda^3*(-((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)^2) - 2*(mDelta - mn)*mn*(mDelta + mn)^2*(mDelta^2 - mπp^2)*mΣs + 2*(mDelta + mn)*(2*mDelta^4 - mn^2*mπp^2 + mDelta^2*(2*mn^2 - 3*mπp^2) - 2*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 + 2*(mDelta^4 + 4*mDelta^3*mn + 3*mDelta^2*mn^2 + mDelta*mn^3 + mn^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mn - 3*mDelta*mn^2 + mn^3)*mΣs^4 + Mπ^4*(-5*mDelta^3 - 4*mDelta*mπp^2 - 2*(3*mDelta^2 + mπp^2)*mΣs + 2*mΣs^3) + Mπ^2*((mDelta^2 - mπp^2)*(6*mDelta^3 + 3*mDelta^2*mn - 4*mDelta*mn^2 + 2*mDelta*mπp^2 + mn*mπp^2) + 2*(3*mDelta^4 + 4*mDelta^3*mn + mDelta*mn*mπp^2 + 2*mn^2*mπp^2 + 2*mDelta^2*(mn^2 - mπp^2))*mΣs + (-4*mDelta^3 + 4*mDelta^2*mn + 4*mDelta*mn^2 + 2*mn*mπp^2)*mΣs^2 - 2*(2*mDelta^2 + mDelta*mn + 2*mn^2)*mΣs^3 + (2*mDelta - mn)*mΣs^4)) + mLambda^2*(Mπ^4*(-2*mDelta^4 - 5*mDelta^3*mn - 6*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 - mπp^4 - (3*mDelta^3 + 6*mDelta^2*mn + 4*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs - 2*mDelta^2*mΣs^2 + 2*mn*mΣs^3 + mΣs^4) + mΣs*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mDelta^2 - 2*mn^2 + mπp^2) - 2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs - 2*(mDelta + mn)*(mDelta^4 - mn^4 + mn^2*mπp^2 + mDelta^2*(-4*mn^2 + 3*mπp^2) + 2*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 + (-3*mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 - 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mn - 3*mDelta*mn^2 + mn^3)*mΣs^4) + Mπ^2*((mDelta + mn)*(mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 4*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2) + (2*mDelta^5 + mDelta^4*mn + 4*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta^3*(mn^2 - 4*mπp^2) + 4*mDelta^2*(mn^3 - 2*mn*mπp^2) + mDelta*(6*mn^2*mπp^2 - 2*mπp^4))*mΣs + 2*(mDelta^4 + 2*mDelta*mn^3 + mn^2*mπp^2 + 4*mDelta^2*(mn^2 - mπp^2))*mΣs^2 + 2*(mDelta^3 + mDelta^2*mn + mDelta*mn^2 - 2*mn^3 + mn*mπp^2)*mΣs^3 + (2*mDelta^2 + mDelta*mn - 3*mn^2)*mΣs^4 + (2*mDelta - mn)*mΣs^5)) + mLambda*(Mπ^6*(mDelta + mΣs)*(mDelta^2 + 2*mπp^2 + mDelta*mΣs + mΣs^2) - mΣs^2*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mDelta^2 - 2*mn^2 + mπp^2) + (mDelta - mn)*(mDelta + mn)^2*(2*mDelta^3 + mDelta^2*mn - 2*mDelta*mn^2 - 3*mn^3 + 2*mn*mπp^2)*mΣs + 2*(mDelta + mn)*(mDelta^4 + mDelta^3*mn - 2*mDelta*mn^3 + mn^4 - mDelta^2*mπp^2 + mDelta*mn*mπp^2 - mn^2*mπp^2)*mΣs^2 + (mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 + 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + mn*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4) - Mπ^4*((mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 + mn*mπp^2) + (4*mDelta^4 + 3*mDelta^3*mn - 2*mDelta^2*mπp^2 + 2*mDelta*mn*mπp^2 + 4*mn^2*mπp^2 - mπp^4)*mΣs + mDelta*(5*mDelta^2 + 4*mDelta*mn + 6*mn^2 - 4*mπp^2)*mΣs^2 + (4*mDelta^2 + 3*mDelta*mn + 5*mn^2)*mΣs^3 + (2*mDelta + mn)*mΣs^4 + mΣs^5) + Mπ^2*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)^2 + (mDelta + mn)*(mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 2*mn^3 - 2*mDelta*mπp^2 + mn*mπp^2)*mΣs + (4*mDelta^5 + 5*mDelta^4*mn - 2*mn^3*mπp^2 + mn*mπp^4 + 2*mDelta^3*(mn^2 - 2*mπp^2) + 4*mDelta^2*(mn^3 - 2*mn*mπp^2) + 2*mDelta*(2*mn^4 - 4*mn^2*mπp^2 + mπp^4))*mΣs^2 + (5*mDelta^4 + 6*mDelta^3*mn + 8*mDelta*mn^3 + 7*mn^4 - 4*mDelta*mn*mπp^2 - 2*mn^2*mπp^2)*mΣs^3 + (4*mDelta^3 + 5*mDelta^2*mn + 3*mn^3 - 2*mn*mπp^2 + mDelta*(mn^2 - 2*mπp^2))*mΣs^4 + (2*mDelta^2 + 3*mDelta*mn + 3*mn^2)*mΣs^5 + mn*mΣs^6)))*C0[mLambda^2, mn^2, mπp^2, mΣs^2, Mπ^2, mDelta^2])/(288*mDelta^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2)))/(2*Sqrt[3]*f^3) + (hC*^2*((2*mLambda^7*mn*mπp^2 + 2*mLambda^6*mn*mπp^2*(-mn + mΞs - mΣs) - 2*mn*(MK^4 - mΞs^4)*mπp^2*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + 2*mLambda^5*mn*mπp^2*(-6*MK^2 + mn^2 - 4*mΞs^2 + mπp^2 + mn*mΣs + 5*mΣs^2 - 2*mΞs*(mn + mΣs)) - 2*mLambda^4*(mn*mΞs^5 + mπp^2*(MK^4 - 8*MK^2*mn^2 + 2*mn^4 + mn^2*mπp^2) + 2*mn*mΞs^4*mΣs + mn*mπp^2*(-5*MK^2 + 2*mn^2 + mπp^2)*mΣs + 10*mn*mπp^2*mΣs^3 - mπp^2*mΣs^4 + mn*mΣs^5 + mn*mΞs^3*(8*mπp^2 + 3*mΣs^2) + mn*mΞs^2*(-2*mn*mπp^2 - 2*mπp^2*mΣs + 3*mΣs^3) + mn*mΞs*(3*MK^2*mπp^2 - 2*mπp^4 - 5*mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 2*mΣs^4)) + mLambda^3*(2*mn^2*mΞs^5 + mn*mπp^2*(27*MK^4 - 8*MK^2*(mn^2 + 2*mπp^2) + 2*(mn^4 + 4*mn^2*mπp^2 + mπp^4)) - 2*mπp^2*(MK^4 + MK^2*mn^2 - 2*mn^2*mπp^2)*mΣs - 2*mn*mπp^2*(11*MK^2 + 3*mn^2 + mπp^2)*mΣs^2 + 16*mn^2*mπp^2*mΣs^3 - 28*mn*mπp^2*mΣs^4 + 2*(mn^2 + mπp^2)*mΣs^5 + mn*mΞs^4*(27*mπp^2 + 4*mn*mΣs) + 2*mn*mΞs^3*(10*mn*mπp^2 + 12*mπp^2*mΣs + 3*mn*mΣs^2) + 2*mn*mΞs^2*(mπp^2*(13*MK^2 - 3*mn^2 - 8*mπp^2) + mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 3*mn*mΣs^3) + 2*mΞs*(-(mπp^2*(MK^4 - 11*MK^2*mn^2 + 2*mn^4 + 3*mn^2*mπp^2)) + mn*mπp^2*(13*MK^2 - 4*(3*mn^2 + mπp^2))*mΣs - 10*mn^2*mπp^2*mΣs^2 - 6*mn*mπp^2*mΣs^3 + (2*mn^2 + mπp^2)*mΣs^4)) + mLambda^2*(2*mΞs^5*(mn^3 - mn*mπp^2) + 2*mπp^2*(MK^4*(-27*mn^2 + mπp^2) - mn^4*(mn^2 + mπp^2) + 4*MK^2*mn^2*(2*mn^2 + mπp^2)) - 2*mn*mπp^2*(25*MK^4 + 2*mn^4 + 3*mn^2*mπp^2 + mπp^4 - MK^2*(11*mn^2 + 7*mπp^2))*mΣs + 4*mn^2*mπp^2*(-MK^2 + mn^2 + mπp^2)*mΣs^2 + 20*mn*mπp^2*(mn^2 + mπp^2)*mΣs^3 - mπp^2*(mn^2 + 2*mπp^2)*mΣs^4 + mn*(2*mn^2 + mπp^2)*mΣs^5 + mn*mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 3*mπp^2*mΣs) + 2*mn*mΞs^3*(8*mπp^2*(mn^2 - mπp^2) - 6*mn*mπp^2*mΣs + 3*(mn^2 + mπp^2)*mΣs^2) + 2*mn*mΞs^2*(2*mn*mπp^2*(-MK^2 + mπp^2) + (-10*mn^2*mπp^2 + 4*mπp^4)*mΣs - 4*mn*mπp^2*mΣs^2 + 3*(mn^2 + mπp^2)*mΣs^3) + mn*mΞs*(mπp^2*(5*MK^4 + 2*(mn^2 + mπp^2)^2 - 2*MK^2*(mn^2 + 5*mπp^2)) - 2*mn*mπp^2*(8*MK^2 - 5*mn^2 + mπp^2)*mΣs + 2*mπp^2*(mn^2 - 7*mπp^2)*mΣs^2 - 12*mn*mπp^2*mΣs^3 + (4*mn^2 + 3*mπp^2)*mΣs^4)) + mLambda*(mΞs^5*(-2*mn^4 + mn^2*mπp^2) + mn*mπp^2*(-64*MK^6 + MK^4*(27*mn^2 + 28*mπp^2) - 4*MK^2*(3*mn^4 + 4*mn^2*mπp^2 + mπp^4) + 2*(mn^6 + mn^4*mπp^2 + mn^2*mπp^4 + mπp^6)) + mπp^2*(2*mn^2*(mn^2 + mπp^2)^2 + MK^4*(5*mn^2 + 2*mπp^2) - 2*MK^2*(3*mn^4 + 5*mn^2*mπp^2))*mΣs - 2*mn*mπp^2*(4*(mn^2 + mπp^2)^2 - MK^2*(13*mn^2 + 11*mπp^2))*mΣs^2 - 16*mn^2*mπp^2*(mn^2 + mπp^2)*mΣs^3 + 27*mn*mπp^2*(mn^2 + mπp^2)*mΣs^4 - 2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^5 + mn*mΞs^4*(-28*mn^2*mπp^2 + 27*mπp^4 - 4*mn^3*mΣs + 3*mn*mπp^2*mΣs) - 2*mn*mΞs^3*(mn^2 - mπp^2)*(10*mn*mπp^2 + 6*mπp^2*mΣs + 3*mn*mΣs^2) + 2*mn*mΞs^2*(mn^2 - mπp^2)*(mπp^2*(-11*MK^2 + 5*mn^2 + 4*mπp^2) + 7*mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 - 3*mn*mΣs^3) + mΞs*(-2*mπp^2*(MK^4*(25*mn^2 - mπp^2) - MK^2*(5*mn^4 + 7*mn^2*mπp^2) + mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)) - 2*mn*mπp^2*(8*MK^4 + 2*mn^2*(mn^2 + 2*mπp^2) - MK^2*(13*mn^2 + 5*mπp^2))*mΣs + 4*mn^2*mπp^2*(mn^2 + 2*mπp^2)*mΣs^2 + 12*mn*mπp^2*(2*mn^2 + mπp^2)*mΣs^3 - (4*mn^4 + 3*mn^2*mπp^2 + 2*mπp^4)*mΣs^4)))/(3456*mLambda*mn*mΞs^2*mπp^2*mΣs^2*Pi^2) + ((2*mLambda^7*mn^3 - 2*mn^3*(MK^2 - mΞs^2)^2*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + mLambda^6*(-2*MK^4 + 3*mn^3*(-mn + mΞs) - 6*mn^3*mΣs + 3*mn^2*mΣs^2 - 4*mn*mΣs^3 - 2*mΣs^4 + MK^2*(3*mn^2 + 4*mn*mΣs + 4*mΣs^2)) + mLambda*mn^3*(MK^2 - mΞs^2)*(MK^2*(2*mn^2 + mn*mΞs - mπp^2 + mn*mΣs) - mΞs*(mn*mΞs^2 - 4*(mn^2 - mπp^2)*(mn + mΣs) + mΞs*(-2*mn^2 + 3*mπp^2 + mn*mΣs))) + mLambda^4*(-3*mn^6 - 4*mn^3*mΞs^3 + 2*mn^4*mπp^2 - 6*mn^5*mΣs - 5*mn^4*mΣs^2 + mn^3*mΣs^3 + 4*mn*mπp^2*mΣs^3 + 4*mn^2*mΣs^4 + 2*mπp^2*mΣs^4 + mn*mΣs^5 + MK^4*(5*mn^2 + mn*mΞs + 2*mπp^2 + mn*mΣs) + mn^2*mΞs^2*(-5*mn^2 + 3*mn*mΣs - 3*mΣs^2) + mn*mΞs*mΣs*(-4*mn^3 - 6*mn^2*mΣs - mn*mΣs^2 + mΣs^3) + MK^2*(24*mn^4 + 3*mn^2*mΞs^2 - 6*mn^2*mπp^2 + 35*mn^3*mΣs - 4*mn*mπp^2*mΣs - 9*mn^2*mΣs^2 - 4*mπp^2*mΣs^2 - 2*mn*mΣs^3 + mn*mΞs*(-2*mn^2 + mn*mΣs - 2*mΣs^2))) + mLambda^5*(2*mn^5 - 2*mn^3*mΞs^2 + mn^3*mπp^2 + 4*mn^3*mΣs^2 + 7*mn^2*mΣs^3 - 2*mn*mΣs^4 - 2*mΣs^5 - 2*MK^4*(-mn + mΞs + mΣs) - mΞs*(6*mn^4 + 7*mn^3*mΣs - 3*mn^2*mΣs^2 + 4*mn*mΣs^3 + 2*mΣs^4) + MK^2*(-9*mn^3 - mn^2*mΣs + 4*mΣs^3 + mΞs*(3*mn^2 + 4*mn*mΣs + 4*mΣs^2))) + mLambda^2*mn^3*(MK^4*(5*mn + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mn + 8*mΣs) + 3*(mn + mΣs)*(mn^2 - 2*mπp^2 + mΣs^2) + mΞs*(-mn^2 - 4*mπp^2 + mn*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 - 3*(-mn + mΣs)*(mn + mΣs)^2 + mΞs^2*(4*mn + mΣs) - mΞs*(-7*mn^2 + 2*mπp^2 + mn*mΣs + 6*mΣs^2))) + mLambda^3*(MK^4*(38*mn^3 + 7*mn^2*mΞs - mn*mπp^2 + 2*mΞs*mπp^2 + 4*mn^2*mΣs + 2*mπp^2*mΣs) + (-mn + mΣs)*(mn + mΣs)^3*(-(mn*(2*mn^2 + mπp^2)) + (mn^2 + 2*mπp^2)*mΣs) + mn^2*mΞs^3*(mn^2 + 5*mn*mΣs - 3*mΣs^2) - 2*mn^2*mΞs^2*(-2*mn^3 + 2*mn*mπp^2 + 3*mn^2*mΣs + 6*mn*mΣs^2 + 3*mΣs^3) + mΞs*(mn + mΣs)*(-6*mn^5 - (mn^4 + 2*mn^2*mπp^2)*mΣs + 2*mn*(2*mn^2 + mπp^2)*mΣs^2 + (mn^2 + 2*mπp^2)*mΣs^3) + MK^2*(3*mn^2*mΞs^3 + 2*mn^2*mΞs^2*(mn + 3*mΣs) - mΞs*(-35*mn^4 + 6*mn^2*mπp^2 + (-56*mn^3 + 4*mn*mπp^2)*mΣs + 4*(2*mn^2 + mπp^2)*mΣs^2) - (mn + mΣs)*(9*mn^4 + 6*mn^2*mπp^2 - (7*mn^3 + 2*mn*mπp^2)*mΣs + (5*mn^2 + 4*mπp^2)*mΣs^2))))*A0[MK^2])/(1728*mLambda^3*mn^3*mΞs^2*mΣs^2*Pi^2) + ((2*mLambda^7*mπp^4 + 2*(MK^2 - mΞs^2)^2*mπp^4*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + mLambda^6*(-2*mΞs^5 - 2*mn*mπp^4 - 4*mΞs^4*mΣs - 5*mπp^4*mΣs - 7*mπp^2*mΣs^3 + 2*mΣs^5 - 2*mΞs^3*(-3*mπp^2 + mΣs^2) + 2*mΞs^2*(2*mπp^2*mΣs + mΣs^3) + mΞs*(5*mπp^4 - 6*mπp^2*mΣs^2 + 4*mΣs^4)) + mLambda^5*(2*mn*mΞs^5 + mπp^4*(-7*MK^2 + mn^2 + 2*mπp^2) + 4*mπp^4*mΣs^2 + 7*mn*mπp^2*mΣs^3 - 2*mπp^2*mΣs^4 - 2*mn*mΣs^5 + mΞs^4*(-mπp^2 + 4*mn*mΣs) + 2*mΞs^3*(-3*mn*mπp^2 - 2*mπp^2*mΣs + mn*mΣs^2) - mΞs^2*(7*mπp^4 + 4*mn*mπp^2*mΣs + 6*mπp^2*mΣs^2 + 2*mn*mΣs^3) - mΞs*(7*mn*mπp^4 + 6*mπp^4*mΣs - 6*mn*mπp^2*mΣs^2 + 5*mπp^2*mΣs^3 + 4*mn*mΣs^4)) + mLambda^4*(mΞs^5*(2*mn^2 - mπp^2) - mn*mπp^4*(-7*MK^2 + mn^2 + mπp^2) + mπp^4*(14*MK^2 - 3*mn^2 - 4*mπp^2)*mΣs + mn*mπp^4*mΣs^2 + mπp^2*(3*MK^2 + 4*mn^2 + 7*mπp^2)*mΣs^3 + mn*mπp^2*mΣs^4 - 2*(mn^2 + mπp^2)*mΣs^5 + mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 2*mπp^2*mΣs) + mΞs^3*(mπp^2*(3*MK^2 - 9*mn^2 + 8*mπp^2) - mn*mπp^2*mΣs + 2*(mn^2 - 2*mπp^2)*mΣs^2) - mΞs^2*(3*mn*mπp^4 + mπp^2*(-6*MK^2 + 10*mn^2 - 3*mπp^2)*mΣs + (2*mn^2 + 5*mπp^2)*mΣs^3) + mΞs*(mπp^4*(-2*MK^2 - 4*mn^2 + mπp^2) - 6*mn*mπp^4*mΣs + 6*mπp^2*(MK^2 + mπp^2)*mΣs^2 + mn*mπp^2*mΣs^3 - 4*(mn^2 + mπp^2)*mΣs^4)) + mLambda^3*(-2*mΞs^5*(mn^3 - mn*mπp^2) + mπp^4*(5*MK^4 + MK^2*(mn^2 - 5*mπp^2) + mπp^2*(mn^2 + 2*mπp^2)) + mn*mπp^4*(-MK^2 + 2*mn^2 + mπp^2)*mΣs - 2*mπp^4*(mn^2 + 2*mπp^2)*mΣs^2 - mn*mπp^2*(3*MK^2 + 4*mn^2 + 2*mπp^2)*mΣs^3 + mπp^2*(mn^2 + 2*mπp^2)*mΣs^4 + mn*(2*mn^2 + mπp^2)*mΣs^5 - 2*mΞs^4*(mn^2 - mπp^2)*(-mπp^2 + 2*mn*mΣs) + mΞs^3*(3*mn*mπp^2*(-MK^2 + 3*mn^2 - 3*mπp^2) + 5*mπp^2*(mn^2 - 2*mπp^2)*mΣs + (-2*mn^3 + 5*mn*mπp^2)*mΣs^2) + mΞs^2*(mπp^4*(-2*MK^2 + 12*mn^2 - 11*mπp^2) + mn*mπp^2*(-6*MK^2 + 10*mn^2 - 3*mπp^2)*mΣs + 6*mπp^2*(mn^2 + mπp^2)*mΣs^2 + 2*(mn^3 + 2*mn*mπp^2)*mΣs^3) + mΞs*(3*mn*mπp^4*(3*MK^2 + mn^2 - 2*mπp^2) + mπp^4*(14*MK^2 + 3*mn^2 - 12*mπp^2)*mΣs - 3*mn*mπp^2*(2*MK^2 + mπp^2)*mΣs^2 + (4*mn^2*mπp^2 + 5*mπp^4)*mΣs^3 + 2*mn*(2*mn^2 + mπp^2)*mΣs^4)) - mLambda*(MK^2 - mΞs^2)*mπp^4*(MK^2*(2*mn^2 + mn*mΞs - mπp^2 + mn*mΣs) - mΞs*(mn*mΞs^2 - 4*(mn^2 - mπp^2)*(mn + mΣs) + mΞs*(-2*mn^2 + 3*mπp^2 + mn*mΣs))) - mLambda^2*mπp^4*(MK^4*(5*mn + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mn + 8*mΣs) + (mn + mΣs)*(mn^2 - 4*mπp^2 + 3*mΣs^2) + mΞs*(-3*mn^2 - 2*mπp^2 + mn*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 + mΞs^2*(4*mn + mΣs) - (mn + mΣs)*(-5*mn^2 + 2*mπp^2 + 3*mΣs^2) - mΞs*(-9*mn^2 + 4*mπp^2 + mn*mΣs + 6*mΣs^2))))*A0[mΞs^2])/(1728*mLambda^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((5*MK^4*mn^3*mπp^4 - 7*MK^2*mn^5*mπp^4 + 2*mn^7*mπp^4 + MK^4*mn*mπp^6 - 5*MK^2*mn^3*mπp^6 + 2*mn^5*mπp^6 + 2*mn^3*mπp^8 + 2*mΞs^5*(mn^6 - mn^4*mπp^2) - 4*MK^4*mn^2*mπp^4*mΣs - 2*MK^2*mn^4*mπp^4*mΣs + 5*mn^6*mπp^4*mΣs - 2*MK^4*mπp^6*mΣs + 2*MK^2*mn^2*mπp^6*mΣs + mn^4*mπp^6*mΣs - 2*MK^2*mn^3*mπp^4*mΣs^2 - 7*mn^5*mπp^4*mΣs^2 + 2*MK^2*mn*mπp^6*mΣs^2 - 11*mn^3*mπp^6*mΣs^2 + 3*MK^2*mn^4*mπp^2*mΣs^3 + 6*mn^6*mπp^2*mΣs^3 + 5*MK^2*mn^2*mπp^4*mΣs^3 + 8*mn^4*mπp^4*mΣs^3 + 4*MK^2*mπp^6*mΣs^3 + 4*mn^2*mπp^6*mΣs^3 - mn^5*mπp^2*mΣs^4 - 2*mn^3*mπp^4*mΣs^4 - 3*mn*mπp^6*mΣs^4 - 2*mn^6*mΣs^5 - mn^4*mπp^2*mΣs^5 - mn^2*mπp^4*mΣs^5 - 2*mπp^6*mΣs^5 + 2*mn^3*mΞs^4*(mn^2 - mπp^2)*(-mπp^2 + 2*mn*mΣs) + mn^2*mΞs^3*(mn^2 - mπp^2)*((3*MK^2 - 7*mn^2)*mπp^2 - 5*mn*mπp^2*mΣs + (2*mn^2 - 3*mπp^2)*mΣs^2) - 2*mn^2*mΞs^2*(mn^2 - mπp^2)*(-2*mn*mπp^4 + 3*(-MK^2 + mn^2)*mπp^2*mΣs + 3*mn*mπp^2*mΣs^2 + (mn^2 + 3*mπp^2)*mΣs^3) - mΞs*(mπp^4*(5*mn^6 + 4*mn^4*mπp^2 + MK^4*(7*mn^2 + 2*mπp^2) - 2*MK^2*(7*mn^4 + 2*mn^2*mπp^2)) + 2*mn*mπp^4*(3*mn^2*(mn^2 + 2*mπp^2) - MK^2*(7*mn^2 + 2*mπp^2))*mΣs - mπp^2*(4*mn^6 + 3*mn^4*mπp^2 + 2*mn^2*mπp^4 + MK^2*(6*mn^4 + 8*mn^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*(2*mn^5*mπp^2 + 5*mn^3*mπp^4 + 2*mn*mπp^6)*mΣs^3 + (4*mn^6 + 2*mn^4*mπp^2 + mn^2*mπp^4 + 2*mπp^6)*mΣs^4) + mLambda^3*(2*mn^3*mΞs^5 + (2*MK^4 - MK^2*mn^2 - mn^4)*mπp^4 + 4*mn^3*mΞs^4*mΣs + mn*(-4*MK^2 + 3*mn^2)*mπp^4*mΣs - (4*MK^2 + 5*mn^2)*mπp^4*mΣs^2 - 2*mn^3*mΞs^2*mΣs^3 + (9*mn^3*mπp^2 + 4*mn*mπp^4)*mΣs^3 + 2*mπp^4*mΣs^4 - 2*mn^3*mΣs^5 + 2*mn^3*mΞs^3*(-2*mπp^2 + mΣs^2) + 2*mn^3*mΞs*(mπp^4 + 5*mπp^2*mΣs^2 - 2*mΣs^4)) + mLambda^2*(-2*mn^4*mΞs^5 + mn*mπp^4*(-2*MK^4 + MK^2*mn^2 + mn^4 + mn^2*mπp^2) + (2*MK^4 + 3*MK^2*mn^2 - 4*mn^4)*mπp^4*mΣs + 12*mn^3*mπp^4*mΣs^2 - (9*mn^4*mπp^2 + 4*MK^2*mπp^4 + 9*mn^2*mπp^4)*mΣs^3 + 2*mn*mπp^2*(mn^2 + mπp^2)*mΣs^4 + 2*(mn^4 + mπp^4)*mΣs^5 + mn^3*mΞs^4*(mπp^2 - 4*mn*mΣs) + 2*mn^3*mΞs^3*(2*mn*mπp^2 + 2*mπp^2*mΣs - mn*mΣs^2) + 2*mn^3*mΞs^2*(-mπp^4 + 3*mπp^2*mΣs^2 + mn*mΣs^3) + mΞs*((2*MK^4 - MK^2*mn^2 - 3*mn^4)*mπp^4 + mn*(-4*MK^2 + 3*mn^2)*mπp^4*mΣs - (10*mn^4*mπp^2 + 4*MK^2*mπp^4 + 5*mn^2*mπp^4)*mΣs^2 + (5*mn^3*mπp^2 + 4*mn*mπp^4)*mΣs^3 + 2*(2*mn^4 + mπp^4)*mΣs^4)) - mLambda*(mΞs^5*(2*mn^5 - mn^3*mπp^2) + mπp^4*(mn^4*(2*mn^2 + mπp^2) + MK^4*(5*mn^2 + 2*mπp^2) - MK^2*(7*mn^4 + 4*mn^2*mπp^2)) + mn*mπp^4*(MK^4 + 7*mn^4 + 6*mn^2*mπp^2 - MK^2*(9*mn^2 + 4*mπp^2))*mΣs - mπp^4*(-3*mn^4 + 2*mn^2*mπp^2 + MK^2*(9*mn^2 + 4*mπp^2))*mΣs^2 + mn*mπp^2*(6*mn^4 + 9*mn^2*mπp^2 + 4*mπp^4 + MK^2*(3*mn^2 - 2*mπp^2))*mΣs^3 + mπp^2*(mn^4 + 4*mn^2*mπp^2 + 2*mπp^4)*mΣs^4 + (-2*mn^5 - 2*mn^3*mπp^2 + mn*mπp^4)*mΣs^5 + mn^3*mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 2*mπp^2*mΣs) + mn^3*mΞs^3*(mπp^2*(3*MK^2 - 7*mn^2 + 2*mπp^2) - mn*mπp^2*mΣs + 2*(mn^2 - 2*mπp^2)*mΣs^2) - mn^2*mΞs^2*((-3*MK^2 + mn^2)*mπp^4 - 3*mn*mπp^2*(2*MK^2 - 2*mn^2 + mπp^2)*mΣs + 3*mπp^4*mΣs^2 + (2*mn^3 + 5*mn*mπp^2)*mΣs^3) + mn*mΞs*(mπp^4*(MK^4 + MK^2*mn^2 - mn^2*mπp^2) + mn*(MK^2 + 6*mn^2)*mπp^4*mΣs + mπp^2*(4*mn^4 + 3*mn^2*mπp^2 + MK^2*(6*mn^2 - 2*mπp^2))*mΣs^2 + mn*mπp^2*(mn^2 - mπp^2)*mΣs^3 + (-4*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs^4)))*A0[mΣs^2])/(1728*mn^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((-2*mLambda^11 + mLambda^10*(-2*mn - 3*mΞs + mΣs) + 2*(MK^2 - mΞs^2)^3*(mn^2 - mπp^2)^2*(mn + mΞs + mΣs) + mLambda^9*(9*MK^2 + mn^2 - mn*mΞs + 4*mΞs^2 + mπp^2 + 6*mn*mΣs + 2*mΞs*mΣs - 12*mΣs^2) + mLambda^8*(mn^3 + 7*mΞs^3 - 2*mn*mπp^2 + MK^2*(9*mn + 11*mΞs - 9*mΣs) + 10*mn^2*mΣs + mπp^2*mΣs - 9*mn*mΣs^2 - 21*mΣs^3 - mΞs^2*(-8*mn + mΣs) + 3*mΞs*(mn^2 + mπp^2 + 4*mn*mΣs - 2*mΣs^2)) + mLambda*(MK^2 - mΞs^2)^2*(mn^2 - mπp^2)*(MK^2*(2*mn^2 + 3*mn*mΞs + mπp^2 + 3*mn*mΣs) - mΞs*(3*mn*mΞs^2 + 4*(mn^2 - mπp^2)*(mn + mΣs) + 3*mΞs*(2*mn^2 - mπp^2 + mn*mΣs))) + mLambda^7*(-12*MK^4 + mn^4 - 2*mΞs^4 - 2*mn^2*mπp^2 + mπp^4 + mΞs^3*(5*mn - 4*mΣs) + 6*mn^3*mΣs + 6*mn*mπp^2*mΣs + 6*mn^2*mΣs^2 + 6*mπp^2*mΣs^2 - 12*mn*mΣs^3 - 12*mΣs^4 + mΞs^2*(mn^2 + mπp^2 - 6*mn*mΣs + 30*mΣs^2) + mΞs*(2*mn^3 - mn*mπp^2 + 11*mn^2*mΣs + 2*mπp^2*mΣs + 9*mn*mΣs^2 - 3*mΣs^3) - MK^2*(3*mΞs^2 + 2*mΞs*(-mn + 5*mΣs) + 9*(mn^2 + 3*mn*mΣs - 2*mΣs^2))) - mLambda^2*(MK^2 - mΞs^2)*(MK^4*(mΞs*(4*mn^2 - 2*mπp^2) + (7*mn^2 - 5*mπp^2)*(mn + mΣs)) + mΞs^2*(mΞs^3*(mn^2 + mπp^2) + mΞs^2*(-2*mn^3 + 4*mn*mπp^2 + (mn^2 + mπp^2)*mΣs) + mΞs*(mn^2 - mπp^2)*(mn^2 - 4*mπp^2 - 9*mn*mΣs - 6*mΣs^2) - (mn^2 - mπp^2)*(mn + mΣs)*(-5*mn^2 + 2*mπp^2 + 3*mΣs^2)) + MK^2*(mΞs^3*(-5*mn^2 + mπp^2) + mΞs^2*(-5*mn^3 + mn*mπp^2 - 8*mn^2*mΣs + 4*mπp^2*mΣs) + 3*(mn^2 - mπp^2)*(mn + mΣs)*(mn^2 - 2*mπp^2 + mΣs^2) + mΞs*(mn^2 - mπp^2)*(7*mn^2 - 4*mπp^2 + 9*mn*mΣs + 6*mΣs^2))) - mLambda^6*(5*mΞs^5 + MK^4*(12*mn + 4*mΞs - 15*mΣs) + mΞs^4*(10*mn + mΣs) + mΞs^3*(8*mn^2 + 5*mπp^2 + 21*mn*mΣs - 18*mΣs^2) - 6*mn*mΞs*(mn + mΣs)*(mn^2 + mπp^2 - 2*mΣs^2) - mΞs^2*(2*mn^3 + 8*mn*mπp^2 + 11*mn^2*mΣs - mπp^2*mΣs + 24*mn*mΣs^2 + 24*mΣs^3) + (mn + mΣs)*(-mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 - 3*(mn^2 + 3*mπp^2)*mΣs^2 + 6*mΣs^4) + MK^2*(3*mΞs^3 + mΞs^2*(20*mn + 26*mΣs) + mΞs*(28*mn^2 + 7*mπp^2 + 39*mn*mΣs - 30*mΣs^2) - 3*(mn + mΣs)*(-3*mn^2 + 5*mπp^2 - 6*mn*mΣs + 10*mΣs^2))) - mLambda^3*(MK^6*(7*mn^2 + 9*mn*mΞs + 4*mπp^2 + 15*mn*mΣs) - MK^4*(-3*mn^4 + 21*mn*mΞs^3 + 6*mn^2*mπp^2 + 3*mπp^4 + 6*mn*mπp^2*mΣs - 6*mπp^2*mΣs^2 - 6*mn*mΣs^3 + mΞs^2*(29*mn^2 + 2*mπp^2 + 33*mn*mΣs) - 2*mΞs*(-7*mn^3 + 2*mn*mπp^2 - 7*mn^2*mΣs + 8*mπp^2*mΣs + 6*mn*mΣs^2)) - mΞs^3*(3*mn*mΞs^4 + 3*mΞs^3*(2*mn^2 + mπp^2 + mn*mΣs) - (mn^2 - mπp^2)*(mn + mΣs)*(-17*mn^2 + 8*mπp^2 + 9*mΣs^2) + mΞs^2*(17*mn^3 - 7*mn*mπp^2 - 4*mn^2*mΣs + 2*mπp^2*mΣs - 12*mn*mΣs^2) + mΞs*(22*mn^4 - 23*mn^2*mπp^2 + 7*mπp^4 + 3*mn*(mn^2 + mπp^2)*mΣs - 6*(3*mn^2 - 2*mπp^2)*mΣs^2 - 6*mn*mΣs^3)) + MK^2*mΞs*(15*mn*mΞs^4 + mΞs^3*(28*mn^2 + mπp^2 + 21*mn*mΣs) - (mn^2 - mπp^2)*(mn + mΣs)*(-mn^2 - 8*mπp^2 + 9*mΣs^2) + mΞs^2*(31*mn^3 - 11*mn*mπp^2 + 2*(5*mn^2 - 7*mπp^2)*mΣs - 24*mn*mΣs^2) + 3*mΞs*(mn^4 + 5*mn^2*mπp^2 - 2*mπp^4 + (mn^3 + 3*mn*mπp^2)*mΣs + (-6*mn^2 + 2*mπp^2)*mΣs^2 - 4*mn*mΣs^3))) + mLambda^5*(5*MK^6 + MK^4*(-13*mΞs^2 + 8*mΞs*(mn + mΣs) + 3*(5*mn^2 + mπp^2 + 12*mn*mΣs - 2*mΣs^2)) + MK^2*(2*mΞs^4 - 3*mπp^2*(mn^2 + mπp^2) - 9*mn*(mn^2 + mπp^2)*mΣs - 6*mn^2*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4 - mΞs^3*(7*mn + 22*mΣs) + 3*mΞs^2*(-2*mn^2 - 5*mπp^2 - 13*mn*mΣs + 6*mΣs^2) + mΞs*(mn + mΣs)*(-19*mn^2 + 2*mπp^2 - 6*mn*mΣs + 15*mΣs^2)) + mΞs*(mΞs^4*(-7*mn + 2*mΣs) - mΞs^3*(8*mn^2 + 5*mπp^2 + 3*mn*mΣs + 18*mΣs^2) - mΞs^2*(4*mn^3 - 5*mn*mπp^2 - 5*mn^2*mΣs + 4*mπp^2*mΣs + 9*mn*mΣs^2 + 9*mΣs^3) + mΞs*(mn^4 + 16*mn^2*mπp^2 - 5*mπp^4 + 12*(2*mn^3 - mn*mπp^2)*mΣs + 6*(mn^2 - 3*mπp^2)*mΣs^2 - 12*mn*mΣs^3) + (mn + mΣs)*(5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4 + 3*(-5*mn^2 + mπp^2)*mΣs^2 + 6*mΣs^4))) + mLambda^4*(MK^6*(5*mn - 4*mΞs - 7*mΣs) + MK^4*(3*mΞs^3 + 3*mΞs^2*mΣs + mΞs*(29*mn^2 - 4*mπp^2 + 27*mn*mΣs - 18*mΣs^2) - 3*(-5*mn^3 + 6*mn*mπp^2 - 8*mn^2*mΣs + 7*mπp^2*mΣs + mn*mΣs^2 + 3*mΣs^3)) + MK^2*(3*mΞs^4*(-3*mn + mΣs) + 6*(mn + mΣs)*(-mπp^2 + mΣs^2)^2 + 3*mΞs^3*(-7*mn^2 - 3*mπp^2 - 12*mn*mΣs + 10*mΣs^2) + 2*mΞs^2*(5*mn^3 - 4*mn*mπp^2 + 5*mn^2*mΣs - mπp^2*mΣs + 15*mn*mΣs^2 + 12*mΣs^3) + mΞs*(-mn^4 - 7*mn^2*mπp^2 + 2*mπp^4 + 3*(mn^3 - 7*mn*mπp^2)*mΣs + 6*(2*mn^2 - 3*mπp^2)*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4)) + mΞs^2*(mΞs^5 + mΞs^4*(4*mn + mΣs) + mΞs^3*(4*mn^2 + mπp^2 + 9*mn*mΣs - 12*mΣs^2) - mΞs^2*(-11*mn^3 + 10*mn*mπp^2 + (10*mn^2 + mπp^2)*mΣs + 27*mn*mΣs^2 + 15*mΣs^3) - 2*(mn + mΣs)*(2*mn^4 + 2*mn^2*mπp^2 - mπp^4 - 6*mn^2*mΣs^2 + 3*mΣs^4) - mΞs*(-13*mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 + (-33*mn^3 + 15*mn*mπp^2)*mΣs + 6*(-2*mn^2 + mπp^2)*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4))))*B0[mLambda^2, MK^2, mΞs^2])/(1728*mLambda^3*mΞs^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((-2*mn^11 + mn^10*mΞs - 12*mn^9*mΞs^2 - 21*mn^8*mΞs^3 - 12*mn^7*mΞs^4 - 6*mn^6*mΞs^5 + mn^9*mπp^2 + mn^8*mΞs*mπp^2 + 6*mn^7*mΞs^2*mπp^2 + 9*mn^6*mΞs^3*mπp^2 + mn^7*mπp^4 - 2*mn^6*mΞs*mπp^4 - 3*mn^10*mΣs + 2*mn^9*mΞs*mΣs - 6*mn^8*mΞs^2*mΣs - 3*mn^7*mΞs^3*mΣs + 6*mn^5*mΞs^5*mΣs + 3*mn^8*mπp^2*mΣs + 2*mn^7*mΞs*mπp^2*mΣs + 3*mn^5*mΞs^3*mπp^2*mΣs - 4*mn^5*mΞs*mπp^4*mΣs + 4*mn^9*mΣs^2 - mn^8*mΞs*mΣs^2 + 30*mn^7*mΞs^2*mΣs^2 + 24*mn^6*mΞs^3*mΣs^2 - 6*mn^4*mΞs^5*mΣs^2 + mn^7*mπp^2*mΣs^2 - mn^6*mΞs*mπp^2*mΣs^2 - 18*mn^5*mΞs^2*mπp^2*mΣs^2 - 5*mn^5*mπp^4*mΣs^2 + 2*mn^4*mΞs*mπp^4*mΣs^2 + 7*mn^8*mΣs^3 - 4*mn^7*mΞs*mΣs^3 + 18*mn^6*mΞs^2*mΣs^3 - 9*mn^5*mΞs^3*mΣs^3 - 12*mn^4*mΞs^4*mΣs^3 - 5*mn^6*mπp^2*mΣs^3 - 4*mn^5*mΞs*mπp^2*mΣs^3 - 6*mn^4*mΞs^2*mπp^2*mΣs^3 + 9*mn^3*mΞs^3*mπp^2*mΣs^3 - 2*mn^4*mπp^4*mΣs^3 + 8*mn^3*mΞs*mπp^4*mΣs^3 - 2*mn^7*mΣs^4 - mn^6*mΞs*mΣs^4 - 18*mn^5*mΞs^2*mΣs^4 - 15*mn^4*mΞs^3*mΣs^4 - 5*mn^5*mπp^2*mΣs^4 - mn^4*mΞs*mπp^2*mΣs^4 + 12*mn^3*mΞs^2*mπp^2*mΣs^4 + 3*mn^2*mΞs^3*mπp^2*mΣs^4 + 7*mn^3*mπp^4*mΣs^4 + 2*mn^2*mΞs*mπp^4*mΣs^4 - 5*mn^6*mΣs^5 + 2*mn^5*mΞs*mΣs^5 - 12*mn^4*mΞs^2*mΣs^5 + mn^4*mπp^2*mΣs^5 + 2*mn^3*mΞs*mπp^2*mΣs^5 + 6*mn^2*mΞs^2*mπp^2*mΣs^5 + 4*mn^2*mπp^4*mΣs^5 - 4*mn*mΞs*mπp^4*mΣs^5 + mn^4*mΞs*mΣs^6 + 3*mn^3*mπp^2*mΣs^6 + mn^2*mΞs*mπp^2*mΣs^6 - 3*mn*mπp^4*mΣs^6 - 2*mΞs*mπp^4*mΣs^6 + mn^4*mΣs^7 + mn^2*mπp^2*mΣs^7 - 2*mπp^4*mΣs^7 + MK^6*(mn^2 - mπp^2)*(5*mn^3 - 7*mn^2*mΞs + mn*mπp^2 - 2*mΞs*mπp^2 - 4*mn^2*mΣs - 2*mπp^2*mΣs) - MK^4*(12*mn^7 - 3*mn^5*mπp^2 - 3*mn^3*mπp^4 + mΞs^3*(9*mn^4 - 3*mn^2*mπp^2) + 4*mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs + mn*(13*mn^4 - 2*mn^2*mπp^2 + mπp^4)*mΣs^2 + (-3*mn^4 + 3*mn^2*mπp^2 + 6*mπp^4)*mΣs^3 + 6*mn^2*mΞs^2*(mn^3 + mn*mπp^2 + 3*mn^2*mΣs - mπp^2*mΣs) + mΞs*(-15*mn^6 + 21*mn^4*mπp^2 + 6*mn^2*mπp^4 + 4*mn*(-2*mn^4 + 4*mn^2*mπp^2 + mπp^4)*mΣs + (-3*mn^4 + 9*mn^2*mπp^2 + 6*mπp^4)*mΣs^2)) + mLambda^5*(2*MK^6 + mn^6 + 5*mn^5*mΣs - 4*mn^4*mΣs^2 + 17*mn^3*mΣs^3 + 5*mn^2*mΣs^4 - 4*mn*mΣs^5 - 2*mΣs^6 - MK^4*(3*mn^2 + 4*mn*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mn^3 - 2*mn^2*mΣs + 8*mn*mΣs^2 + 6*mΣs^3)) + mLambda^4*(mn + mΞs + mΣs)*(2*MK^6 + mn^6 + 5*mn^5*mΣs - 4*mn^4*mΣs^2 + 17*mn^3*mΣs^3 + 5*mn^2*mΣs^4 - 4*mn*mΣs^5 - 2*mΣs^6 - MK^4*(3*mn^2 + 4*mn*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mn^3 - 2*mn^2*mΣs + 8*mn*mΣs^2 + 6*mΣs^3)) + MK^2*(6*mn^4*mΞs^5 + 12*mn^4*mΞs^4*(mn + mΣs) + 3*mn^2*mΞs^3*(10*mn^4 - 4*mn^2*mπp^2 + (5*mn^3 - 3*mn*mπp^2)*mΣs + (8*mn^2 - 2*mπp^2)*mΣs^2) + (mn + mΣs)^2*(9*mn^7 - 3*mn^3*mπp^4 + (-7*mn^6 - 7*mn^4*mπp^2 + 8*mn^2*mπp^4)*mΣs + (2*mn^5 - mn^3*mπp^2 - 7*mn*mπp^4)*mΣs^2 + 6*mπp^4*mΣs^3) + 6*mn^2*mΞs^2*(3*mn^5 + (5*mn^4 - 3*mn^2*mπp^2)*mΣs + (3*mn^3 - mn*mπp^2)*mΣs^2 + (5*mn^2 - 2*mπp^2)*mΣs^3) + mΞs*(mn + mΣs)*(-9*mn^7 + 15*mn^5*mπp^2 + 6*mn^3*mπp^4 - (mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4)*mΣs + (-25*mn^5 + 11*mn^3*mπp^2 + 2*mn*mπp^4)*mΣs^2 + 3*(mn^4 + mn^2*mπp^2 + 2*mπp^4)*mΣs^3)) + mLambda^3*(MK^6*(-7*mn^2 + 3*mn*mΞs - 4*mπp^2 + 3*mn*mΣs) + 3*mn^2*mΞs^2*(mn^4 - 5*mn^3*mΣs + 4*mn^2*mΣs^2 - 3*mn*mΣs^3 - mΣs^4) + 3*mn*mΞs*(2*mn^6 + 2*mn^5*mΣs + 8*mn^4*mΣs^2 + 11*mn^3*mΣs^3 + mn^2*mΣs^4 - 3*mn*mΣs^5 - mΣs^6) - (mn + mΣs)*(-mn^7 + 5*mn^5*mπp^2 - (mn^6 + 10*mn^4*mπp^2)*mΣs - (mn^5 - 14*mn^3*mπp^2)*mΣs^2 + (5*mn^4 + 11*mn^2*mπp^2)*mΣs^3 - 4*mn*(4*mn^2 + mπp^2)*mΣs^4 - (mn^2 + 4*mπp^2)*mΣs^5 + 3*mn*mΣs^6) + MK^4*(15*mn^4 - 3*mn^2*mΞs^2 + 9*mn^2*mπp^2 + 2*(7*mn^3 + 4*mn*mπp^2)*mΣs + 12*(mn^2 + mπp^2)*mΣs^2 - 9*mn*mΣs^3 - 9*mn*mΞs*mΣs*(mn + mΣs)) + MK^2*(-9*mn^6 - (19*mn^5 + 7*mn^3*mπp^2)*mΣs + 2*(5*mn^4 - mn^2*mπp^2)*mΣs^2 - (31*mn^3 + 16*mn*mπp^2)*mΣs^3 - 3*(mn^2 + 4*mπp^2)*mΣs^4 + 9*mn*mΣs^5 + 3*mn^2*mΞs^2*mΣs*(3*mn + 2*mΣs) + 3*mn*mΞs*(-3*mn^4 + mn^3*mΣs - mn^2*mΣs^2 + 6*mn*mΣs^3 + 3*mΣs^4))) + mLambda^2*(-(MK^6*(mn*(7*mn^2 + mπp^2) + mΞs*(7*mn^2 + 4*mπp^2) + 4*(mn^2 + mπp^2)*mΣs)) + 3*mn^2*mΞs^3*(mn^4 - 5*mn^3*mΣs + 4*mn^2*mΣs^2 - 3*mn*mΣs^3 - mΣs^4) + (-mn + mΣs)*(mn + mΣs)^2*(-mn^6 + 2*mn^4*mπp^2 - 2*(mn^5 + 4*mn^3*mπp^2)*mΣs - 6*mn^2*mπp^2*mΣs^2 + 5*mn*(mn^2 + mπp^2)*mΣs^3 + (mn^2 + 4*mπp^2)*mΣs^4) + 6*mn^2*mΞs^2*(mn^5 - 2*mn^4*mΣs + mn^3*mΣs^2 + 2*mn^2*mΣs^3 - 3*mn*mΣs^4 - mΣs^5) + mΞs*(mn + mΣs)*(10*mn^7 - 5*mn^5*mπp^2 + (mn^6 + 10*mn^4*mπp^2)*mΣs + 2*(5*mn^5 - 7*mn^3*mπp^2)*mΣs^2 - (5*mn^4 + 11*mn^2*mπp^2)*mΣs^3 + (-5*mn^3 + 4*mn*mπp^2)*mΣs^4 + (mn^2 + 4*mπp^2)*mΣs^5) + MK^4*(15*mn^5 - 3*mn^2*mΞs^3 + 6*mn^3*mπp^2 - 6*mn^2*mΞs^2*mΣs + (29*mn^4 + 11*mn^2*mπp^2)*mΣs + (29*mn^3 + 11*mn*mπp^2)*mΣs^2 + 3*(3*mn^2 + 4*mπp^2)*mΣs^3 + mΞs*(24*mn^4 + 9*mn^2*mπp^2 + 2*(7*mn^3 + 4*mn*mπp^2)*mΣs + 3*(5*mn^2 + 4*mπp^2)*mΣs^2)) + MK^2*(-3*mn^5*(3*mn^2 + mπp^2) - 7*mn^4*(4*mn^2 + mπp^2)*mΣs - 3*(2*mn^5 + 5*mn^3*mπp^2)*mΣs^2 - 3*(7*mn^4 + 2*mn^2*mπp^2)*mΣs^3 - (28*mn^3 + 19*mn*mπp^2)*mΣs^4 - 6*(mn^2 + 2*mπp^2)*mΣs^5 + 3*mn^2*mΞs^3*mΣs*(3*mn + 2*mΣs) + 6*mn^2*mΞs^2*(-mn^3 + 2*mn^2*mΣs + 3*mn*mΣs^2 + 2*mΣs^3) - mΞs*(27*mn^6 + (25*mn^5 + 7*mn^3*mπp^2)*mΣs + 2*mn^2*(-5*mn^2 + mπp^2)*mΣs^2 + 2*(5*mn^3 + 8*mn*mπp^2)*mΣs^3 + 3*(3*mn^2 + 4*mπp^2)*mΣs^4))) - mLambda*(-((-mn + mΣs)^2*(mn + mΣs)^4*(-2*(mn^4 + mn^2*mπp^2 + mπp^4) + 3*mn*(mn^2 + mπp^2)*mΣs)) + MK^6*(-5*mn^4 - 5*mn^2*mπp^2 - 2*mπp^4 + 3*mn*mΞs*(5*mn^2 + mπp^2) + 3*mn*(3*mn^2 + mπp^2)*mΣs) + 6*mn^4*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) - 3*mn*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-2*mn^3*(mn^2 + mπp^2) - 2*mn^4*mΣs + 2*mn*(mn^2 + mπp^2)*mΣs^2 + (mn^2 + mπp^2)*mΣs^3) + 6*mn^3*mΞs^3*(2*mn^4 + 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 + mΣs^4) + 3*mn^2*mΞs^2*(mn + mΣs)*(3*mn^3*(mn^2 - mπp^2) + (-6*mn^4 + 2*mn^2*mπp^2)*mΣs - 2*mn*(mn^2 + mπp^2)*mΣs^2 + (5*mn^2 - mπp^2)*mΣs^3 + 4*mn*mΣs^4) + MK^4*(6*mn^3*mΞs^3 + 6*mn^2*(2*mn^4 + 3*mn^2*mπp^2 + mπp^4) + 4*mn*(-2*mn^4 + mn^2*mπp^2 + mπp^4)*mΣs + 6*mπp^2*(mn^2 + mπp^2)*mΣs^2 - 3*(7*mn^3 + 3*mn*mπp^2)*mΣs^3 + 3*mn^2*mΞs^2*(mn^2 - mπp^2 + 4*mn*mΣs) - 3*mn*mΞs*(2*mn^2*(6*mn^2 + mπp^2) + 3*mn*(3*mn^2 + mπp^2)*mΣs + (11*mn^2 + 3*mπp^2)*mΣs^2)) + MK^2*(-6*mn^4*mΞs^4 - 6*mn^3*mΞs^3*(3*mn^2 + 3*mn*mΣs + 2*mΣs^2) - 3*mn^2*mΞs^2*(4*mn^2*(mn^2 - mπp^2) + 3*(mn^3 - mn*mπp^2)*mΣs + 2*(5*mn^2 - mπp^2)*mΣs^2 + 8*mn*mΣs^3) + 3*mn*mΞs*(3*mn^4*(3*mn^2 + mπp^2) + (13*mn^5 + 7*mn^3*mπp^2)*mΣs + (13*mn^4 + 3*mn^2*mπp^2)*mΣs^2 + 6*mn*(2*mn^2 + mπp^2)*mΣs^3 + (7*mn^2 + 3*mπp^2)*mΣs^4) + (mn + mΣs)*(-3*(3*mn^7 + 5*mn^5*mπp^2 + 2*mn^3*mπp^4) + (7*mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4)*mΣs + (13*mn^5 - 5*mn^3*mπp^2 - 2*mn*mπp^4)*mΣs^2 - 6*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^3 + 3*(5*mn^3 + 3*mn*mπp^2)*mΣs^4))))*B0[mn^2, MK^2, mΣs^2])/(1728*mn^3*mΞs^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-6*MK^4*mπp^8 + 3*MK^2*mn^2*mπp^8 + mn^4*mπp^8 + 3*MK^2*mπp^10 + mn^2*mπp^10 - 2*mπp^12 - 2*mn*mΞs^7*(mn^2 - mπp^2)^2 - 12*MK^4*mn*mπp^6*mΣs + 6*MK^2*mn^3*mπp^6*mΣs + 2*mn^5*mπp^6*mΣs - mn^3*mπp^8*mΣs - mn*mπp^10*mΣs - 12*MK^4*mπp^6*mΣs^2 - 3*MK^2*mn^2*mπp^6*mΣs^2 - 3*mn^4*mπp^6*mΣs^2 - 9*MK^2*mπp^8*mΣs^2 - 3*mn^2*mπp^8*mΣs^2 + 6*mπp^10*mΣs^2 - 6*MK^4*mn*mπp^4*mΣs^3 - 9*MK^2*mn^3*mπp^4*mΣs^3 - 6*mn^5*mπp^4*mΣs^3 - 3*MK^2*mn*mπp^6*mΣs^3 + 3*mn^3*mπp^6*mΣs^3 + 3*mn*mπp^8*mΣs^3 + 3*mn^4*mπp^4*mΣs^4 + 6*MK^2*mπp^6*mΣs^4 + 3*mn^2*mπp^6*mΣs^4 - 6*mπp^8*mΣs^4 + 3*MK^2*mn^3*mπp^2*mΣs^5 + 6*mn^5*mπp^2*mΣs^5 + 3*MK^2*mn*mπp^4*mΣs^5 - 3*mn^3*mπp^4*mΣs^5 - 3*mn*mπp^6*mΣs^5 - mn^4*mπp^2*mΣs^6 - mn^2*mπp^4*mΣs^6 + 2*mπp^6*mΣs^6 - 2*mn^5*mΣs^7 + mn^3*mπp^2*mΣs^7 + mn*mπp^4*mΣs^7 - 2*mΞs^6*(mn^2 - mπp^2)^2*(-mπp^2 + 2*mn*mΣs) + mΞs^5*mπp^2*(9*mn^5 - 21*mn^3*mπp^2 + 6*mn*mπp^4 - 3*MK^2*(mn^3 - 3*mn*mπp^2) + (5*mn^4 - 7*mn^2*mπp^2 + 8*mπp^4)*mΣs + 3*(mn^3 - 3*mn*mπp^2)*mΣs^2) + 2*mΞs^4*(3*mπp^4*(-2*mn^4 + mn^2*mπp^2 - mπp^4 + MK^2*(mn^2 + mπp^2)) + mn*mπp^2*(-3*MK^2*(mn^2 - 3*mπp^2) + 5*(mn^2 - mπp^2)^2)*mΣs + 2*(-(mn^2*mπp) + mπp^3)^2*mΣs^2 + 3*(mn^5 - mn^3*mπp^2 - 2*mn*mπp^4)*mΣs^3) + mΞs^3*(-3*mn*mπp^4*(2*MK^4 + 7*mn^4 - 5*mn^2*mπp^2 + 2*mπp^4 + MK^2*(-7*mn^2 + mπp^2)) + mπp^4*(-19*mn^4 + 35*mn^2*mπp^2 - 16*mπp^4 + 6*MK^2*(2*mn^2 - mπp^2))*mΣs + mn*mπp^2*(-7*mn^4 + 26*mn^2*mπp^2 + 5*mπp^4 - 3*MK^2*(mn^2 - 7*mπp^2))*mΣs^2 - mπp^2*(mn^4 + 7*mn^2*mπp^2 - 8*mπp^4)*mΣs^3 + (6*mn^5 - 9*mn^3*mπp^2 - 9*mn*mπp^4)*mΣs^4) - 2*mΞs*(mn*mπp^6*(6*MK^4 + 2*mn^4 - mn^2*mπp^2 - mπp^4 + MK^2*(-9*mn^2 + 3*mπp^2)) + mπp^6*(6*MK^4 - 9*MK^2*(mn^2 - mπp^2) + 2*(mn^4 + mn^2*mπp^2 - 2*mπp^4))*mΣs + mn*mπp^4*(6*MK^4 - 2*mn^4 + 12*MK^2*mπp^2 + mn^2*mπp^2 + mπp^4)*mΣs^2 + mπp^4*(-mn^2 + mπp^2)*(3*MK^2 + 4*mn^2 + 8*mπp^2)*mΣs^3 + mn*mπp^2*(-2*mn^4 + mn^2*mπp^2 + mπp^4 - 3*MK^2*(mn^2 + mπp^2))*mΣs^4 + 2*mπp^2*(mn^4 + mn^2*mπp^2 - 2*mπp^4)*mΣs^5 + (2*mn^5 - mn^3*mπp^2 - mn*mπp^4)*mΣs^6) - mΞs^2*mπp^2*(9*mn^4*mπp^4 + 3*mn^2*mπp^6 - 6*mπp^8 + (8*mn^5*mπp^2 - 7*mn^3*mπp^4 + 5*mn*mπp^6)*mΣs + 4*mπp^2*(mn^4 - 11*mn^2*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(5*mn^5 - 16*mn^3*mπp^2 + 5*mn*mπp^4)*mΣs^3 + (5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4)*mΣs^4 + 3*mn*(mn^2 + mπp^2)*mΣs^5 + 12*MK^4*(mπp^4 + mn*mπp^2*mΣs) - 3*MK^2*(9*mn^2*mπp^4 - 3*mπp^6 + (8*mn^3*mπp^2 - 4*mn*mπp^4)*mΣs + 4*mn^2*mπp^2*mΣs^2 + (mn^3 + 5*mn*mπp^2)*mΣs^3)) - mLambda^5*(2*mΞs^7 - 6*mΞs^5*mπp^2 + 4*mΞs^6*mΣs + 4*mπp^6*mΣs + 21*mπp^4*mΣs^3 - 9*mπp^2*mΣs^5 + 2*mΣs^7 + 2*mΞs*(-mπp^2 + mΣs^2)^2*(-mπp^2 + 2*mΣs^2) - 2*mΞs^4*(2*mπp^2*mΣs + 3*mΣs^3) + mΞs^2*(-4*mπp^4*mΣs + 7*mπp^2*mΣs^3) + mΞs^3*(6*mπp^4 + 10*mπp^2*mΣs^2 - 6*mΣs^4)) - mLambda^4*(2*mn*mΞs^7 - mπp^8 + 4*mn*mπp^6*mΣs + 9*mπp^6*mΣs^2 + 21*mn*mπp^4*mΣs^3 + 12*mπp^4*mΣs^4 - 9*mn*mπp^2*mΣs^5 - 2*mπp^2*mΣs^6 + 2*mn*mΣs^7 + 2*mΞs^5*mπp^2*(-3*mn + 2*mΣs) + mΞs^6*(mπp^2 + 4*mn*mΣs) - mΞs^4*(3*mπp^4 + 4*mn*mπp^2*mΣs - 5*mπp^2*mΣs^2 + 6*mn*mΣs^3) + mΞs^2*mπp^2*(3*mπp^4 - 4*mn*mπp^2*mΣs + 4*mπp^2*mΣs^2 + 7*mn*mΣs^3 - 4*mΣs^4) + mΞs^3*(6*mn*mπp^4 - 8*mπp^4*mΣs + 10*mn*mπp^2*mΣs^2 + mπp^2*mΣs^3 - 6*mn*mΣs^4) + mΞs*(-2*mn*mπp^6 + 4*mπp^6*mΣs + 8*mn*mπp^4*mΣs^2 + 19*mπp^4*mΣs^3 - 10*mn*mπp^2*mΣs^4 - 5*mπp^2*mΣs^5 + 4*mn*mΣs^6)) + mLambda^3*(3*mn*mπp^8 + mΞs^7*(4*mn^2 + mπp^2) + 2*mπp^6*(9*MK^2 - 5*mn^2 + mπp^2)*mΣs + 9*mn*mπp^6*mΣs^2 + 3*mπp^4*(7*MK^2 + 7*mn^2 + 5*mπp^2)*mΣs^3 - 15*mn*mπp^4*mΣs^4 - 3*mπp^2*(MK^2 + 5*mn^2 + 7*mπp^2)*mΣs^5 + 3*mn*mπp^2*mΣs^6 + 4*(mn^2 + mπp^2)*mΣs^7 + mΞs^6*(-3*mn*mπp^2 + 2*(4*mn^2 + mπp^2)*mΣs) - 3*mΞs^5*mπp^2*(-MK^2 + 5*mn^2 + mπp^2 + 3*mn*mΣs + mΣs^2) - mΞs^4*(-9*mn*mπp^4 + 2*mπp^2*(-3*MK^2 + 7*mn^2 + mπp^2)*mΣs + 9*mn*mπp^2*mΣs^2 + 3*(4*mn^2 + 3*mπp^2)*mΣs^3) + mΞs^3*(3*mπp^4*(-3*MK^2 + 7*mn^2 + mπp^2) + 15*mn*mπp^4*mΣs + mπp^2*(3*MK^2 + 17*mn^2 + 32*mπp^2)*mΣs^2 - 6*(2*mn^2 + mπp^2)*mΣs^4) + mΞs^2*mπp^2*(-9*mn*mπp^4 - 2*(4*mn^2*mπp^2 + mπp^4)*mΣs - 12*mn*mπp^2*mΣs^2 - 3*MK^2*mΣs^3 + (17*mn^2 + 26*mπp^2)*mΣs^3 + 9*mn*mΣs^4 + 3*mΣs^5) + mΞs*(-(mπp^6*(-6*MK^2 + 10*mn^2 + mπp^2)) - 6*mn*mπp^6*mΣs + mπp^4*(24*MK^2 - 8*mn^2 + 7*mπp^2)*mΣs^2 - 33*mn*mπp^4*mΣs^3 - 2*mπp^2*(3*MK^2 + 7*mn^2 + 10*mπp^2)*mΣs^4 + 9*mn*mπp^2*mΣs^5 + 8*(mn^2 + mπp^2)*mΣs^6)) - mLambda*(-3*mn*mπp^8*(-2*MK^2 + mn^2 + mπp^2) + mΞs^7*(2*mn^4 - mn^2*mπp^2 - mπp^4) - 2*mπp^6*(-6*MK^4 + mn^4 + mn^2*mπp^2 + mπp^4 + 3*MK^2*(mn^2 - mπp^2))*mΣs + 9*mn*mπp^6*(mn^2 + mπp^2)*mΣs^2 + 3*mπp^4*(2*MK^4 + MK^2*(3*mn^2 + mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4))*mΣs^3 - 3*mn*mπp^4*(2*MK^2 + 3*(mn^2 + mπp^2))*mΣs^4 - 3*mπp^2*(MK^2*(mn^2 + 3*mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4))*mΣs^5 + 3*mn*mπp^2*(mn^2 + mπp^2)*mΣs^6 + 2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^7 + mΞs^6*(mn^2 - mπp^2)*(-3*mn*mπp^2 + 2*(2*mn^2 + mπp^2)*mΣs) + 3*mΞs^5*mπp^2*(-mn^2 + mπp^2)*(-MK^2 + 3*mn^2 + mπp^2 + 3*mn*mΣs + mΣs^2) + mΞs^4*(3*mn*mπp^4*(-2*MK^2 + 5*mn^2 - 3*mπp^2) + 2*mπp^2*(-5*mn^4 + mn^2*mπp^2 + mπp^4 + 3*MK^2*(mn^2 - mπp^2))*mΣs + (-9*mn^3*mπp^2 + 15*mn*mπp^4)*mΣs^2 - 3*(2*mn^4 + mn^2*mπp^2 - 3*mπp^4)*mΣs^3) + mΞs^3*(3*mπp^4*(2*MK^4 + 7*mn^4 - 2*mn^2*mπp^2 - mπp^4 + MK^2*(-7*mn^2 + mπp^2)) + 3*mn*mπp^4*(-6*MK^2 + 11*mn^2 - 7*mπp^2)*mΣs + mπp^2*(7*mn^4 - 5*mn^2*mπp^2 + 10*mπp^4 + 3*MK^2*(mn^2 - 5*mπp^2))*mΣs^2 + 18*mn*mπp^4*mΣs^3 - 6*(mn^4 - 2*mπp^4)*mΣs^4) + mΞs*(mπp^6*(12*MK^4 - 18*MK^2*mn^2 + 4*mn^4 + mn^2*mπp^2 + mπp^4) + 6*mn*mπp^6*(-2*MK^2 + mn^2 + 2*mπp^2)*mΣs + mπp^4*(12*MK^4 - 4*mn^4 + 12*MK^2*mπp^2 - mn^2*mπp^2 + 5*mπp^4)*mΣs^2 - 3*mn*mπp^4*(6*MK^2 + 5*mn^2 + 7*mπp^2)*mΣs^3 - 2*mπp^2*(2*mn^4 + 2*mn^2*mπp^2 + 5*mπp^4 + 3*MK^2*(mn^2 + 3*mπp^2))*mΣs^4 + 9*mn*mπp^2*(mn^2 + mπp^2)*mΣs^5 + 4*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^6) + mΞs^2*mπp^2*(-9*mn^3*mπp^4 + 9*mn*mπp^6 + 12*MK^4*mπp^2*mΣs + 2*(4*mn^4*mπp^2 - 11*mn^2*mπp^4 + mπp^6)*mΣs + 12*mn*mπp^2*(mn^2 - 3*mπp^2)*mΣs^2 + 5*(2*mn^4 - mn^2*mπp^2 - mπp^4)*mΣs^3 + 3*(3*mn^3 + 5*mn*mπp^2)*mΣs^4 + 3*(mn^2 + 3*mπp^2)*mΣs^5 - 3*MK^2*mΣs*(8*mπp^2*(mn^2 - mπp^2) + 8*mn*mπp^2*mΣs + (mn^2 + 7*mπp^2)*mΣs^2))) + mLambda^2*(mπp^8*(3*MK^2 - 2*mn^2 + mπp^2) + mΞs^7*(4*mn^3 - 2*mn*mπp^2) - mn*mπp^6*(-18*MK^2 + 10*mn^2 + mπp^2)*mΣs + 3*(9*MK^2*mπp^6 - mπp^8)*mΣs^2 + 3*mn*mπp^4*(7*MK^2 + 7*mn^2 + 2*mπp^2)*mΣs^3 + 3*mπp^4*(2*MK^2 + mn^2 + 2*mπp^2)*mΣs^4 - 3*mn*mπp^2*(MK^2 + 5*mn^2 + 2*mπp^2)*mΣs^5 - mπp^2*(mn^2 + 4*mπp^2)*mΣs^6 + mn*(4*mn^2 + mπp^2)*mΣs^7 - mΞs^6*(mn^2*mπp^2 + mπp^4 - 8*mn^3*mΣs + 4*mn*mπp^2*mΣs) + mΞs^5*mπp^2*(3*MK^2*mn - 15*mn^3 + 6*mn*mπp^2 - (mn^2 + 4*mπp^2)*mΣs - 3*mn*mΣs^2) + mΞs^4*(3*mπp^4*(mn^2 + mπp^2) + 2*mn*mπp^2*(3*MK^2 - 7*mn^2 + 2*mπp^2)*mΣs + mπp^2*(mn^2 - 5*mπp^2)*mΣs^2 - 12*mn^3*mΣs^3) + mΞs^3*(3*mn*mπp^4*(-3*MK^2 + 7*mn^2 - 2*mπp^2) + mπp^4*(6*MK^2 - 7*mn^2 + 8*mπp^2)*mΣs + mn*mπp^2*(3*MK^2 + 17*mn^2 + 5*mπp^2)*mΣs^2 + (2*mn^2*mπp^2 - 7*mπp^4)*mΣs^3 + 3*mn*(-4*mn^2 + mπp^2)*mΣs^4) + mΞs*(2*mn*mπp^6*(3*MK^2 - 5*mn^2 + mπp^2) - 2*mπp^6*(-9*MK^2 + 8*mn^2 + 2*mπp^2)*mΣs + 2*mn*mπp^4*(12*MK^2 - 4*mn^2 + 11*mπp^2)*mΣs^2 + mπp^4*(12*MK^2 - 7*mn^2 + 35*mπp^2)*mΣs^3 - 2*mn*mπp^2*(3*MK^2 + 7*mn^2 + mπp^2)*mΣs^4 - mπp^2*(mn^2 + 7*mπp^2)*mΣs^5 + 2*mn*(4*mn^2 + mπp^2)*mΣs^6) + mΞs^2*mπp^2*(-3*mπp^6 + (-8*mn^3*mπp^2 + mn*mπp^4)*mΣs + (-16*mn^2*mπp^2 + 44*mπp^4)*mΣs^2 + (17*mn^3 + 5*mn*mπp^2)*mΣs^3 + (mn^2 - 8*mπp^2)*mΣs^4 + 3*mn*mΣs^5 - 3*MK^2*(mπp^4 - 4*mπp^2*mΣs^2 + mn*mΣs^3))))*B0[mπp^2, mΞs^2, mΣs^2])/(1728*mΞs^2*mπp^4*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mLambda^7*mΣs^3 - 3*mLambda^6*mΣs^3*(mn + mΞs + mΣs) + mLambda^5*mΣs*(-(mΞs*mΣs*(4*mn^2 + 5*mn*mΣs + mΣs^2)) - 2*(-mπp^2 + mΣs^2)*(-mn^2 + mn*mΣs + 2*mΣs^2) + mΞs^2*(2*mn^2 - 2*mn*mΣs + 5*mΣs^2) + MK^2*(-2*mΞs^2 + 2*mπp^2 + 4*mΞs*mΣs + 7*mΣs^2)) + MK^6*(mn*mΞs^3 + mπp^4 + 2*mn*mπp^2*mΣs + 2*mπp^2*mΣs^2 + mn*mΣs^3 + 2*mΞs^2*(mπp^2 + mn*mΣs) + 2*mΞs*(mn*mπp^2 + mπp^2*mΣs + mn*mΣs^2)) - MK^4*(2*mn*mΞs^5 + 2*mΞs^4*(mn^2 + mπp^2 + 2*mn*mΣs) + mn*mΞs^3*(5*mn^2 + 3*mn*mΣs + 5*mΣs^2) + (mn + mΣs)*(-mπp^2 + mΣs^2)*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + 2*mΞs^2*(3*mn^2*mπp^2 - mπp^4 + (3*mn^3 - mn*mπp^2)*mΣs + (mn^2 + mπp^2)*mΣs^2 + 2*mn*mΣs^3) + 2*mΞs*(2*mn^3*mπp^2 - mn*mπp^4 + 2*mπp^2*(mn^2 - mπp^2)*mΣs - 2*mn*mπp^2*mΣs^2 + mn*mΣs^4)) - mΞs^3*(mΞs*(3*mn^2 - 2*mπp^2 + mn*mΣs)*(-mn^2 + mΣs^2)^2 + mn*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) + (mn^2 - mπp^2)*(-mn + mΣs)*(mn + mΣs)^2*(-3*mn^2 + mπp^2 + 2*mΣs^2) + 2*mn*mΞs^3*(mn^3 + mΣs^3) + 2*mΞs^2*(2*mn^5 - mn^3*mπp^2 - 2*mn^3*mΣs^2 + (mn^2 - mπp^2)*mΣs^3 + mn*mΣs^4)) + MK^2*mΞs*(mn*mΞs^6 + 2*mn*mΞs^5*(mn + mΣs) + 2*(mn^2 - mπp^2)*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) + 2*mΞs^4*(3*mn^3 - mn*mπp^2 + (mn^2 - mπp^2)*mΣs + 2*mn*mΣs^2) + mn*mΞs^3*(5*mn^3 + 6*mn^2*mΣs - 4*mπp^2*mΣs + 2*mn*mΣs^2 + 5*mΣs^3) + 2*mΞs*(mn + mΣs)*(2*mn^3*mπp^2 - mn*mπp^4 + 2*(mn^2 - mπp^2)^2*mΣs - 2*mn^3*mΣs^2 + mn*mΣs^4) + mΞs^2*(mn*(7*mn^4 - 4*mn^2*mπp^2 + mπp^4) + 2*(3*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs - 4*mn*(mn^2 + mπp^2)*mΣs^2 + 2*(mn^2 - mπp^2)*mΣs^3 + 4*mn*mΣs^4)) + mLambda^4*mΣs*(-2*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) + mΞs^3*(2*mn^2 - 2*mn*mΣs + 5*mΣs^2) + 2*mΞs*(mn + mΣs)*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + 2*mΞs^2*(mn^3 - mn^2*mΣs + mn*mΣs^2 + 3*mΣs^3) + MK^2*(-2*mn*mΞs^2 - 2*mΞs^3 + 2*mn*mπp^2 + 4*mπp^2*mΣs + 7*mn*mΣs^2 + 5*mΣs^3 + 2*mΞs*(mπp^2 + 2*mn*mΣs + 3*mΣs^2))) + mLambda^3*(-2*mn*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) - (-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^4*(mn^3 - 3*mn^2*mΣs + 3*mn*mΣs^2 - 2*mΣs^3) + 2*mΞs^3*(mn^4 + mn^3*mΣs + 3*mn^2*mΣs^2 + 4*mn*mΣs^3 + mΣs^4) + 2*mΞs^2*(mn + mΣs)*(-(mn^2*mπp^2) - 2*(mn^3 - mn*mπp^2)*mΣs + (2*mn^2 - 3*mπp^2)*mΣs^2 + 2*mΣs^4) + MK^4*(2*mΞs^3 - 4*mπp^2*mΣs - 5*mΣs^3 - 2*mΞs*(mπp^2 + 3*mΣs^2)) + MK^2*(mΞs^4*(-mn + 2*mΣs) - 2*mΞs^3*(2*mn^2 + mn*mΣs + 2*mΣs^2) + mΞs^2*(2*mn*mπp^2 + 4*mn^2*mΣs + 4*mn*mΣs^2 - 4*mΣs^3) + (-mπp^2 + mΣs^2)*(mn*mπp^2 - 4*mn^2*mΣs + 2*mπp^2*mΣs + 3*mn*mΣs^2 + 6*mΣs^3) + 2*mΞs*(2*mn^2*mπp^2 + mn*mπp^2*mΣs + 2*(mn^2 - mπp^2)*mΣs^2 + 4*mn*mΣs^3 + 3*mΣs^4))) + mLambda^2*(MK^4*(2*mn*mΞs^3 + mΞs^4 - mπp^4 - 4*mn*mπp^2*mΣs - 2*mΞs^2*mΣs^2 - 6*mπp^2*mΣs^2 - 5*mn*mΣs^3 - 2*mΣs^4 - mΞs*(2*mn*mπp^2 + 4*mπp^2*mΣs + 6*mn*mΣs^2 + 3*mΣs^3)) + mΞs*((-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mn^2 + mπp^2 + mΣs^2) - 2*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + mΞs^4*(mn^3 - 3*mn^2*mΣs + 3*mn*mΣs^2 - 2*mΣs^3) + mΞs^3*(2*mn^4 - 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 - 3*mΣs^4) - 2*mΞs^2*(mn + mΣs)*(-mn^4 + mn^2*mπp^2 + 2*(mn^3 - mn*mπp^2)*mΣs + (-4*mn^2 + 3*mπp^2)*mΣs^2 + mΣs^4)) + MK^2*(mΞs^5*(-mn + 2*mΣs) + mΞs^4*(-3*mn^2 + mn*mΣs + 2*mΣs^2) + 2*mΞs^3*(-2*mn^3 + mn*mπp^2 + mn^2*mΣs + mn*mΣs^2 + mΣs^3) + (mn + mΣs)*(-mπp^2 + mΣs^2)*(-(mn*mπp^2) - 4*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mn^2*mπp^2 + 2*mn^3*mΣs + 4*(mn^2 - mπp^2)*mΣs^2 + mΣs^4) + mΞs*(4*mn^3*mπp^2 - mn*mπp^4 + (6*mn^2*mπp^2 - 2*mπp^4)*mΣs + 4*(mn^3 - 2*mn*mπp^2)*mΣs^2 + 2*(mn^2 - 4*mπp^2)*mΣs^3 + mn*mΣs^4 + 2*mΣs^5))) + mLambda*(MK^6*(mΞs + mΣs)*(mΞs^2 + 2*mπp^2 + mΞs*mΣs + mΣs^2) - mΞs^2*((-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mn^2 + mπp^2 + mΣs^2) + mn*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) + mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-3*mn^3 + 2*mn*mπp^2 - 2*mn^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mn + mΣs)*(mn^4 - mn^2*mπp^2 - 2*mn^3*mΣs + mn*mπp^2*mΣs - mπp^2*mΣs^2 + mn*mΣs^3 + mΣs^4) + mΞs^3*(2*mn^4 + 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 + mΣs^4)) - MK^4*(mΞs^5 + mΞs^4*(mn + 2*mΣs) + mΞs^3*(5*mn^2 + 3*mn*mΣs + 4*mΣs^2) + mΞs^2*mΣs*(6*mn^2 - 4*mπp^2 + 4*mn*mΣs + 5*mΣs^2) + (-mπp^2 + mΣs^2)*(mn*mπp^2 - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + mΞs*(4*mn^2*mπp^2 - mπp^4 + 2*mn*mπp^2*mΣs - 2*mπp^2*mΣs^2 + 3*mn*mΣs^3 + 4*mΣs^4)) + MK^2*(mn*mΞs^6 + (-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^5*(3*mn^2 + 3*mn*mΣs + 2*mΣs^2) + mΞs*(mn + mΣs)*(-mπp^2 + mΣs^2)*(-2*mn^3 + mn*mπp^2 - 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + mΞs^4*(3*mn^3 - 2*mn*mπp^2 + (mn^2 - 2*mπp^2)*mΣs + 5*mn*mΣs^2 + 4*mΣs^3) + mΞs^3*(7*mn^4 - 2*mn^2*mπp^2 + 8*mn^3*mΣs - 4*mn*mπp^2*mΣs + 6*mn*mΣs^3 + 5*mΣs^4) + mΞs^2*(-2*mn^3*mπp^2 + mn*mπp^4 + 2*(2*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs + 4*(mn^3 - 2*mn*mπp^2)*mΣs^2 + 2*(mn^2 - 2*mπp^2)*mΣs^3 + 5*mn*mΣs^4 + 4*mΣs^5))))*C0[mLambda^2, mn^2, mπp^2, mΞs^2, MK^2, mΣs^2])/(288*mΞs^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2)))/(4*Sqrt[3]*f^3) + (Dd*(Dd - 3*F)*(hD + 3*hF)*(-1/16*A0[mLambda^2]/Pi^2 - A0[mP^2]/(16*Pi^2) + A0[(4*MK^2)/3 - Mπ^2/3]/(16*Pi^2) + ((mLambda^4 - 2*mLambda^3*(mLambda + mP) - 2*mLambda*mP*((4*MK^2)/3 - Mπ^2/3) - ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)*(mP^2 - mπp^2) + 2*mLambda^2*(mLambda*mP - mP^2 + mπp^2) - mLambda^2*((4*MK^2)/3 - mLambda^2 - mP^2 - Mπ^2/3 + mπp^2))*B0[mLambda^2, mLambda^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + ((2*mLambda^2*mP^2 - 2*mLambda*mP*((4*MK^2)/3 - Mπ^2/3) - mLambda^2*((4*MK^2)/3 + 2*mP^2 - Mπ^2/3) + ((4*MK^2)/3 - Mπ^2/3)*(-mP^2 + mπp^2))*B0[mP^2, mP^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) - (mLambda*mP*(mLambda*mP + mP^2 + mLambda*(mLambda + mP) - mπp^2)*B0[mπp^2, mLambda^2, mP^2])/(4*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + (mLambda*mP*(-(mLambda*(mLambda + mP)*((4*MK^2)/3 - Mπ^2/3)) + ((4*MK^2)/3 - Mπ^2/3)*(-(mLambda*mP) - mP^2 + mπp^2))*C0[mLambda^2, mP^2, mπp^2, mLambda^2, (4*MK^2)/3 - Mπ^2/3, mP^2])/(4*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd + F)*(hD - hF)*(-1/16*A0[mP^2]/Pi^2 - ((mLambda + mSigma)*A0[mSigma^2])/(32*mLambda*Pi^2) + ((mLambda*mP + mP*mSigma)*A0[Mπ^2])/(32*mLambda*mP*Pi^2) + ((mLambda + mSigma)*(mLambda^4 - 2*mLambda^3*(mP + mSigma) - 2*mLambda*mP*Mπ^2 - (-mSigma^2 + Mπ^2)*(mP^2 - mπp^2) + 2*mLambda*mSigma*(-mP^2 + mP*mSigma + mπp^2) - mLambda^2*(-mP^2 - mSigma^2 + Mπ^2 + mπp^2))*B0[mLambda^2, mSigma^2, Mπ^2])/(32*mLambda*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + ((2*mP^2*mSigma^2 - 2*mLambda*mP*Mπ^2 - mLambda^2*(2*mP^2 + Mπ^2) + Mπ^2*(-mP^2 + mπp^2))*B0[mP^2, mP^2, Mπ^2])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) - (mP*(mLambda + mSigma)*(mP^2 + mP*mSigma + mLambda*(mP + mSigma) - mπp^2)*B0[mπp^2, mP^2, mSigma^2])/(8*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + (mP*(mLambda + mSigma)*(mLambda^3*mP - mLambda^2*mP*mSigma - mLambda*mP*mSigma^2 + mP*mSigma^3 - mLambda*(mP + mSigma)*Mπ^2 + Mπ^2*(-mP^2 - mP*mSigma + mπp^2))*C0[mLambda^2, mP^2, mπp^2, mSigma^2, Mπ^2, mP^2])/(8*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((-mP + mSigma)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(4*f^3) + ((Dd - 3*F)*(Dd + 3*F)*(hD - 3*hF)*(((mLambda^2 + mP*mΞ)*A0[MK^2])/(32*mLambda*mP*Pi^2) - ((mLambda + mP)*A0[mLambda^2])/(32*mP*Pi^2) - ((mLambda + mΞ)*A0[mΞ^2])/(32*mLambda*Pi^2) + ((mLambda + mΞ)*(mLambda^4 - 2*MK^2*mLambda*mP - 2*mLambda^3*(mLambda + mΞ) - (MK^2 - mΞ^2)*(mP^2 - mπp^2) + 2*mLambda*mΞ*(-mP^2 + mP*mΞ + mπp^2) - mLambda^2*(MK^2 - 2*mLambda^2 + mP^2 - 2*mLambda*mΞ + 2*mP*mΞ - mΞ^2 + mπp^2))*B0[mLambda^2, MK^2, mΞ^2])/(32*mLambda*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + ((mLambda + mP)*(mLambda^2*mP^2 - 2*mLambda*mP^3 + mP^4 - mLambda^2*(MK^2 - mLambda^2 + 2*mLambda*mP + mP^2) - 2*mLambda*mP*(MK^2 + mLambda*(-mLambda + mP)) + 2*mLambda*mP^2*mΞ - 2*mP^3*mΞ + 2*mP^2*mΞ^2 - mLambda^2*mπp^2 + 2*mLambda*mP*mπp^2 - mP^2*mπp^2 + MK^2*(-mP^2 + mπp^2))*B0[mP^2, MK^2, mLambda^2])/(32*mP*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) - ((mLambda + mP)*(mLambda + mΞ)*(mLambda*mP + mP*mΞ + mLambda*(mLambda + mΞ) - mπp^2)*B0[mπp^2, mLambda^2, mΞ^2])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + ((mLambda + mP)*(mLambda + mΞ)*(mLambda^4 + mLambda*(mLambda - mP)^2*mΞ - mLambda*mP*mΞ^2 + (mLambda - mP)*mP*mΞ^2 + mP*mΞ^3 - MK^2*mLambda*(mLambda + mΞ) - mLambda^3*(mLambda - mP + mΞ) + mLambda*(mLambda - mP)*(mLambda^2 - mπp^2) - (mLambda - mP)*mΞ*(mP^2 - mπp^2) + MK^2*(-(mLambda*mP) - mP*mΞ + mπp^2))*C0[mLambda^2, mP^2, mπp^2, mΞ^2, MK^2, mLambda^2])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) - ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd - 3*F)*(Dd - F)*(hD + hF)*(((mLambda*mSigma + mP*mΞ)*A0[MK^2])/(32*mLambda*mP*Pi^2) - ((mP + mSigma)*A0[mSigma^2])/(32*mP*Pi^2) - ((mLambda + mΞ)*A0[mΞ^2])/(32*mLambda*Pi^2) + ((mLambda + mΞ)*(mLambda^4 - 2*MK^2*mLambda*mP - 2*mLambda^3*(mSigma + mΞ) - (MK^2 - mΞ^2)*(mP^2 - mπp^2) + 2*mLambda*mΞ*(-mP^2 + mP*mΞ + mπp^2) - mLambda^2*(MK^2 + mP^2 - 2*mSigma^2 + 2*mP*mΞ - 2*mSigma*mΞ - mΞ^2 + mπp^2))*B0[mLambda^2, MK^2, mΞ^2])/(32*mLambda*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + ((mP + mSigma)*(mP^4 - 2*mP^3*mSigma + mP^2*mSigma^2 - 2*mLambda*mP*(MK^2 + (mP - mSigma)*mSigma) - mLambda^2*(MK^2 + mP^2 + 2*mP*mSigma - mSigma^2) - 2*mP^3*mΞ + 2*mP^2*mSigma*mΞ + 2*mP^2*mΞ^2 - mP^2*mπp^2 + 2*mP*mSigma*mπp^2 - mSigma^2*mπp^2 + MK^2*(-mP^2 + mπp^2))*B0[mP^2, MK^2, mSigma^2])/(32*mP*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) - ((mP + mSigma)*(mLambda + mΞ)*(mP*mSigma + mP*mΞ + mLambda*(mSigma + mΞ) - mπp^2)*B0[mπp^2, mSigma^2, mΞ^2])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + ((mP + mSigma)*(mLambda + mΞ)*(mLambda^3*mSigma + mLambda*(-mP + mSigma)^2*mΞ - mLambda*mP*mΞ^2 + mP*(-mP + mSigma)*mΞ^2 + mP*mΞ^3 - MK^2*mLambda*(mSigma + mΞ) - mLambda^2*mSigma*(-mP + mSigma + mΞ) - (-mP + mSigma)*mΞ*(mP^2 - mπp^2) + mLambda*(-mP + mSigma)*(mSigma^2 - mπp^2) + MK^2*(-(mP*mSigma) - mP*mΞ + mπp^2))*C0[mLambda^2, mP^2, mπp^2, mΞ^2, MK^2, mSigma^2])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((-mP + mSigma)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) - ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(8*f^3)}, {Lambdan, -((-1/48*((hD + 3*hF)*A0[MK^2])/(Sqrt[3]*f^3*Pi^2) - ((hD + 3*hF)*A0[Mπ^2])/(256*Sqrt[3]*f^3*Pi^2) - (Sqrt[3]*(hD + 3*hF)*A0[(4*MK^2)/3 - Mπ^2/3])/(256*f^3*Pi^2))/Sqrt[2]) + (Sqrt[3/2]*(hD - hF)*(A0[MK^2]/(32*Pi^2) + (mLambda*A0[MK^2])/(32*mn*Pi^2) + A0[mn^2]/(32*Pi^2) - (mLambda*A0[mn^2])/(32*mn*Pi^2) + (MK^2*B0[mn^2, MK^2, mn^2])/(32*Pi^2) - (MK^2*mLambda*B0[mn^2, MK^2, mn^2])/(32*mn*Pi^2) + (mLambda*mn*B0[mn^2, MK^2, mn^2])/(8*Pi^2) - (mn^2*B0[mn^2, MK^2, mn^2])/(8*Pi^2)))/(8*f^3) - (-1/4*((hD + 3*hF)*(-1/16*A0[mn^2]/Pi^2 + (mn*A0[mn^2])/(16*mLambda*Pi^2) - (mn*A0[Mπ^2])/(16*mLambda*Pi^2) + (mLambda^2*B0[mLambda^2, mn^2, Mπ^2])/(16*Pi^2) + (mLambda*mn*B0[mLambda^2, mn^2, Mπ^2])/(16*Pi^2) - (mn^2*B0[mLambda^2, mn^2, Mπ^2])/(16*Pi^2) - (mn^3*B0[mLambda^2, mn^2, Mπ^2])/(16*mLambda*Pi^2) - (Mπ^2*B0[mLambda^2, mn^2, Mπ^2])/(16*Pi^2) + (mn*Mπ^2*B0[mLambda^2, mn^2, Mπ^2])/(16*mLambda*Pi^2)))/(Sqrt[3]*f^3) - (Sqrt[3]*hD*(-1/32*A0[MK^2]/Pi^2 - (mn*A0[MK^2])/(32*mLambda*Pi^2) - A0[mLambda^2]/(32*Pi^2) + (mn*A0[mLambda^2])/(32*mLambda*Pi^2) - (MK^2*B0[mLambda^2, MK^2, mLambda^2])/(32*Pi^2) + (mLambda^2*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) + (MK^2*mn*B0[mLambda^2, MK^2, mLambda^2])/(32*mLambda*Pi^2) - (mLambda*mn*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) - ((mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(16*Pi^2)))/(8*f^3) - (hD*(-1/32*(mn*A0[MK^2])/(mLambda*Pi^2) - (mSigma*A0[MK^2])/(32*mLambda*Pi^2) - A0[mSigma^2]/(16*Pi^2) + (mn*A0[mSigma^2])/(32*mLambda*Pi^2) + (mSigma*A0[mSigma^2])/(32*mLambda*Pi^2) - (MK^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) + (mLambda^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) + (MK^2*mn*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (mLambda*mn*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) + (MK^2*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) + (3*mLambda*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) - (mn*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) - (mn*mSigma^2*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (mSigma^3*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - ((-mn + mSigma)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(16*Pi^2)))/(8*Sqrt[3]*f^3))/Sqrt[2] - ((hC*^2*((2*mLambda^7*mn*mπp^2 + 2*mLambda^6*mn*mπp^2*(-mDelta - mn + mΣs) + 2*mLambda^5*mn*mπp^2*(5*mDelta^2 + mDelta*mn + mn^2 - 6*Mπ^2 + mπp^2 - 2*(mDelta + mn)*mΣs - 4*mΣs^2) - 2*mn*mπp^2*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^4 - mΣs^4) - 2*mLambda^4*(mDelta^5*mn - mDelta^4*mπp^2 + 10*mDelta^3*mn*mπp^2 + mDelta*mn*mπp^2*(2*mn^2 - 5*Mπ^2 + mπp^2) + mπp^2*(2*mn^4 - 8*mn^2*Mπ^2 + Mπ^4 + mn^2*mπp^2) + mn*(2*mDelta^4 - 7*mDelta^2*mπp^2 - 5*mDelta*mn*mπp^2 + 3*Mπ^2*mπp^2 - 2*mπp^4)*mΣs + mn*(3*mDelta^3 - 2*mDelta*mπp^2 - 2*mn*mπp^2)*mΣs^2 + mn*(3*mDelta^2 + 8*mπp^2)*mΣs^3 + 2*mDelta*mn*mΣs^4 + mn*mΣs^5) + mLambda^3*(-28*mDelta^4*mn*mπp^2 + 16*mDelta^3*mn^2*mπp^2 + 2*mDelta^5*(mn^2 + mπp^2) - 2*mDelta^2*mn*mπp^2*(3*mn^2 + 11*Mπ^2 + mπp^2) - 2*mDelta*mπp^2*(mn^2*Mπ^2 + Mπ^4 - 2*mn^2*mπp^2) + mn*mπp^2*(27*Mπ^4 - 8*Mπ^2*(mn^2 + 2*mπp^2) + 2*(mn^4 + 4*mn^2*mπp^2 + mπp^4)) + 2*(-6*mDelta^3*mn*mπp^2 - 10*mDelta^2*mn^2*mπp^2 + mDelta^4*(2*mn^2 + mπp^2) - mπp^2*(2*mn^4 - 11*mn^2*Mπ^2 + Mπ^4 + 3*mn^2*mπp^2) + mDelta*mn*mπp^2*(13*Mπ^2 - 4*(3*mn^2 + mπp^2)))*mΣs + 2*mn*(3*mDelta^3*mn - 7*mDelta^2*mπp^2 + mDelta*mn*mπp^2 + mπp^2*(-3*mn^2 + 13*Mπ^2 - 8*mπp^2))*mΣs^2 + 2*mn*(3*mDelta^2*mn + 12*mDelta*mπp^2 + 10*mn*mπp^2)*mΣs^3 + mn*(4*mDelta*mn + 27*mπp^2)*mΣs^4 + 2*mn^2*mΣs^5) + mLambda^2*(20*mDelta^3*mn*mπp^2*(mn^2 + mπp^2) + mDelta^5*mn*(2*mn^2 + mπp^2) + 4*mDelta^2*mn^2*mπp^2*(mn^2 - Mπ^2 + mπp^2) - mDelta^4*mπp^2*(mn^2 + 2*mπp^2) + 2*mπp^2*(Mπ^4*(-27*mn^2 + mπp^2) - mn^4*(mn^2 + mπp^2) + 4*mn^2*Mπ^2*(2*mn^2 + mπp^2)) - 2*mDelta*mn*mπp^2*(2*mn^4 + 25*Mπ^4 + 3*mn^2*mπp^2 + mπp^4 - Mπ^2*(11*mn^2 + 7*mπp^2)) + mn*(-12*mDelta^3*mn*mπp^2 + 2*mDelta^2*mπp^2*(mn^2 - 7*mπp^2) - 2*mDelta*mn*mπp^2*(-5*mn^2 + 8*Mπ^2 + mπp^2) + mDelta^4*(4*mn^2 + 3*mπp^2) + mπp^2*(5*Mπ^4 + 2*(mn^2 + mπp^2)^2 - 2*Mπ^2*(mn^2 + 5*mπp^2)))*mΣs + 2*mn*(-4*mDelta^2*mn*mπp^2 + 3*mDelta^3*(mn^2 + mπp^2) + 2*mn*mπp^2*(-Mπ^2 + mπp^2) + mDelta*(-10*mn^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*mn*(-6*mDelta*mn*mπp^2 + 8*mπp^2*(mn^2 - mπp^2) + 3*mDelta^2*(mn^2 + mπp^2))*mΣs^3 + mn*(4*mDelta*mn^2 - 3*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + 2*(mn^3 - mn*mπp^2)*mΣs^5) + mLambda*(27*mDelta^4*mn*mπp^2*(mn^2 + mπp^2) - 16*mDelta^3*mn^2*mπp^2*(mn^2 + mπp^2) - 2*mDelta^5*(mn^4 + mn^2*mπp^2 + mπp^4) - 2*mDelta^2*mn*mπp^2*(4*(mn^2 + mπp^2)^2 - Mπ^2*(13*mn^2 + 11*mπp^2)) + mDelta*mπp^2*(2*mn^2*(mn^2 + mπp^2)^2 + Mπ^4*(5*mn^2 + 2*mπp^2) - 2*Mπ^2*(3*mn^4 + 5*mn^2*mπp^2)) + mn*mπp^2*(-64*Mπ^6 + Mπ^4*(27*mn^2 + 28*mπp^2) - 4*Mπ^2*(3*mn^4 + 4*mn^2*mπp^2 + mπp^4) + 2*(mn^6 + mn^4*mπp^2 + mn^2*mπp^4 + mπp^6)) + (12*mDelta^3*mn*mπp^2*(2*mn^2 + mπp^2) + 4*mDelta^2*mn^2*mπp^2*(mn^2 + 2*mπp^2) - mDelta^4*(4*mn^4 + 3*mn^2*mπp^2 + 2*mπp^4) - 2*mDelta*mn*mπp^2*(8*Mπ^4 + 2*mn^2*(mn^2 + 2*mπp^2) - Mπ^2*(13*mn^2 + 5*mπp^2)) - 2*mπp^2*(Mπ^4*(25*mn^2 - mπp^2) - Mπ^2*(5*mn^4 + 7*mn^2*mπp^2) + mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)))*mΣs + 2*mn*(mn^2 - mπp^2)*(-3*mDelta^3*mn - 7*mDelta^2*mπp^2 + 7*mDelta*mn*mπp^2 + mπp^2*(5*mn^2 - 11*Mπ^2 + 4*mπp^2))*mΣs^2 - 2*mn*(mn^2 - mπp^2)*(3*mDelta^2*mn + 6*mDelta*mπp^2 + 10*mn*mπp^2)*mΣs^3 + mn*(-4*mDelta*mn^3 + 3*mDelta*mn*mπp^2 - 28*mn^2*mπp^2 + 27*mπp^4)*mΣs^4 + (-2*mn^4 + mn^2*mπp^2)*mΣs^5))/(3456*mDelta^2*mLambda*mn*mπp^2*mΣs^2*Pi^2) + ((-2*mDelta^5*mn^6 - mDelta^5*mn^4*mπp^2 - mDelta^4*mn^5*mπp^2 + 6*mDelta^3*mn^6*mπp^2 + 3*mDelta^3*mn^4*Mπ^2*mπp^2 - mDelta^5*mn^2*mπp^4 - 2*mDelta^4*mn^3*mπp^4 + 8*mDelta^3*mn^4*mπp^4 - 7*mDelta^2*mn^5*mπp^4 + 5*mDelta*mn^6*mπp^4 + 2*mn^7*mπp^4 + 5*mDelta^3*mn^2*Mπ^2*mπp^4 - 2*mDelta^2*mn^3*Mπ^2*mπp^4 - 2*mDelta*mn^4*Mπ^2*mπp^4 - 7*mn^5*Mπ^2*mπp^4 - 4*mDelta*mn^2*Mπ^4*mπp^4 + 5*mn^3*Mπ^4*mπp^4 - 2*mDelta^5*mπp^6 - 3*mDelta^4*mn*mπp^6 + 4*mDelta^3*mn^2*mπp^6 - 11*mDelta^2*mn^3*mπp^6 + mDelta*mn^4*mπp^6 + 2*mn^5*mπp^6 + 4*mDelta^3*Mπ^2*mπp^6 + 2*mDelta^2*mn*Mπ^2*mπp^6 + 2*mDelta*mn^2*Mπ^2*mπp^6 - 5*mn^3*Mπ^2*mπp^6 - 2*mDelta*Mπ^4*mπp^6 + mn*Mπ^4*mπp^6 + 2*mn^3*mπp^8 - (mDelta^4*(4*mn^6 + 2*mn^4*mπp^2 + mn^2*mπp^4 + 2*mπp^6) + 2*mDelta^3*(2*mn^5*mπp^2 + 5*mn^3*mπp^4 + 2*mn*mπp^6) + 2*mDelta*mn*mπp^4*(3*mn^2*(mn^2 + 2*mπp^2) - Mπ^2*(7*mn^2 + 2*mπp^2)) + mπp^4*(5*mn^6 + 4*mn^4*mπp^2 + Mπ^4*(7*mn^2 + 2*mπp^2) - 2*Mπ^2*(7*mn^4 + 2*mn^2*mπp^2)) - mDelta^2*mπp^2*(4*mn^6 + 3*mn^4*mπp^2 + 2*mn^2*mπp^4 + Mπ^2*(6*mn^4 + 8*mn^2*mπp^2 + 4*mπp^4)))*mΣs - 2*mn^2*(mn^2 - mπp^2)*(3*mDelta^2*mn*mπp^2 + 3*mDelta*(mn^2 - Mπ^2)*mπp^2 - 2*mn*mπp^4 + mDelta^3*(mn^2 + 3*mπp^2))*mΣs^2 + mn^2*(mn^2 - mπp^2)*(-5*mDelta*mn*mπp^2 + (-7*mn^2 + 3*Mπ^2)*mπp^2 + mDelta^2*(2*mn^2 - 3*mπp^2))*mΣs^3 + 2*mn^3*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)*mΣs^4 + 2*(mn^6 - mn^4*mπp^2)*mΣs^5 + mLambda^3*(-2*mDelta^5*mn^3 + 2*mDelta^4*mπp^4 + mDelta*mn*(3*mn^2 - 4*Mπ^2)*mπp^4 - mDelta^2*(5*mn^2 + 4*Mπ^2)*mπp^4 + (-mn^4 - mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + mDelta^3*(9*mn^3*mπp^2 + 4*mn*mπp^4) + 2*mn^3*(-2*mDelta^4 + 5*mDelta^2*mπp^2 + mπp^4)*mΣs - 2*mDelta^3*mn^3*mΣs^2 + 2*mn^3*(mDelta^2 - 2*mπp^2)*mΣs^3 + 4*mDelta*mn^3*mΣs^4 + 2*mn^3*mΣs^5) + mLambda^2*(12*mDelta^2*mn^3*mπp^4 + mDelta*(-4*mn^4 + 3*mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 2*mDelta^4*mn*mπp^2*(mn^2 + mπp^2) + mn*mπp^4*(mn^4 + mn^2*Mπ^2 - 2*Mπ^4 + mn^2*mπp^2) + 2*mDelta^5*(mn^4 + mπp^4) - mDelta^3*(9*mn^4*mπp^2 + 9*mn^2*mπp^4 + 4*Mπ^2*mπp^4) + (mDelta*mn*(3*mn^2 - 4*Mπ^2)*mπp^4 + (-3*mn^4 - mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 2*mDelta^4*(2*mn^4 + mπp^4) + mDelta^3*(5*mn^3*mπp^2 + 4*mn*mπp^4) - mDelta^2*(10*mn^4*mπp^2 + 5*mn^2*mπp^4 + 4*Mπ^2*mπp^4))*mΣs + 2*mn^3*(mDelta^3*mn + 3*mDelta^2*mπp^2 - mπp^4)*mΣs^2 + 2*mn^3*(-(mDelta^2*mn) + 2*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs^3 + mn^3*(-4*mDelta*mn + mπp^2)*mΣs^4 - 2*mn^4*mΣs^5) - mLambda*(mDelta^4*mπp^2*(mn^4 + 4*mn^2*mπp^2 + 2*mπp^4) + mDelta^5*(-2*mn^5 - 2*mn^3*mπp^2 + mn*mπp^4) + mDelta^3*mn*mπp^2*(6*mn^4 + 9*mn^2*mπp^2 + 4*mπp^4 + Mπ^2*(3*mn^2 - 2*mπp^2)) + mDelta*mn*mπp^4*(7*mn^4 + Mπ^4 + 6*mn^2*mπp^2 - Mπ^2*(9*mn^2 + 4*mπp^2)) - mDelta^2*mπp^4*(-3*mn^4 + 2*mn^2*mπp^2 + Mπ^2*(9*mn^2 + 4*mπp^2)) + mπp^4*(mn^4*(2*mn^2 + mπp^2) + Mπ^4*(5*mn^2 + 2*mπp^2) - Mπ^2*(7*mn^4 + 4*mn^2*mπp^2)) + mn*(mDelta*mn*(6*mn^2 + Mπ^2)*mπp^4 + mDelta^3*mn*mπp^2*(mn^2 - mπp^2) + mπp^4*(mn^2*Mπ^2 + Mπ^4 - mn^2*mπp^2) + mDelta^4*(-4*mn^4 - 4*mn^2*mπp^2 + mπp^4) + mDelta^2*mπp^2*(4*mn^4 + 3*mn^2*mπp^2 + Mπ^2*(6*mn^2 - 2*mπp^2)))*mΣs - mn^2*(3*mDelta^2*mπp^4 + (mn^2 - 3*Mπ^2)*mπp^4 - 3*mDelta*mn*mπp^2*(-2*mn^2 + 2*Mπ^2 + mπp^2) + mDelta^3*(2*mn^3 + 5*mn*mπp^2))*mΣs^2 + mn^3*(-(mDelta*mn*mπp^2) + 2*mDelta^2*(mn^2 - 2*mπp^2) + mπp^2*(-7*mn^2 + 3*Mπ^2 + 2*mπp^2))*mΣs^3 + mn^3*(4*mDelta*mn^2 - 2*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + (2*mn^5 - mn^3*mπp^2)*mΣs^5))*A0[mDelta^2])/(1728*mDelta^2*mn^3*mπp^4*mΣs^2*Pi^2) + ((2*mLambda^7*mn^3 - 2*mn^3*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^2 + mLambda^6*(-2*mDelta^4 - 4*mDelta^3*mn + 3*mDelta^2*mn^2 - 6*mDelta*mn^3 + (4*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^2 - 2*Mπ^4 + 3*mn^3*(-mn + mΣs)) + mLambda^5*(-2*mDelta^5 - 2*mDelta^4*mn + 7*mDelta^3*mn^2 + 4*mDelta^2*mn^3 + 2*mn^5 + mn^3*mπp^2 - (2*mDelta^4 + 4*mDelta^3*mn - 3*mDelta^2*mn^2 + 7*mDelta*mn^3 + 6*mn^4)*mΣs - 2*mn^3*mΣs^2 - 2*Mπ^4*(mDelta - mn + mΣs) + Mπ^2*(4*mDelta^3 - mDelta*mn^2 - 9*mn^3 + (4*mDelta^2 + 4*mDelta*mn + 3*mn^2)*mΣs)) + mLambda*mn^3*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mn + 2*mn^2 - mπp^2 + mn*mΣs) - mΣs*(-4*(mDelta + mn)*(mn^2 - mπp^2) + (mDelta*mn - 2*mn^2 + 3*mπp^2)*mΣs + mn*mΣs^2)) + mLambda^4*(mDelta^5*mn + 4*mDelta^4*mn^2 + mDelta^3*mn^3 - 5*mDelta^2*mn^4 - 6*mDelta*mn^5 - 3*mn^6 + 2*mDelta^4*mπp^2 + 4*mDelta^3*mn*mπp^2 + 2*mn^4*mπp^2 + mDelta*mn*(mDelta^3 - mDelta^2*mn - 6*mDelta*mn^2 - 4*mn^3)*mΣs + mn^2*(-3*mDelta^2 + 3*mDelta*mn - 5*mn^2)*mΣs^2 - 4*mn^3*mΣs^3 + Mπ^4*(mDelta*mn + 5*mn^2 + 2*mπp^2 + mn*mΣs) + Mπ^2*(-2*mDelta^3*mn - 9*mDelta^2*mn^2 + 35*mDelta*mn^3 + 24*mn^4 - 4*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 - 6*mn^2*mπp^2 + mn*(-2*mDelta^2 + mDelta*mn - 2*mn^2)*mΣs + 3*mn^2*mΣs^2)) + mLambda^2*mn^3*(Mπ^4*(7*mDelta + 5*mn + 4*mΣs) + Mπ^2*(3*(mDelta + mn)*(mDelta^2 + mn^2 - 2*mπp^2) + (6*mDelta^2 + mDelta*mn - mn^2 - 4*mπp^2)*mΣs - (8*mDelta + 9*mn)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-3*(mDelta - mn)*(mDelta + mn)^2 - (6*mDelta^2 + mDelta*mn - 7*mn^2 + 2*mπp^2)*mΣs + (mDelta + 4*mn)*mΣs^2 + mΣs^3)) + mLambda^3*((mDelta - mn)*(mDelta + mn)^3*(-(mn*(2*mn^2 + mπp^2)) + mDelta*(mn^2 + 2*mπp^2)) + (mDelta + mn)*(-6*mn^5 + 2*mDelta^2*mn*(2*mn^2 + mπp^2) + mDelta^3*(mn^2 + 2*mπp^2) - mDelta*(mn^4 + 2*mn^2*mπp^2))*mΣs - 2*mn^2*(3*mDelta^3 + 6*mDelta^2*mn + 3*mDelta*mn^2 - 2*mn^3 + 2*mn*mπp^2)*mΣs^2 + mn^2*(-3*mDelta^2 + 5*mDelta*mn + mn^2)*mΣs^3 + Mπ^4*(4*mDelta*mn^2 + 38*mn^3 + 2*mDelta*mπp^2 - mn*mπp^2 + 7*mn^2*mΣs + 2*mπp^2*mΣs) + Mπ^2*(-((mDelta + mn)*(9*mn^4 + 6*mn^2*mπp^2 + mDelta^2*(5*mn^2 + 4*mπp^2) - mDelta*(7*mn^3 + 2*mn*mπp^2))) - (-35*mn^4 + 6*mn^2*mπp^2 + 4*mDelta^2*(2*mn^2 + mπp^2) + mDelta*(-56*mn^3 + 4*mn*mπp^2))*mΣs + 2*mn^2*(3*mDelta + mn)*mΣs^2 + 3*mn^2*mΣs^3)))*A0[Mπ^2])/(1728*mDelta^2*mLambda^3*mn^3*mΣs^2*Pi^2) + ((2*mLambda^7*mπp^4 + 2*mπp^4*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^2 + mLambda^6*(2*mDelta^5 - 7*mDelta^3*mπp^2 - 5*mDelta*mπp^4 - 2*mn*mπp^4 + (4*mDelta^4 - 6*mDelta^2*mπp^2 + 5*mπp^4)*mΣs + 2*(mDelta^3 + 2*mDelta*mπp^2)*mΣs^2 - 2*(mDelta^2 - 3*mπp^2)*mΣs^3 - 4*mDelta*mΣs^4 - 2*mΣs^5) + mLambda^5*(-2*mDelta^5*mn - 2*mDelta^4*mπp^2 + 7*mDelta^3*mn*mπp^2 + 4*mDelta^2*mπp^4 + mπp^4*(mn^2 - 7*Mπ^2 + 2*mπp^2) - (4*mDelta^4*mn + 5*mDelta^3*mπp^2 - 6*mDelta^2*mn*mπp^2 + 6*mDelta*mπp^4 + 7*mn*mπp^4)*mΣs - (2*mDelta^3*mn + 6*mDelta^2*mπp^2 + 4*mDelta*mn*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(mDelta^2*mn - 2*mDelta*mπp^2 - 3*mn*mπp^2)*mΣs^3 + (4*mDelta*mn - mπp^2)*mΣs^4 + 2*mn*mΣs^5) + mLambda^4*(mDelta^4*mn*mπp^2 + mDelta^2*mn*mπp^4 + mDelta*mπp^4*(-3*mn^2 + 14*Mπ^2 - 4*mπp^2) - 2*mDelta^5*(mn^2 + mπp^2) - mn*mπp^4*(mn^2 - 7*Mπ^2 + mπp^2) + mDelta^3*mπp^2*(4*mn^2 + 3*Mπ^2 + 7*mπp^2) + (mDelta^3*mn*mπp^2 - 6*mDelta*mn*mπp^4 - 4*mDelta^4*(mn^2 + mπp^2) + mπp^4*(-4*mn^2 - 2*Mπ^2 + mπp^2) + 6*mDelta^2*mπp^2*(Mπ^2 + mπp^2))*mΣs - (3*mn*mπp^4 + mDelta*mπp^2*(10*mn^2 - 6*Mπ^2 - 3*mπp^2) + mDelta^3*(2*mn^2 + 5*mπp^2))*mΣs^2 + (-(mDelta*mn*mπp^2) + 2*mDelta^2*(mn^2 - 2*mπp^2) + mπp^2*(-9*mn^2 + 3*Mπ^2 + 8*mπp^2))*mΣs^3 + (4*mDelta*mn^2 - 2*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + (2*mn^2 - mπp^2)*mΣs^5) + mLambda^3*(mDelta^5*mn*(2*mn^2 + mπp^2) + mDelta*mn*mπp^4*(2*mn^2 - Mπ^2 + mπp^2) + mDelta^4*mπp^2*(mn^2 + 2*mπp^2) - 2*mDelta^2*mπp^4*(mn^2 + 2*mπp^2) - mDelta^3*mn*mπp^2*(4*mn^2 + 3*Mπ^2 + 2*mπp^2) + mπp^4*(5*Mπ^4 + Mπ^2*(mn^2 - 5*mπp^2) + mπp^2*(mn^2 + 2*mπp^2)) + (mDelta*mπp^4*(3*mn^2 + 14*Mπ^2 - 12*mπp^2) + 3*mn*mπp^4*(mn^2 + 3*Mπ^2 - 2*mπp^2) + 2*mDelta^4*mn*(2*mn^2 + mπp^2) - 3*mDelta^2*mn*mπp^2*(2*Mπ^2 + mπp^2) + mDelta^3*(4*mn^2*mπp^2 + 5*mπp^4))*mΣs + (mπp^4*(12*mn^2 - 2*Mπ^2 - 11*mπp^2) + mDelta*mn*mπp^2*(10*mn^2 - 6*Mπ^2 - 3*mπp^2) + 6*mDelta^2*mπp^2*(mn^2 + mπp^2) + 2*mDelta^3*(mn^3 + 2*mn*mπp^2))*mΣs^2 + (3*mn*mπp^2*(3*mn^2 - Mπ^2 - 3*mπp^2) + 5*mDelta*mπp^2*(mn^2 - 2*mπp^2) + mDelta^2*(-2*mn^3 + 5*mn*mπp^2))*mΣs^3 - 2*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)*mΣs^4 - 2*(mn^3 - mn*mπp^2)*mΣs^5) - mLambda*mπp^4*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mn + 2*mn^2 - mπp^2 + mn*mΣs) - mΣs*(-4*(mDelta + mn)*(mn^2 - mπp^2) + (mDelta*mn - 2*mn^2 + 3*mπp^2)*mΣs + mn*mΣs^2)) - mLambda^2*mπp^4*(Mπ^4*(7*mDelta + 5*mn + 4*mΣs) + Mπ^2*((mDelta + mn)*(3*mDelta^2 + mn^2 - 4*mπp^2) + (6*mDelta^2 + mDelta*mn - 3*mn^2 - 2*mπp^2)*mΣs - (8*mDelta + 9*mn)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-((mDelta + mn)*(3*mDelta^2 - 5*mn^2 + 2*mπp^2)) - (6*mDelta^2 + mDelta*mn - 9*mn^2 + 4*mπp^2)*mΣs + (mDelta + 4*mn)*mΣs^2 + mΣs^3)))*A0[mΣs^2])/(1728*mDelta^2*mLambda^3*mπp^4*mΣs^2*Pi^2) + ((-2*mLambda^11 + mLambda^10*(mDelta - 2*mn - 3*mΣs) + 2*(mn^2 - mπp^2)^2*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^3 + mLambda^9*(-12*mDelta^2 + 6*mDelta*mn + mn^2 + 9*Mπ^2 + mπp^2 + 2*mDelta*mΣs - mn*mΣs + 4*mΣs^2) + mLambda^8*(-21*mDelta^3 - 9*mDelta^2*mn + 10*mDelta*mn^2 + mn^3 + mDelta*mπp^2 - 2*mn*mπp^2 + 3*(-2*mDelta^2 + 4*mDelta*mn + mn^2 + mπp^2)*mΣs - (mDelta - 8*mn)*mΣs^2 + 7*mΣs^3 + Mπ^2*(-9*mDelta + 9*mn + 11*mΣs)) + mLambda^7*(-12*mDelta^4 - 12*mDelta^3*mn + 6*mDelta^2*mn^2 + 6*mDelta*mn^3 + mn^4 - 12*Mπ^4 + 6*mDelta^2*mπp^2 + 6*mDelta*mn*mπp^2 - 2*mn^2*mπp^2 + mπp^4 + (-3*mDelta^3 + 9*mDelta^2*mn + 11*mDelta*mn^2 + 2*mn^3 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs + (30*mDelta^2 - 6*mDelta*mn + mn^2 + mπp^2)*mΣs^2 + (-4*mDelta + 5*mn)*mΣs^3 - 2*mΣs^4 - Mπ^2*(9*(-2*mDelta^2 + 3*mDelta*mn + mn^2) + 2*(5*mDelta - mn)*mΣs + 3*mΣs^2)) + mLambda*(mn^2 - mπp^2)*(Mπ^2 - mΣs^2)^2*(Mπ^2*(3*mDelta*mn + 2*mn^2 + mπp^2 + 3*mn*mΣs) - mΣs*(4*(mDelta + mn)*(mn^2 - mπp^2) + 3*(mDelta*mn + 2*mn^2 - mπp^2)*mΣs + 3*mn*mΣs^2)) - mLambda^6*((mDelta + mn)*(6*mDelta^4 - mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 - 3*mDelta^2*(mn^2 + 3*mπp^2)) - 6*mn*(mDelta + mn)*(-2*mDelta^2 + mn^2 + mπp^2)*mΣs - (24*mDelta^3 + 24*mDelta^2*mn + 11*mDelta*mn^2 + 2*mn^3 - mDelta*mπp^2 + 8*mn*mπp^2)*mΣs^2 + (-18*mDelta^2 + 21*mDelta*mn + 8*mn^2 + 5*mπp^2)*mΣs^3 + (mDelta + 10*mn)*mΣs^4 + 5*mΣs^5 + Mπ^4*(-15*mDelta + 12*mn + 4*mΣs) + Mπ^2*(-3*(mDelta + mn)*(10*mDelta^2 - 6*mDelta*mn - 3*mn^2 + 5*mπp^2) + (-30*mDelta^2 + 39*mDelta*mn + 28*mn^2 + 7*mπp^2)*mΣs + (26*mDelta + 20*mn)*mΣs^2 + 3*mΣs^3)) - mLambda^2*(Mπ^2 - mΣs^2)*(Mπ^4*((mDelta + mn)*(7*mn^2 - 5*mπp^2) + (4*mn^2 - 2*mπp^2)*mΣs) + Mπ^2*(3*(mDelta + mn)*(mDelta^2 + mn^2 - 2*mπp^2)*(mn^2 - mπp^2) + (6*mDelta^2 + 9*mDelta*mn + 7*mn^2 - 4*mπp^2)*(mn^2 - mπp^2)*mΣs + (-8*mDelta*mn^2 - 5*mn^3 + 4*mDelta*mπp^2 + mn*mπp^2)*mΣs^2 + (-5*mn^2 + mπp^2)*mΣs^3) + mΣs^2*(-((mDelta + mn)*(mn^2 - mπp^2)*(3*mDelta^2 - 5*mn^2 + 2*mπp^2)) + (-6*mDelta^2 - 9*mDelta*mn + mn^2 - 4*mπp^2)*(mn^2 - mπp^2)*mΣs + (-2*mn^3 + 4*mn*mπp^2 + mDelta*(mn^2 + mπp^2))*mΣs^2 + (mn^2 + mπp^2)*mΣs^3)) + mLambda^5*(5*Mπ^6 + Mπ^4*(3*(-2*mDelta^2 + 12*mDelta*mn + 5*mn^2 + mπp^2) + 8*(mDelta + mn)*mΣs - 13*mΣs^2) + Mπ^2*(12*mDelta^4 + 18*mDelta^3*mn - 6*mDelta^2*mn^2 - 9*mDelta*mn*(mn^2 + mπp^2) - 3*mπp^2*(mn^2 + mπp^2) + (mDelta + mn)*(15*mDelta^2 - 6*mDelta*mn - 19*mn^2 + 2*mπp^2)*mΣs + 3*(6*mDelta^2 - 13*mDelta*mn - 2*mn^2 - 5*mπp^2)*mΣs^2 - (22*mDelta + 7*mn)*mΣs^3 + 2*mΣs^4) + mΣs*((mDelta + mn)*(6*mDelta^4 + 5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4 + 3*mDelta^2*(-5*mn^2 + mπp^2)) + (-12*mDelta^3*mn + mn^4 + 16*mn^2*mπp^2 - 5*mπp^4 + 6*mDelta^2*(mn^2 - 3*mπp^2) + 12*mDelta*(2*mn^3 - mn*mπp^2))*mΣs - (9*mDelta^3 + 9*mDelta^2*mn - 5*mDelta*mn^2 + 4*mn^3 + 4*mDelta*mπp^2 - 5*mn*mπp^2)*mΣs^2 - (18*mDelta^2 + 3*mDelta*mn + 8*mn^2 + 5*mπp^2)*mΣs^3 + (2*mDelta - 7*mn)*mΣs^4)) - mLambda^3*(Mπ^6*(15*mDelta*mn + 7*mn^2 + 4*mπp^2 + 9*mn*mΣs) - Mπ^4*(-6*mDelta^3*mn - 3*mn^4 - 6*mDelta^2*mπp^2 + 6*mDelta*mn*mπp^2 + 6*mn^2*mπp^2 + 3*mπp^4 - 2*(6*mDelta^2*mn - 7*mDelta*mn^2 - 7*mn^3 + 8*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs + (33*mDelta*mn + 29*mn^2 + 2*mπp^2)*mΣs^2 + 21*mn*mΣs^3) - mΣs^3*(-((mDelta + mn)*(mn^2 - mπp^2)*(9*mDelta^2 - 17*mn^2 + 8*mπp^2)) + (-6*mDelta^3*mn + 22*mn^4 - 23*mn^2*mπp^2 + 7*mπp^4 - 6*mDelta^2*(3*mn^2 - 2*mπp^2) + 3*mDelta*mn*(mn^2 + mπp^2))*mΣs + (-12*mDelta^2*mn - 4*mDelta*mn^2 + 17*mn^3 + 2*mDelta*mπp^2 - 7*mn*mπp^2)*mΣs^2 + 3*(mDelta*mn + 2*mn^2 + mπp^2)*mΣs^3 + 3*mn*mΣs^4) + Mπ^2*mΣs*(-((mDelta + mn)*(9*mDelta^2 - mn^2 - 8*mπp^2)*(mn^2 - mπp^2)) + 3*(-4*mDelta^3*mn + mn^4 + 5*mn^2*mπp^2 - 2*mπp^4 + mDelta^2*(-6*mn^2 + 2*mπp^2) + mDelta*(mn^3 + 3*mn*mπp^2))*mΣs + (-24*mDelta^2*mn + 31*mn^3 - 11*mn*mπp^2 + 2*mDelta*(5*mn^2 - 7*mπp^2))*mΣs^2 + (21*mDelta*mn + 28*mn^2 + mπp^2)*mΣs^3 + 15*mn*mΣs^4)) + mLambda^4*(Mπ^6*(-7*mDelta + 5*mn - 4*mΣs) + Mπ^4*(-3*(3*mDelta^3 + mDelta^2*mn - 8*mDelta*mn^2 - 5*mn^3 + 7*mDelta*mπp^2 + 6*mn*mπp^2) + (-18*mDelta^2 + 27*mDelta*mn + 29*mn^2 - 4*mπp^2)*mΣs + 3*mDelta*mΣs^2 + 3*mΣs^3) + Mπ^2*(6*(mDelta + mn)*(mDelta^2 - mπp^2)^2 + (12*mDelta^4 + 18*mDelta^3*mn - mn^4 - 7*mn^2*mπp^2 + 2*mπp^4 + 6*mDelta^2*(2*mn^2 - 3*mπp^2) + 3*mDelta*(mn^3 - 7*mn*mπp^2))*mΣs + 2*(12*mDelta^3 + 15*mDelta^2*mn + 5*mDelta*mn^2 + 5*mn^3 - mDelta*mπp^2 - 4*mn*mπp^2)*mΣs^2 + 3*(10*mDelta^2 - 12*mDelta*mn - 7*mn^2 - 3*mπp^2)*mΣs^3 + 3*(mDelta - 3*mn)*mΣs^4) + mΣs^2*(-2*(mDelta + mn)*(3*mDelta^4 - 6*mDelta^2*mn^2 + 2*mn^4 + 2*mn^2*mπp^2 - mπp^4) - (12*mDelta^4 + 18*mDelta^3*mn - 13*mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 + 6*mDelta^2*(-2*mn^2 + mπp^2) + mDelta*(-33*mn^3 + 15*mn*mπp^2))*mΣs - (15*mDelta^3 + 27*mDelta^2*mn - 11*mn^3 + 10*mn*mπp^2 + mDelta*(10*mn^2 + mπp^2))*mΣs^2 + (-12*mDelta^2 + 9*mDelta*mn + 4*mn^2 + mπp^2)*mΣs^3 + (mDelta + 4*mn)*mΣs^4 + mΣs^5)))*B0[mLambda^2, Mπ^2, mΣs^2])/(1728*mDelta^2*mLambda^3*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((mDelta^7*mn^4 - 5*mDelta^5*mn^6 - 2*mDelta^4*mn^7 + 7*mDelta^3*mn^8 + 4*mDelta^2*mn^9 - 3*mDelta*mn^10 - 2*mn^11 + mLambda^5*(-2*mDelta^6 - 4*mDelta^5*mn + 5*mDelta^4*mn^2 + 17*mDelta^3*mn^3 - 4*mDelta^2*mn^4 + 5*mDelta*mn^5 + mn^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mn - 2*mDelta*mn^2 - mn^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^4 + 2*Mπ^6) + mDelta^7*mn^2*mπp^2 + 3*mDelta^6*mn^3*mπp^2 + mDelta^5*mn^4*mπp^2 - 5*mDelta^4*mn^5*mπp^2 - 5*mDelta^3*mn^6*mπp^2 + mDelta^2*mn^7*mπp^2 + 3*mDelta*mn^8*mπp^2 + mn^9*mπp^2 - 2*mDelta^7*mπp^4 - 3*mDelta^6*mn*mπp^4 + 4*mDelta^5*mn^2*mπp^4 + 7*mDelta^4*mn^3*mπp^4 - 2*mDelta^3*mn^4*mπp^4 - 5*mDelta^2*mn^5*mπp^4 + mn^7*mπp^4 + mDelta^6*mn^4*mΣs + 2*mDelta^5*mn^5*mΣs - mDelta^4*mn^6*mΣs - 4*mDelta^3*mn^7*mΣs - mDelta^2*mn^8*mΣs + 2*mDelta*mn^9*mΣs + mn^10*mΣs + mDelta^6*mn^2*mπp^2*mΣs + 2*mDelta^5*mn^3*mπp^2*mΣs - mDelta^4*mn^4*mπp^2*mΣs - 4*mDelta^3*mn^5*mπp^2*mΣs - mDelta^2*mn^6*mπp^2*mΣs + 2*mDelta*mn^7*mπp^2*mΣs + mn^8*mπp^2*mΣs - 2*mDelta^6*mπp^4*mΣs - 4*mDelta^5*mn*mπp^4*mΣs + 2*mDelta^4*mn^2*mπp^4*mΣs + 8*mDelta^3*mn^3*mπp^4*mΣs + 2*mDelta^2*mn^4*mπp^4*mΣs - 4*mDelta*mn^5*mπp^4*mΣs - 2*mn^6*mπp^4*mΣs - 12*mDelta^5*mn^4*mΣs^2 - 18*mDelta^4*mn^5*mΣs^2 + 18*mDelta^3*mn^6*mΣs^2 + 30*mDelta^2*mn^7*mΣs^2 - 6*mDelta*mn^8*mΣs^2 - 12*mn^9*mΣs^2 + 6*mDelta^5*mn^2*mπp^2*mΣs^2 + 12*mDelta^4*mn^3*mπp^2*mΣs^2 - 6*mDelta^3*mn^4*mπp^2*mΣs^2 - 18*mDelta^2*mn^5*mπp^2*mΣs^2 + 6*mn^7*mπp^2*mΣs^2 - 15*mDelta^4*mn^4*mΣs^3 - 9*mDelta^3*mn^5*mΣs^3 + 24*mDelta^2*mn^6*mΣs^3 - 3*mDelta*mn^7*mΣs^3 - 21*mn^8*mΣs^3 + 3*mDelta^4*mn^2*mπp^2*mΣs^3 + 9*mDelta^3*mn^3*mπp^2*mΣs^3 + 3*mDelta*mn^5*mπp^2*mΣs^3 + 9*mn^6*mπp^2*mΣs^3 - 12*mDelta^3*mn^4*mΣs^4 - 12*mn^7*mΣs^4 - 6*mDelta^2*mn^4*mΣs^5 + 6*mDelta*mn^5*mΣs^5 - 6*mn^6*mΣs^5 + mLambda^4*(-2*mDelta^6 - 4*mDelta^5*mn + 5*mDelta^4*mn^2 + 17*mDelta^3*mn^3 - 4*mDelta^2*mn^4 + 5*mDelta*mn^5 + mn^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mn - 2*mDelta*mn^2 - mn^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^4 + 2*Mπ^6)*(mDelta + mn + mΣs) + Mπ^6*(mn^2 - mπp^2)*(-4*mDelta*mn^2 + 5*mn^3 - 2*mDelta*mπp^2 + mn*mπp^2 - 7*mn^2*mΣs - 2*mπp^2*mΣs) - Mπ^4*(12*mn^7 - 3*mn^5*mπp^2 - 3*mn^3*mπp^4 + mDelta^2*mn*(13*mn^4 - 2*mn^2*mπp^2 + mπp^4) + 4*mDelta*mn^2*(mn^4 + mn^2*mπp^2 + mπp^4) + mDelta^3*(-3*mn^4 + 3*mn^2*mπp^2 + 6*mπp^4) + (-15*mn^6 + 21*mn^4*mπp^2 + 6*mn^2*mπp^4 + 4*mDelta*mn*(-2*mn^4 + 4*mn^2*mπp^2 + mπp^4) + mDelta^2*(-3*mn^4 + 9*mn^2*mπp^2 + 6*mπp^4))*mΣs + 6*mn^2*(3*mDelta*mn^2 + mn^3 - mDelta*mπp^2 + mn*mπp^2)*mΣs^2 + (9*mn^4 - 3*mn^2*mπp^2)*mΣs^3) + Mπ^2*((mDelta + mn)^2*(9*mn^7 + 6*mDelta^3*mπp^4 - 3*mn^3*mπp^4 + mDelta^2*(2*mn^5 - mn^3*mπp^2 - 7*mn*mπp^4) + mDelta*(-7*mn^6 - 7*mn^4*mπp^2 + 8*mn^2*mπp^4)) + (mDelta + mn)*(-9*mn^7 + 15*mn^5*mπp^2 + 6*mn^3*mπp^4 + 3*mDelta^3*(mn^4 + mn^2*mπp^2 + 2*mπp^4) + mDelta^2*(-25*mn^5 + 11*mn^3*mπp^2 + 2*mn*mπp^4) - mDelta*(mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4))*mΣs + 6*mn^2*(3*mn^5 + mDelta^3*(5*mn^2 - 2*mπp^2) + mDelta^2*(3*mn^3 - mn*mπp^2) + mDelta*(5*mn^4 - 3*mn^2*mπp^2))*mΣs^2 + 3*mn^2*(10*mn^4 - 4*mn^2*mπp^2 + mDelta^2*(8*mn^2 - 2*mπp^2) + mDelta*(5*mn^3 - 3*mn*mπp^2))*mΣs^3 + 12*mn^4*(mDelta + mn)*mΣs^4 + 6*mn^4*mΣs^5) + mLambda^3*(-((mDelta + mn)*(3*mDelta^6*mn - mn^7 + 5*mn^5*mπp^2 - 4*mDelta^4*mn*(4*mn^2 + mπp^2) - mDelta^5*(mn^2 + 4*mπp^2) + mDelta^3*(5*mn^4 + 11*mn^2*mπp^2) - mDelta^2*(mn^5 - 14*mn^3*mπp^2) - mDelta*(mn^6 + 10*mn^4*mπp^2))) + 3*mn*(-mDelta^6 - 3*mDelta^5*mn + mDelta^4*mn^2 + 11*mDelta^3*mn^3 + 8*mDelta^2*mn^4 + 2*mDelta*mn^5 + 2*mn^6)*mΣs + 3*mn^2*(-mDelta^4 - 3*mDelta^3*mn + 4*mDelta^2*mn^2 - 5*mDelta*mn^3 + mn^4)*mΣs^2 + Mπ^6*(3*mDelta*mn - 7*mn^2 - 4*mπp^2 + 3*mn*mΣs) + Mπ^4*(-9*mDelta^3*mn + 15*mn^4 + 9*mn^2*mπp^2 + 12*mDelta^2*(mn^2 + mπp^2) + 2*mDelta*(7*mn^3 + 4*mn*mπp^2) - 9*mDelta*mn*(mDelta + mn)*mΣs - 3*mn^2*mΣs^2) + Mπ^2*(9*mDelta^5*mn - 9*mn^6 - 3*mDelta^4*(mn^2 + 4*mπp^2) - mDelta^3*(31*mn^3 + 16*mn*mπp^2) + 2*mDelta^2*(5*mn^4 - mn^2*mπp^2) - mDelta*(19*mn^5 + 7*mn^3*mπp^2) + 3*mn*(3*mDelta^4 + 6*mDelta^3*mn - mDelta^2*mn^2 + mDelta*mn^3 - 3*mn^4)*mΣs + 3*mDelta*mn^2*(2*mDelta + 3*mn)*mΣs^2)) + mLambda^2*((mDelta - mn)*(mDelta + mn)^2*(-mn^6 - 6*mDelta^2*mn^2*mπp^2 + 2*mn^4*mπp^2 + 5*mDelta^3*mn*(mn^2 + mπp^2) + mDelta^4*(mn^2 + 4*mπp^2) - 2*mDelta*(mn^5 + 4*mn^3*mπp^2)) + (mDelta + mn)*(10*mn^7 - 5*mn^5*mπp^2 + mDelta^5*(mn^2 + 4*mπp^2) + mDelta^4*(-5*mn^3 + 4*mn*mπp^2) - mDelta^3*(5*mn^4 + 11*mn^2*mπp^2) + 2*mDelta^2*(5*mn^5 - 7*mn^3*mπp^2) + mDelta*(mn^6 + 10*mn^4*mπp^2))*mΣs + 6*mn^2*(-mDelta^5 - 3*mDelta^4*mn + 2*mDelta^3*mn^2 + mDelta^2*mn^3 - 2*mDelta*mn^4 + mn^5)*mΣs^2 + 3*mn^2*(-mDelta^4 - 3*mDelta^3*mn + 4*mDelta^2*mn^2 - 5*mDelta*mn^3 + mn^4)*mΣs^3 - Mπ^6*(4*mDelta*(mn^2 + mπp^2) + mn*(7*mn^2 + mπp^2) + (7*mn^2 + 4*mπp^2)*mΣs) + Mπ^4*(15*mn^5 + 6*mn^3*mπp^2 + 3*mDelta^3*(3*mn^2 + 4*mπp^2) + mDelta^2*(29*mn^3 + 11*mn*mπp^2) + mDelta*(29*mn^4 + 11*mn^2*mπp^2) + (24*mn^4 + 9*mn^2*mπp^2 + 3*mDelta^2*(5*mn^2 + 4*mπp^2) + 2*mDelta*(7*mn^3 + 4*mn*mπp^2))*mΣs - 6*mDelta*mn^2*mΣs^2 - 3*mn^2*mΣs^3) + Mπ^2*(-3*mn^5*(3*mn^2 + mπp^2) - 7*mDelta*mn^4*(4*mn^2 + mπp^2) - 6*mDelta^5*(mn^2 + 2*mπp^2) - mDelta^4*(28*mn^3 + 19*mn*mπp^2) - 3*mDelta^3*(7*mn^4 + 2*mn^2*mπp^2) - 3*mDelta^2*(2*mn^5 + 5*mn^3*mπp^2) - (27*mn^6 + 2*mDelta^2*mn^2*(-5*mn^2 + mπp^2) + 3*mDelta^4*(3*mn^2 + 4*mπp^2) + 2*mDelta^3*(5*mn^3 + 8*mn*mπp^2) + mDelta*(25*mn^5 + 7*mn^3*mπp^2))*mΣs + 6*mn^2*(2*mDelta^3 + 3*mDelta^2*mn + 2*mDelta*mn^2 - mn^3)*mΣs^2 + 3*mDelta*mn^2*(2*mDelta + 3*mn)*mΣs^3)) - mLambda*(-((mDelta - mn)^2*(mDelta + mn)^4*(3*mDelta*mn*(mn^2 + mπp^2) - 2*(mn^4 + mn^2*mπp^2 + mπp^4))) - 3*(mDelta - mn)*mn*(mDelta + mn)^2*(-2*mDelta*mn^4 + mDelta^3*(mn^2 + mπp^2) + 2*mDelta^2*mn*(mn^2 + mπp^2) - 2*mn^3*(mn^2 + mπp^2))*mΣs + 3*mn^2*(mDelta + mn)*(4*mDelta^4*mn + 3*mn^3*(mn^2 - mπp^2) + mDelta^3*(5*mn^2 - mπp^2) - 2*mDelta^2*mn*(mn^2 + mπp^2) + mDelta*(-6*mn^4 + 2*mn^2*mπp^2))*mΣs^2 + 6*mn^3*(mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 + 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + 6*mn^4*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4 + Mπ^6*(-5*mn^4 - 5*mn^2*mπp^2 - 2*mπp^4 + 3*mDelta*mn*(3*mn^2 + mπp^2) + 3*mn*(5*mn^2 + mπp^2)*mΣs) + Mπ^4*(6*mDelta^2*mπp^2*(mn^2 + mπp^2) - 3*mDelta^3*(7*mn^3 + 3*mn*mπp^2) + 4*mDelta*mn*(-2*mn^4 + mn^2*mπp^2 + mπp^4) + 6*mn^2*(2*mn^4 + 3*mn^2*mπp^2 + mπp^4) - 3*mn*(3*mDelta*mn*(3*mn^2 + mπp^2) + 2*mn^2*(6*mn^2 + mπp^2) + mDelta^2*(11*mn^2 + 3*mπp^2))*mΣs + 3*mn^2*(4*mDelta*mn + mn^2 - mπp^2)*mΣs^2 + 6*mn^3*mΣs^3) + Mπ^2*((mDelta + mn)*(3*mDelta^4*(5*mn^3 + 3*mn*mπp^2) - 6*mDelta^3*(mn^4 + mn^2*mπp^2 + mπp^4) + mDelta^2*(13*mn^5 - 5*mn^3*mπp^2 - 2*mn*mπp^4) + mDelta*(7*mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4) - 3*(3*mn^7 + 5*mn^5*mπp^2 + 2*mn^3*mπp^4)) + 3*mn*(6*mDelta^3*mn*(2*mn^2 + mπp^2) + 3*mn^4*(3*mn^2 + mπp^2) + mDelta^4*(7*mn^2 + 3*mπp^2) + mDelta^2*(13*mn^4 + 3*mn^2*mπp^2) + mDelta*(13*mn^5 + 7*mn^3*mπp^2))*mΣs - 3*mn^2*(8*mDelta^3*mn + 4*mn^2*(mn^2 - mπp^2) + 2*mDelta^2*(5*mn^2 - mπp^2) + 3*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 - 6*mn^3*(2*mDelta^2 + 3*mDelta*mn + 3*mn^2)*mΣs^3 - 6*mn^4*mΣs^4)))*B0[mn^2, mDelta^2, Mπ^2])/(1728*mDelta^2*mn^3*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-2*mDelta^7*mn^5 + mDelta^7*mn^3*mπp^2 - mDelta^6*mn^4*mπp^2 + 6*mDelta^5*mn^5*mπp^2 + 3*mDelta^5*mn^3*Mπ^2*mπp^2 + mDelta^7*mn*mπp^4 - mDelta^6*mn^2*mπp^4 - 3*mDelta^5*mn^3*mπp^4 + 3*mDelta^4*mn^4*mπp^4 - 6*mDelta^3*mn^5*mπp^4 + 3*mDelta^5*mn*Mπ^2*mπp^4 - 9*mDelta^3*mn^3*Mπ^2*mπp^4 - 6*mDelta^3*mn*Mπ^4*mπp^4 + 2*mDelta^6*mπp^6 - 3*mDelta^5*mn*mπp^6 + 3*mDelta^4*mn^2*mπp^6 + 3*mDelta^3*mn^3*mπp^6 - 3*mDelta^2*mn^4*mπp^6 + 2*mDelta*mn^5*mπp^6 + 6*mDelta^4*Mπ^2*mπp^6 - 3*mDelta^3*mn*Mπ^2*mπp^6 - 3*mDelta^2*mn^2*Mπ^2*mπp^6 + 6*mDelta*mn^3*Mπ^2*mπp^6 - 12*mDelta^2*Mπ^4*mπp^6 - 12*mDelta*mn*Mπ^4*mπp^6 - 6*mDelta^4*mπp^8 + 3*mDelta^3*mn*mπp^8 - 3*mDelta^2*mn^2*mπp^8 - mDelta*mn^3*mπp^8 + mn^4*mπp^8 - 9*mDelta^2*Mπ^2*mπp^8 + 3*mn^2*Mπ^2*mπp^8 - 6*Mπ^4*mπp^8 + 6*mDelta^2*mπp^10 - mDelta*mn*mπp^10 + mn^2*mπp^10 + 3*Mπ^2*mπp^10 - 2*mπp^12 - 2*(mDelta^3*mπp^4*(-mn^2 + mπp^2)*(4*mn^2 + 3*Mπ^2 + 8*mπp^2) + 2*mDelta^5*mπp^2*(mn^4 + mn^2*mπp^2 - 2*mπp^4) + mDelta^2*mn*mπp^4*(-2*mn^4 + 6*Mπ^4 + mn^2*mπp^2 + 12*Mπ^2*mπp^2 + mπp^4) + mDelta^6*(2*mn^5 - mn^3*mπp^2 - mn*mπp^4) + mDelta^4*mn*mπp^2*(-2*mn^4 + mn^2*mπp^2 + mπp^4 - 3*Mπ^2*(mn^2 + mπp^2)) + mn*mπp^6*(2*mn^4 + 6*Mπ^4 - mn^2*mπp^2 - mπp^4 + Mπ^2*(-9*mn^2 + 3*mπp^2)) + mDelta*mπp^6*(6*Mπ^4 - 9*Mπ^2*(mn^2 - mπp^2) + 2*(mn^4 + mn^2*mπp^2 - 2*mπp^4)))*mΣs - mπp^2*(9*mn^4*mπp^4 + 3*mn^2*mπp^6 - 6*mπp^8 + 3*mDelta^5*mn*(mn^2 + mπp^2) + mDelta^4*(5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4) + 12*Mπ^4*(mDelta*mn*mπp^2 + mπp^4) + 4*mDelta^2*mπp^2*(mn^4 - 11*mn^2*mπp^2 + 7*mπp^4) + 2*mDelta^3*(5*mn^5 - 16*mn^3*mπp^2 + 5*mn*mπp^4) + mDelta*(8*mn^5*mπp^2 - 7*mn^3*mπp^4 + 5*mn*mπp^6) - 3*Mπ^2*(4*mDelta^2*mn^2*mπp^2 + 9*mn^2*mπp^4 - 3*mπp^6 + mDelta^3*(mn^3 + 5*mn*mπp^2) + mDelta*(8*mn^3*mπp^2 - 4*mn*mπp^4)))*mΣs^2 + (-(mDelta^3*mπp^2*(mn^4 + 7*mn^2*mπp^2 - 8*mπp^4)) + mDelta^4*(6*mn^5 - 9*mn^3*mπp^2 - 9*mn*mπp^4) + mDelta^2*mn*mπp^2*(-7*mn^4 + 26*mn^2*mπp^2 + 5*mπp^4 - 3*Mπ^2*(mn^2 - 7*mπp^2)) + mDelta*mπp^4*(-19*mn^4 + 35*mn^2*mπp^2 - 16*mπp^4 + 6*Mπ^2*(2*mn^2 - mπp^2)) - 3*mn*mπp^4*(7*mn^4 + 2*Mπ^4 - 5*mn^2*mπp^2 + 2*mπp^4 + Mπ^2*(-7*mn^2 + mπp^2)))*mΣs^3 + 2*(2*mDelta^2*(-(mn^2*mπp) + mπp^3)^2 + 3*mDelta^3*(mn^5 - mn^3*mπp^2 - 2*mn*mπp^4) + mDelta*mn*mπp^2*(-3*Mπ^2*(mn^2 - 3*mπp^2) + 5*(mn^2 - mπp^2)^2) + 3*mπp^4*(-2*mn^4 + mn^2*mπp^2 - mπp^4 + Mπ^2*(mn^2 + mπp^2)))*mΣs^4 + mπp^2*(9*mn^5 - 21*mn^3*mπp^2 + 6*mn*mπp^4 + 3*mDelta^2*(mn^3 - 3*mn*mπp^2) - 3*Mπ^2*(mn^3 - 3*mn*mπp^2) + mDelta*(5*mn^4 - 7*mn^2*mπp^2 + 8*mπp^4))*mΣs^5 - 2*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)^2*mΣs^6 - 2*mn*(mn^2 - mπp^2)^2*mΣs^7 - mLambda^5*(2*mDelta^7 - 9*mDelta^5*mπp^2 + 21*mDelta^3*mπp^4 + 4*mDelta*mπp^6 + 2*(mDelta^2 - mπp^2)^2*(2*mDelta^2 - mπp^2)*mΣs + (7*mDelta^3*mπp^2 - 4*mDelta*mπp^4)*mΣs^2 + (-6*mDelta^4 + 10*mDelta^2*mπp^2 + 6*mπp^4)*mΣs^3 - 2*(3*mDelta^3 + 2*mDelta*mπp^2)*mΣs^4 - 6*mπp^2*mΣs^5 + 4*mDelta*mΣs^6 + 2*mΣs^7) - mLambda^4*(2*mDelta^7*mn - 2*mDelta^6*mπp^2 - 9*mDelta^5*mn*mπp^2 + 12*mDelta^4*mπp^4 + 21*mDelta^3*mn*mπp^4 + 9*mDelta^2*mπp^6 + 4*mDelta*mn*mπp^6 - mπp^8 + (4*mDelta^6*mn - 5*mDelta^5*mπp^2 - 10*mDelta^4*mn*mπp^2 + 19*mDelta^3*mπp^4 + 8*mDelta^2*mn*mπp^4 + 4*mDelta*mπp^6 - 2*mn*mπp^6)*mΣs + mπp^2*(-4*mDelta^4 + 7*mDelta^3*mn + 4*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 + 3*mπp^4)*mΣs^2 + (-6*mDelta^4*mn + mDelta^3*mπp^2 + 10*mDelta^2*mn*mπp^2 - 8*mDelta*mπp^4 + 6*mn*mπp^4)*mΣs^3 - (6*mDelta^3*mn - 5*mDelta^2*mπp^2 + 4*mDelta*mn*mπp^2 + 3*mπp^4)*mΣs^4 + 2*(2*mDelta - 3*mn)*mπp^2*mΣs^5 + (4*mDelta*mn + mπp^2)*mΣs^6 + 2*mn*mΣs^7) + mLambda^3*(3*mDelta^6*mn*mπp^2 - 15*mDelta^4*mn*mπp^4 + 9*mDelta^2*mn*mπp^6 + 3*mn*mπp^8 + 4*mDelta^7*(mn^2 + mπp^2) + 2*mDelta*mπp^6*(-5*mn^2 + 9*Mπ^2 + mπp^2) + 3*mDelta^3*mπp^4*(7*mn^2 + 7*Mπ^2 + 5*mπp^2) - 3*mDelta^5*mπp^2*(5*mn^2 + Mπ^2 + 7*mπp^2) + (9*mDelta^5*mn*mπp^2 - 33*mDelta^3*mn*mπp^4 - 6*mDelta*mn*mπp^6 + 8*mDelta^6*(mn^2 + mπp^2) - mπp^6*(10*mn^2 - 6*Mπ^2 + mπp^2) + mDelta^2*mπp^4*(-8*mn^2 + 24*Mπ^2 + 7*mπp^2) - 2*mDelta^4*mπp^2*(7*mn^2 + 3*Mπ^2 + 10*mπp^2))*mΣs + mπp^2*(3*mDelta^5 + 9*mDelta^4*mn - 3*mDelta^3*Mπ^2 - 12*mDelta^2*mn*mπp^2 - 9*mn*mπp^4 + mDelta^3*(17*mn^2 + 26*mπp^2) - 2*mDelta*(4*mn^2*mπp^2 + mπp^4))*mΣs^2 + (15*mDelta*mn*mπp^4 - 6*mDelta^4*(2*mn^2 + mπp^2) + 3*mπp^4*(7*mn^2 - 3*Mπ^2 + mπp^2) + mDelta^2*mπp^2*(17*mn^2 + 3*Mπ^2 + 32*mπp^2))*mΣs^3 - (9*mDelta^2*mn*mπp^2 - 9*mn*mπp^4 + 2*mDelta*mπp^2*(7*mn^2 - 3*Mπ^2 + mπp^2) + 3*mDelta^3*(4*mn^2 + 3*mπp^2))*mΣs^4 - 3*mπp^2*(mDelta^2 + 3*mDelta*mn + 5*mn^2 - Mπ^2 + mπp^2)*mΣs^5 + (-3*mn*mπp^2 + 2*mDelta*(4*mn^2 + mπp^2))*mΣs^6 + (4*mn^2 + mπp^2)*mΣs^7) + mLambda^2*(mDelta^7*mn*(4*mn^2 + mπp^2) - mDelta*mn*mπp^6*(10*mn^2 - 18*Mπ^2 + mπp^2) + mπp^8*(-2*mn^2 + 3*Mπ^2 + mπp^2) - 3*mDelta^5*mn*mπp^2*(5*mn^2 + Mπ^2 + 2*mπp^2) + 3*mDelta^4*mπp^4*(mn^2 + 2*Mπ^2 + 2*mπp^2) + 3*mDelta^3*mn*mπp^4*(7*mn^2 + 7*Mπ^2 + 2*mπp^2) - mDelta^6*mπp^2*(mn^2 + 4*mπp^2) + 3*mDelta^2*(9*Mπ^2*mπp^6 - mπp^8) + (2*mDelta^6*mn*(4*mn^2 + mπp^2) + 2*mn*mπp^6*(-5*mn^2 + 3*Mπ^2 + mπp^2) - 2*mDelta^4*mn*mπp^2*(7*mn^2 + 3*Mπ^2 + mπp^2) - 2*mDelta*mπp^6*(8*mn^2 - 9*Mπ^2 + 2*mπp^2) - mDelta^5*mπp^2*(mn^2 + 7*mπp^2) + 2*mDelta^2*mn*mπp^4*(-4*mn^2 + 12*Mπ^2 + 11*mπp^2) + mDelta^3*mπp^4*(-7*mn^2 + 12*Mπ^2 + 35*mπp^2))*mΣs + mπp^2*(3*mDelta^5*mn - 3*mπp^6 + mDelta^4*(mn^2 - 8*mπp^2) + mDelta^3*(17*mn^3 + 5*mn*mπp^2) - 3*Mπ^2*(mDelta^3*mn - 4*mDelta^2*mπp^2 + mπp^4) + mDelta^2*(-16*mn^2*mπp^2 + 44*mπp^4) + mDelta*(-8*mn^3*mπp^2 + mn*mπp^4))*mΣs^2 + (3*mn*mπp^4*(7*mn^2 - 3*Mπ^2 - 2*mπp^2) + 3*mDelta^4*mn*(-4*mn^2 + mπp^2) + mDelta^2*mn*mπp^2*(17*mn^2 + 3*Mπ^2 + 5*mπp^2) + mDelta*mπp^4*(-7*mn^2 + 6*Mπ^2 + 8*mπp^2) + mDelta^3*(2*mn^2*mπp^2 - 7*mπp^4))*mΣs^3 + (-12*mDelta^3*mn^3 + mDelta^2*mπp^2*(mn^2 - 5*mπp^2) + 3*mπp^4*(mn^2 + mπp^2) + 2*mDelta*mn*mπp^2*(-7*mn^2 + 3*Mπ^2 + 2*mπp^2))*mΣs^4 + mπp^2*(-3*mDelta^2*mn - 15*mn^3 + 3*mn*Mπ^2 + 6*mn*mπp^2 - mDelta*(mn^2 + 4*mπp^2))*mΣs^5 - (-8*mDelta*mn^3 + 4*mDelta*mn*mπp^2 + mn^2*mπp^2 + mπp^4)*mΣs^6 + (4*mn^3 - 2*mn*mπp^2)*mΣs^7) - mLambda*(3*mDelta^6*mn*mπp^2*(mn^2 + mπp^2) + 9*mDelta^2*mn*mπp^6*(mn^2 + mπp^2) - 3*mn*mπp^8*(mn^2 - 2*Mπ^2 + mπp^2) + 2*mDelta^7*(mn^4 + mn^2*mπp^2 + mπp^4) - 2*mDelta*mπp^6*(mn^4 - 6*Mπ^4 + mn^2*mπp^2 + mπp^4 + 3*Mπ^2*(mn^2 - mπp^2)) - 3*mDelta^4*mn*mπp^4*(2*Mπ^2 + 3*(mn^2 + mπp^2)) + 3*mDelta^3*mπp^4*(2*Mπ^4 + Mπ^2*(3*mn^2 + mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4)) - 3*mDelta^5*mπp^2*(Mπ^2*(mn^2 + 3*mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4)) + (9*mDelta^5*mn*mπp^2*(mn^2 + mπp^2) + 6*mDelta*mn*mπp^6*(mn^2 - 2*Mπ^2 + 2*mπp^2) - 3*mDelta^3*mn*mπp^4*(5*mn^2 + 6*Mπ^2 + 7*mπp^2) + 4*mDelta^6*(mn^4 + mn^2*mπp^2 + mπp^4) + mπp^6*(4*mn^4 - 18*mn^2*Mπ^2 + 12*Mπ^4 + mn^2*mπp^2 + mπp^4) + mDelta^2*mπp^4*(-4*mn^4 + 12*Mπ^4 - mn^2*mπp^2 + 12*Mπ^2*mπp^2 + 5*mπp^4) - 2*mDelta^4*mπp^2*(2*mn^4 + 2*mn^2*mπp^2 + 5*mπp^4 + 3*Mπ^2*(mn^2 + 3*mπp^2)))*mΣs + mπp^2*(12*mDelta*Mπ^4*mπp^2 - 9*mn^3*mπp^4 + 9*mn*mπp^6 + 12*mDelta^2*mn*mπp^2*(mn^2 - 3*mπp^2) + 3*mDelta^5*(mn^2 + 3*mπp^2) + 3*mDelta^4*(3*mn^3 + 5*mn*mπp^2) + 5*mDelta^3*(2*mn^4 - mn^2*mπp^2 - mπp^4) + 2*mDelta*(4*mn^4*mπp^2 - 11*mn^2*mπp^4 + mπp^6) - 3*mDelta*Mπ^2*(8*mDelta*mn*mπp^2 + 8*mπp^2*(mn^2 - mπp^2) + mDelta^2*(mn^2 + 7*mπp^2)))*mΣs^2 + (18*mDelta^3*mn*mπp^4 + 3*mDelta*mn*mπp^4*(11*mn^2 - 6*Mπ^2 - 7*mπp^2) - 6*mDelta^4*(mn^4 - 2*mπp^4) + mDelta^2*mπp^2*(7*mn^4 - 5*mn^2*mπp^2 + 10*mπp^4 + 3*Mπ^2*(mn^2 - 5*mπp^2)) + 3*mπp^4*(7*mn^4 + 2*Mπ^4 - 2*mn^2*mπp^2 - mπp^4 + Mπ^2*(-7*mn^2 + mπp^2)))*mΣs^3 + (3*mn*mπp^4*(5*mn^2 - 2*Mπ^2 - 3*mπp^2) - 3*mDelta^3*(2*mn^4 + mn^2*mπp^2 - 3*mπp^4) + mDelta^2*(-9*mn^3*mπp^2 + 15*mn*mπp^4) + 2*mDelta*mπp^2*(-5*mn^4 + mn^2*mπp^2 + mπp^4 + 3*Mπ^2*(mn^2 - mπp^2)))*mΣs^4 + 3*mπp^2*(-mn^2 + mπp^2)*(mDelta^2 + 3*mDelta*mn + 3*mn^2 - Mπ^2 + mπp^2)*mΣs^5 + (mn^2 - mπp^2)*(-3*mn*mπp^2 + 2*mDelta*(2*mn^2 + mπp^2))*mΣs^6 + (2*mn^4 - mn^2*mπp^2 - mπp^4)*mΣs^7))*B0[mπp^2, mDelta^2, mΣs^2])/(1728*mDelta^2*mπp^4*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mDelta^3*mLambda^7 - 3*mDelta^3*mLambda^6*(mDelta + mn + mΣs) + Mπ^6*(mDelta^3*mn + 2*mDelta^2*mπp^2 + 2*mDelta*mn*mπp^2 + mπp^4 + 2*(mDelta^2*mn + mDelta*mπp^2 + mn*mπp^2)*mΣs + 2*(mDelta*mn + mπp^2)*mΣs^2 + mn*mΣs^3) - mΣs^3*((mDelta - mn)*(mDelta + mn)^2*(mn^2 - mπp^2)*(2*mDelta^2 - 3*mn^2 + mπp^2) + (mDelta^2 - mn^2)^2*(mDelta*mn + 3*mn^2 - 2*mπp^2)*mΣs + 2*(mDelta^4*mn - 2*mDelta^2*mn^3 + 2*mn^5 - mn^3*mπp^2 + mDelta^3*(mn^2 - mπp^2))*mΣs^2 + 2*mn*(mDelta^3 + mn^3)*mΣs^3 + mn*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4) - Mπ^4*((mDelta + mn)*(mDelta^2 - mπp^2)*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2) + 2*(mDelta^4*mn - 2*mDelta^2*mn*mπp^2 + 2*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta*mπp^2*(mn^2 - mπp^2))*mΣs + 2*(2*mDelta^3*mn + 3*mn^2*mπp^2 - mπp^4 + mDelta^2*(mn^2 + mπp^2) + mDelta*(3*mn^3 - mn*mπp^2))*mΣs^2 + mn*(5*mDelta^2 + 3*mDelta*mn + 5*mn^2)*mΣs^3 + 2*(2*mDelta*mn + mn^2 + mπp^2)*mΣs^4 + 2*mn*mΣs^5) + Mπ^2*mΣs*(2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mn^2 - mπp^2) + 2*(mDelta + mn)*(mDelta^4*mn - 2*mDelta^2*mn^3 + 2*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta*(mn^2 - mπp^2)^2)*mΣs + (4*mDelta^4*mn + 2*mDelta^3*(mn^2 - mπp^2) - 4*mDelta^2*mn*(mn^2 + mπp^2) + 2*mDelta*(3*mn^4 - 4*mn^2*mπp^2 + mπp^4) + mn*(7*mn^4 - 4*mn^2*mπp^2 + mπp^4))*mΣs^2 + mn*(5*mDelta^3 + 2*mDelta^2*mn + 6*mDelta*mn^2 + 5*mn^3 - 4*mDelta*mπp^2)*mΣs^3 + 2*(2*mDelta^2*mn + 3*mn^3 - mn*mπp^2 + mDelta*(mn^2 - mπp^2))*mΣs^4 + 2*mn*(mDelta + mn)*mΣs^5 + mn*mΣs^6) + mDelta*mLambda^5*(-2*(2*mDelta^2 + mDelta*mn - mn^2)*(mDelta^2 - mπp^2) - mDelta*(mDelta^2 + 5*mDelta*mn + 4*mn^2)*mΣs + (5*mDelta^2 - 2*mDelta*mn + 2*mn^2)*mΣs^2 + Mπ^2*(7*mDelta^2 + 2*mπp^2 + 4*mDelta*mΣs - 2*mΣs^2)) + mDelta*mLambda^4*(-2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2) + 2*(mDelta + mn)*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs + 2*(3*mDelta^3 + mDelta^2*mn - mDelta*mn^2 + mn^3)*mΣs^2 + (5*mDelta^2 - 2*mDelta*mn + 2*mn^2)*mΣs^3 + Mπ^2*(5*mDelta^3 + 7*mDelta^2*mn + 4*mDelta*mπp^2 + 2*mn*mπp^2 + 2*(3*mDelta^2 + 2*mDelta*mn + mπp^2)*mΣs - 2*mn*mΣs^2 - 2*mΣs^3)) + mLambda^3*(-((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)^2) - 2*(mDelta - mn)*mn*(mDelta + mn)^2*(mDelta^2 - mπp^2)*mΣs + 2*(mDelta + mn)*(2*mDelta^4 - mn^2*mπp^2 + mDelta^2*(2*mn^2 - 3*mπp^2) - 2*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 + 2*(mDelta^4 + 4*mDelta^3*mn + 3*mDelta^2*mn^2 + mDelta*mn^3 + mn^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mn - 3*mDelta*mn^2 + mn^3)*mΣs^4 + Mπ^4*(-5*mDelta^3 - 4*mDelta*mπp^2 - 2*(3*mDelta^2 + mπp^2)*mΣs + 2*mΣs^3) + Mπ^2*((mDelta^2 - mπp^2)*(6*mDelta^3 + 3*mDelta^2*mn - 4*mDelta*mn^2 + 2*mDelta*mπp^2 + mn*mπp^2) + 2*(3*mDelta^4 + 4*mDelta^3*mn + mDelta*mn*mπp^2 + 2*mn^2*mπp^2 + 2*mDelta^2*(mn^2 - mπp^2))*mΣs + (-4*mDelta^3 + 4*mDelta^2*mn + 4*mDelta*mn^2 + 2*mn*mπp^2)*mΣs^2 - 2*(2*mDelta^2 + mDelta*mn + 2*mn^2)*mΣs^3 + (2*mDelta - mn)*mΣs^4)) + mLambda^2*(Mπ^4*(-2*mDelta^4 - 5*mDelta^3*mn - 6*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 - mπp^4 - (3*mDelta^3 + 6*mDelta^2*mn + 4*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs - 2*mDelta^2*mΣs^2 + 2*mn*mΣs^3 + mΣs^4) + mΣs*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mDelta^2 - 2*mn^2 + mπp^2) - 2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs - 2*(mDelta + mn)*(mDelta^4 - mn^4 + mn^2*mπp^2 + mDelta^2*(-4*mn^2 + 3*mπp^2) + 2*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 + (-3*mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 - 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mn - 3*mDelta*mn^2 + mn^3)*mΣs^4) + Mπ^2*((mDelta + mn)*(mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 4*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2) + (2*mDelta^5 + mDelta^4*mn + 4*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta^3*(mn^2 - 4*mπp^2) + 4*mDelta^2*(mn^3 - 2*mn*mπp^2) + mDelta*(6*mn^2*mπp^2 - 2*mπp^4))*mΣs + 2*(mDelta^4 + 2*mDelta*mn^3 + mn^2*mπp^2 + 4*mDelta^2*(mn^2 - mπp^2))*mΣs^2 + 2*(mDelta^3 + mDelta^2*mn + mDelta*mn^2 - 2*mn^3 + mn*mπp^2)*mΣs^3 + (2*mDelta^2 + mDelta*mn - 3*mn^2)*mΣs^4 + (2*mDelta - mn)*mΣs^5)) + mLambda*(Mπ^6*(mDelta + mΣs)*(mDelta^2 + 2*mπp^2 + mDelta*mΣs + mΣs^2) - mΣs^2*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mDelta^2 - 2*mn^2 + mπp^2) + (mDelta - mn)*(mDelta + mn)^2*(2*mDelta^3 + mDelta^2*mn - 2*mDelta*mn^2 - 3*mn^3 + 2*mn*mπp^2)*mΣs + 2*(mDelta + mn)*(mDelta^4 + mDelta^3*mn - 2*mDelta*mn^3 + mn^4 - mDelta^2*mπp^2 + mDelta*mn*mπp^2 - mn^2*mπp^2)*mΣs^2 + (mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 + 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + mn*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4) - Mπ^4*((mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 + mn*mπp^2) + (4*mDelta^4 + 3*mDelta^3*mn - 2*mDelta^2*mπp^2 + 2*mDelta*mn*mπp^2 + 4*mn^2*mπp^2 - mπp^4)*mΣs + mDelta*(5*mDelta^2 + 4*mDelta*mn + 6*mn^2 - 4*mπp^2)*mΣs^2 + (4*mDelta^2 + 3*mDelta*mn + 5*mn^2)*mΣs^3 + (2*mDelta + mn)*mΣs^4 + mΣs^5) + Mπ^2*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)^2 + (mDelta + mn)*(mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 2*mn^3 - 2*mDelta*mπp^2 + mn*mπp^2)*mΣs + (4*mDelta^5 + 5*mDelta^4*mn - 2*mn^3*mπp^2 + mn*mπp^4 + 2*mDelta^3*(mn^2 - 2*mπp^2) + 4*mDelta^2*(mn^3 - 2*mn*mπp^2) + 2*mDelta*(2*mn^4 - 4*mn^2*mπp^2 + mπp^4))*mΣs^2 + (5*mDelta^4 + 6*mDelta^3*mn + 8*mDelta*mn^3 + 7*mn^4 - 4*mDelta*mn*mπp^2 - 2*mn^2*mπp^2)*mΣs^3 + (4*mDelta^3 + 5*mDelta^2*mn + 3*mn^3 - 2*mn*mπp^2 + mDelta*(mn^2 - 2*mπp^2))*mΣs^4 + (2*mDelta^2 + 3*mDelta*mn + 3*mn^2)*mΣs^5 + mn*mΣs^6)))*C0[mLambda^2, mn^2, mπp^2, mΣs^2, Mπ^2, mDelta^2])/(288*mDelta^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2)))/(2*Sqrt[3]*f^3) + (hC*^2*((2*mLambda^7*mn*mπp^2 + 2*mLambda^6*mn*mπp^2*(-mn + mΞs - mΣs) - 2*mn*(MK^4 - mΞs^4)*mπp^2*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + 2*mLambda^5*mn*mπp^2*(-6*MK^2 + mn^2 - 4*mΞs^2 + mπp^2 + mn*mΣs + 5*mΣs^2 - 2*mΞs*(mn + mΣs)) - 2*mLambda^4*(mn*mΞs^5 + mπp^2*(MK^4 - 8*MK^2*mn^2 + 2*mn^4 + mn^2*mπp^2) + 2*mn*mΞs^4*mΣs + mn*mπp^2*(-5*MK^2 + 2*mn^2 + mπp^2)*mΣs + 10*mn*mπp^2*mΣs^3 - mπp^2*mΣs^4 + mn*mΣs^5 + mn*mΞs^3*(8*mπp^2 + 3*mΣs^2) + mn*mΞs^2*(-2*mn*mπp^2 - 2*mπp^2*mΣs + 3*mΣs^3) + mn*mΞs*(3*MK^2*mπp^2 - 2*mπp^4 - 5*mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 2*mΣs^4)) + mLambda^3*(2*mn^2*mΞs^5 + mn*mπp^2*(27*MK^4 - 8*MK^2*(mn^2 + 2*mπp^2) + 2*(mn^4 + 4*mn^2*mπp^2 + mπp^4)) - 2*mπp^2*(MK^4 + MK^2*mn^2 - 2*mn^2*mπp^2)*mΣs - 2*mn*mπp^2*(11*MK^2 + 3*mn^2 + mπp^2)*mΣs^2 + 16*mn^2*mπp^2*mΣs^3 - 28*mn*mπp^2*mΣs^4 + 2*(mn^2 + mπp^2)*mΣs^5 + mn*mΞs^4*(27*mπp^2 + 4*mn*mΣs) + 2*mn*mΞs^3*(10*mn*mπp^2 + 12*mπp^2*mΣs + 3*mn*mΣs^2) + 2*mn*mΞs^2*(mπp^2*(13*MK^2 - 3*mn^2 - 8*mπp^2) + mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 3*mn*mΣs^3) + 2*mΞs*(-(mπp^2*(MK^4 - 11*MK^2*mn^2 + 2*mn^4 + 3*mn^2*mπp^2)) + mn*mπp^2*(13*MK^2 - 4*(3*mn^2 + mπp^2))*mΣs - 10*mn^2*mπp^2*mΣs^2 - 6*mn*mπp^2*mΣs^3 + (2*mn^2 + mπp^2)*mΣs^4)) + mLambda^2*(2*mΞs^5*(mn^3 - mn*mπp^2) + 2*mπp^2*(MK^4*(-27*mn^2 + mπp^2) - mn^4*(mn^2 + mπp^2) + 4*MK^2*mn^2*(2*mn^2 + mπp^2)) - 2*mn*mπp^2*(25*MK^4 + 2*mn^4 + 3*mn^2*mπp^2 + mπp^4 - MK^2*(11*mn^2 + 7*mπp^2))*mΣs + 4*mn^2*mπp^2*(-MK^2 + mn^2 + mπp^2)*mΣs^2 + 20*mn*mπp^2*(mn^2 + mπp^2)*mΣs^3 - mπp^2*(mn^2 + 2*mπp^2)*mΣs^4 + mn*(2*mn^2 + mπp^2)*mΣs^5 + mn*mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 3*mπp^2*mΣs) + 2*mn*mΞs^3*(8*mπp^2*(mn^2 - mπp^2) - 6*mn*mπp^2*mΣs + 3*(mn^2 + mπp^2)*mΣs^2) + 2*mn*mΞs^2*(2*mn*mπp^2*(-MK^2 + mπp^2) + (-10*mn^2*mπp^2 + 4*mπp^4)*mΣs - 4*mn*mπp^2*mΣs^2 + 3*(mn^2 + mπp^2)*mΣs^3) + mn*mΞs*(mπp^2*(5*MK^4 + 2*(mn^2 + mπp^2)^2 - 2*MK^2*(mn^2 + 5*mπp^2)) - 2*mn*mπp^2*(8*MK^2 - 5*mn^2 + mπp^2)*mΣs + 2*mπp^2*(mn^2 - 7*mπp^2)*mΣs^2 - 12*mn*mπp^2*mΣs^3 + (4*mn^2 + 3*mπp^2)*mΣs^4)) + mLambda*(mΞs^5*(-2*mn^4 + mn^2*mπp^2) + mn*mπp^2*(-64*MK^6 + MK^4*(27*mn^2 + 28*mπp^2) - 4*MK^2*(3*mn^4 + 4*mn^2*mπp^2 + mπp^4) + 2*(mn^6 + mn^4*mπp^2 + mn^2*mπp^4 + mπp^6)) + mπp^2*(2*mn^2*(mn^2 + mπp^2)^2 + MK^4*(5*mn^2 + 2*mπp^2) - 2*MK^2*(3*mn^4 + 5*mn^2*mπp^2))*mΣs - 2*mn*mπp^2*(4*(mn^2 + mπp^2)^2 - MK^2*(13*mn^2 + 11*mπp^2))*mΣs^2 - 16*mn^2*mπp^2*(mn^2 + mπp^2)*mΣs^3 + 27*mn*mπp^2*(mn^2 + mπp^2)*mΣs^4 - 2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^5 + mn*mΞs^4*(-28*mn^2*mπp^2 + 27*mπp^4 - 4*mn^3*mΣs + 3*mn*mπp^2*mΣs) - 2*mn*mΞs^3*(mn^2 - mπp^2)*(10*mn*mπp^2 + 6*mπp^2*mΣs + 3*mn*mΣs^2) + 2*mn*mΞs^2*(mn^2 - mπp^2)*(mπp^2*(-11*MK^2 + 5*mn^2 + 4*mπp^2) + 7*mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 - 3*mn*mΣs^3) + mΞs*(-2*mπp^2*(MK^4*(25*mn^2 - mπp^2) - MK^2*(5*mn^4 + 7*mn^2*mπp^2) + mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)) - 2*mn*mπp^2*(8*MK^4 + 2*mn^2*(mn^2 + 2*mπp^2) - MK^2*(13*mn^2 + 5*mπp^2))*mΣs + 4*mn^2*mπp^2*(mn^2 + 2*mπp^2)*mΣs^2 + 12*mn*mπp^2*(2*mn^2 + mπp^2)*mΣs^3 - (4*mn^4 + 3*mn^2*mπp^2 + 2*mπp^4)*mΣs^4)))/(3456*mLambda*mn*mΞs^2*mπp^2*mΣs^2*Pi^2) + ((2*mLambda^7*mn^3 - 2*mn^3*(MK^2 - mΞs^2)^2*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + mLambda^6*(-2*MK^4 + 3*mn^3*(-mn + mΞs) - 6*mn^3*mΣs + 3*mn^2*mΣs^2 - 4*mn*mΣs^3 - 2*mΣs^4 + MK^2*(3*mn^2 + 4*mn*mΣs + 4*mΣs^2)) + mLambda*mn^3*(MK^2 - mΞs^2)*(MK^2*(2*mn^2 + mn*mΞs - mπp^2 + mn*mΣs) - mΞs*(mn*mΞs^2 - 4*(mn^2 - mπp^2)*(mn + mΣs) + mΞs*(-2*mn^2 + 3*mπp^2 + mn*mΣs))) + mLambda^4*(-3*mn^6 - 4*mn^3*mΞs^3 + 2*mn^4*mπp^2 - 6*mn^5*mΣs - 5*mn^4*mΣs^2 + mn^3*mΣs^3 + 4*mn*mπp^2*mΣs^3 + 4*mn^2*mΣs^4 + 2*mπp^2*mΣs^4 + mn*mΣs^5 + MK^4*(5*mn^2 + mn*mΞs + 2*mπp^2 + mn*mΣs) + mn^2*mΞs^2*(-5*mn^2 + 3*mn*mΣs - 3*mΣs^2) + mn*mΞs*mΣs*(-4*mn^3 - 6*mn^2*mΣs - mn*mΣs^2 + mΣs^3) + MK^2*(24*mn^4 + 3*mn^2*mΞs^2 - 6*mn^2*mπp^2 + 35*mn^3*mΣs - 4*mn*mπp^2*mΣs - 9*mn^2*mΣs^2 - 4*mπp^2*mΣs^2 - 2*mn*mΣs^3 + mn*mΞs*(-2*mn^2 + mn*mΣs - 2*mΣs^2))) + mLambda^5*(2*mn^5 - 2*mn^3*mΞs^2 + mn^3*mπp^2 + 4*mn^3*mΣs^2 + 7*mn^2*mΣs^3 - 2*mn*mΣs^4 - 2*mΣs^5 - 2*MK^4*(-mn + mΞs + mΣs) - mΞs*(6*mn^4 + 7*mn^3*mΣs - 3*mn^2*mΣs^2 + 4*mn*mΣs^3 + 2*mΣs^4) + MK^2*(-9*mn^3 - mn^2*mΣs + 4*mΣs^3 + mΞs*(3*mn^2 + 4*mn*mΣs + 4*mΣs^2))) + mLambda^2*mn^3*(MK^4*(5*mn + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mn + 8*mΣs) + 3*(mn + mΣs)*(mn^2 - 2*mπp^2 + mΣs^2) + mΞs*(-mn^2 - 4*mπp^2 + mn*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 - 3*(-mn + mΣs)*(mn + mΣs)^2 + mΞs^2*(4*mn + mΣs) - mΞs*(-7*mn^2 + 2*mπp^2 + mn*mΣs + 6*mΣs^2))) + mLambda^3*(MK^4*(38*mn^3 + 7*mn^2*mΞs - mn*mπp^2 + 2*mΞs*mπp^2 + 4*mn^2*mΣs + 2*mπp^2*mΣs) + (-mn + mΣs)*(mn + mΣs)^3*(-(mn*(2*mn^2 + mπp^2)) + (mn^2 + 2*mπp^2)*mΣs) + mn^2*mΞs^3*(mn^2 + 5*mn*mΣs - 3*mΣs^2) - 2*mn^2*mΞs^2*(-2*mn^3 + 2*mn*mπp^2 + 3*mn^2*mΣs + 6*mn*mΣs^2 + 3*mΣs^3) + mΞs*(mn + mΣs)*(-6*mn^5 - (mn^4 + 2*mn^2*mπp^2)*mΣs + 2*mn*(2*mn^2 + mπp^2)*mΣs^2 + (mn^2 + 2*mπp^2)*mΣs^3) + MK^2*(3*mn^2*mΞs^3 + 2*mn^2*mΞs^2*(mn + 3*mΣs) - mΞs*(-35*mn^4 + 6*mn^2*mπp^2 + (-56*mn^3 + 4*mn*mπp^2)*mΣs + 4*(2*mn^2 + mπp^2)*mΣs^2) - (mn + mΣs)*(9*mn^4 + 6*mn^2*mπp^2 - (7*mn^3 + 2*mn*mπp^2)*mΣs + (5*mn^2 + 4*mπp^2)*mΣs^2))))*A0[MK^2])/(1728*mLambda^3*mn^3*mΞs^2*mΣs^2*Pi^2) + ((2*mLambda^7*mπp^4 + 2*(MK^2 - mΞs^2)^2*mπp^4*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + mLambda^6*(-2*mΞs^5 - 2*mn*mπp^4 - 4*mΞs^4*mΣs - 5*mπp^4*mΣs - 7*mπp^2*mΣs^3 + 2*mΣs^5 - 2*mΞs^3*(-3*mπp^2 + mΣs^2) + 2*mΞs^2*(2*mπp^2*mΣs + mΣs^3) + mΞs*(5*mπp^4 - 6*mπp^2*mΣs^2 + 4*mΣs^4)) + mLambda^5*(2*mn*mΞs^5 + mπp^4*(-7*MK^2 + mn^2 + 2*mπp^2) + 4*mπp^4*mΣs^2 + 7*mn*mπp^2*mΣs^3 - 2*mπp^2*mΣs^4 - 2*mn*mΣs^5 + mΞs^4*(-mπp^2 + 4*mn*mΣs) + 2*mΞs^3*(-3*mn*mπp^2 - 2*mπp^2*mΣs + mn*mΣs^2) - mΞs^2*(7*mπp^4 + 4*mn*mπp^2*mΣs + 6*mπp^2*mΣs^2 + 2*mn*mΣs^3) - mΞs*(7*mn*mπp^4 + 6*mπp^4*mΣs - 6*mn*mπp^2*mΣs^2 + 5*mπp^2*mΣs^3 + 4*mn*mΣs^4)) + mLambda^4*(mΞs^5*(2*mn^2 - mπp^2) - mn*mπp^4*(-7*MK^2 + mn^2 + mπp^2) + mπp^4*(14*MK^2 - 3*mn^2 - 4*mπp^2)*mΣs + mn*mπp^4*mΣs^2 + mπp^2*(3*MK^2 + 4*mn^2 + 7*mπp^2)*mΣs^3 + mn*mπp^2*mΣs^4 - 2*(mn^2 + mπp^2)*mΣs^5 + mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 2*mπp^2*mΣs) + mΞs^3*(mπp^2*(3*MK^2 - 9*mn^2 + 8*mπp^2) - mn*mπp^2*mΣs + 2*(mn^2 - 2*mπp^2)*mΣs^2) - mΞs^2*(3*mn*mπp^4 + mπp^2*(-6*MK^2 + 10*mn^2 - 3*mπp^2)*mΣs + (2*mn^2 + 5*mπp^2)*mΣs^3) + mΞs*(mπp^4*(-2*MK^2 - 4*mn^2 + mπp^2) - 6*mn*mπp^4*mΣs + 6*mπp^2*(MK^2 + mπp^2)*mΣs^2 + mn*mπp^2*mΣs^3 - 4*(mn^2 + mπp^2)*mΣs^4)) + mLambda^3*(-2*mΞs^5*(mn^3 - mn*mπp^2) + mπp^4*(5*MK^4 + MK^2*(mn^2 - 5*mπp^2) + mπp^2*(mn^2 + 2*mπp^2)) + mn*mπp^4*(-MK^2 + 2*mn^2 + mπp^2)*mΣs - 2*mπp^4*(mn^2 + 2*mπp^2)*mΣs^2 - mn*mπp^2*(3*MK^2 + 4*mn^2 + 2*mπp^2)*mΣs^3 + mπp^2*(mn^2 + 2*mπp^2)*mΣs^4 + mn*(2*mn^2 + mπp^2)*mΣs^5 - 2*mΞs^4*(mn^2 - mπp^2)*(-mπp^2 + 2*mn*mΣs) + mΞs^3*(3*mn*mπp^2*(-MK^2 + 3*mn^2 - 3*mπp^2) + 5*mπp^2*(mn^2 - 2*mπp^2)*mΣs + (-2*mn^3 + 5*mn*mπp^2)*mΣs^2) + mΞs^2*(mπp^4*(-2*MK^2 + 12*mn^2 - 11*mπp^2) + mn*mπp^2*(-6*MK^2 + 10*mn^2 - 3*mπp^2)*mΣs + 6*mπp^2*(mn^2 + mπp^2)*mΣs^2 + 2*(mn^3 + 2*mn*mπp^2)*mΣs^3) + mΞs*(3*mn*mπp^4*(3*MK^2 + mn^2 - 2*mπp^2) + mπp^4*(14*MK^2 + 3*mn^2 - 12*mπp^2)*mΣs - 3*mn*mπp^2*(2*MK^2 + mπp^2)*mΣs^2 + (4*mn^2*mπp^2 + 5*mπp^4)*mΣs^3 + 2*mn*(2*mn^2 + mπp^2)*mΣs^4)) - mLambda*(MK^2 - mΞs^2)*mπp^4*(MK^2*(2*mn^2 + mn*mΞs - mπp^2 + mn*mΣs) - mΞs*(mn*mΞs^2 - 4*(mn^2 - mπp^2)*(mn + mΣs) + mΞs*(-2*mn^2 + 3*mπp^2 + mn*mΣs))) - mLambda^2*mπp^4*(MK^4*(5*mn + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mn + 8*mΣs) + (mn + mΣs)*(mn^2 - 4*mπp^2 + 3*mΣs^2) + mΞs*(-3*mn^2 - 2*mπp^2 + mn*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 + mΞs^2*(4*mn + mΣs) - (mn + mΣs)*(-5*mn^2 + 2*mπp^2 + 3*mΣs^2) - mΞs*(-9*mn^2 + 4*mπp^2 + mn*mΣs + 6*mΣs^2))))*A0[mΞs^2])/(1728*mLambda^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((5*MK^4*mn^3*mπp^4 - 7*MK^2*mn^5*mπp^4 + 2*mn^7*mπp^4 + MK^4*mn*mπp^6 - 5*MK^2*mn^3*mπp^6 + 2*mn^5*mπp^6 + 2*mn^3*mπp^8 + 2*mΞs^5*(mn^6 - mn^4*mπp^2) - 4*MK^4*mn^2*mπp^4*mΣs - 2*MK^2*mn^4*mπp^4*mΣs + 5*mn^6*mπp^4*mΣs - 2*MK^4*mπp^6*mΣs + 2*MK^2*mn^2*mπp^6*mΣs + mn^4*mπp^6*mΣs - 2*MK^2*mn^3*mπp^4*mΣs^2 - 7*mn^5*mπp^4*mΣs^2 + 2*MK^2*mn*mπp^6*mΣs^2 - 11*mn^3*mπp^6*mΣs^2 + 3*MK^2*mn^4*mπp^2*mΣs^3 + 6*mn^6*mπp^2*mΣs^3 + 5*MK^2*mn^2*mπp^4*mΣs^3 + 8*mn^4*mπp^4*mΣs^3 + 4*MK^2*mπp^6*mΣs^3 + 4*mn^2*mπp^6*mΣs^3 - mn^5*mπp^2*mΣs^4 - 2*mn^3*mπp^4*mΣs^4 - 3*mn*mπp^6*mΣs^4 - 2*mn^6*mΣs^5 - mn^4*mπp^2*mΣs^5 - mn^2*mπp^4*mΣs^5 - 2*mπp^6*mΣs^5 + 2*mn^3*mΞs^4*(mn^2 - mπp^2)*(-mπp^2 + 2*mn*mΣs) + mn^2*mΞs^3*(mn^2 - mπp^2)*((3*MK^2 - 7*mn^2)*mπp^2 - 5*mn*mπp^2*mΣs + (2*mn^2 - 3*mπp^2)*mΣs^2) - 2*mn^2*mΞs^2*(mn^2 - mπp^2)*(-2*mn*mπp^4 + 3*(-MK^2 + mn^2)*mπp^2*mΣs + 3*mn*mπp^2*mΣs^2 + (mn^2 + 3*mπp^2)*mΣs^3) - mΞs*(mπp^4*(5*mn^6 + 4*mn^4*mπp^2 + MK^4*(7*mn^2 + 2*mπp^2) - 2*MK^2*(7*mn^4 + 2*mn^2*mπp^2)) + 2*mn*mπp^4*(3*mn^2*(mn^2 + 2*mπp^2) - MK^2*(7*mn^2 + 2*mπp^2))*mΣs - mπp^2*(4*mn^6 + 3*mn^4*mπp^2 + 2*mn^2*mπp^4 + MK^2*(6*mn^4 + 8*mn^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*(2*mn^5*mπp^2 + 5*mn^3*mπp^4 + 2*mn*mπp^6)*mΣs^3 + (4*mn^6 + 2*mn^4*mπp^2 + mn^2*mπp^4 + 2*mπp^6)*mΣs^4) + mLambda^3*(2*mn^3*mΞs^5 + (2*MK^4 - MK^2*mn^2 - mn^4)*mπp^4 + 4*mn^3*mΞs^4*mΣs + mn*(-4*MK^2 + 3*mn^2)*mπp^4*mΣs - (4*MK^2 + 5*mn^2)*mπp^4*mΣs^2 - 2*mn^3*mΞs^2*mΣs^3 + (9*mn^3*mπp^2 + 4*mn*mπp^4)*mΣs^3 + 2*mπp^4*mΣs^4 - 2*mn^3*mΣs^5 + 2*mn^3*mΞs^3*(-2*mπp^2 + mΣs^2) + 2*mn^3*mΞs*(mπp^4 + 5*mπp^2*mΣs^2 - 2*mΣs^4)) + mLambda^2*(-2*mn^4*mΞs^5 + mn*mπp^4*(-2*MK^4 + MK^2*mn^2 + mn^4 + mn^2*mπp^2) + (2*MK^4 + 3*MK^2*mn^2 - 4*mn^4)*mπp^4*mΣs + 12*mn^3*mπp^4*mΣs^2 - (9*mn^4*mπp^2 + 4*MK^2*mπp^4 + 9*mn^2*mπp^4)*mΣs^3 + 2*mn*mπp^2*(mn^2 + mπp^2)*mΣs^4 + 2*(mn^4 + mπp^4)*mΣs^5 + mn^3*mΞs^4*(mπp^2 - 4*mn*mΣs) + 2*mn^3*mΞs^3*(2*mn*mπp^2 + 2*mπp^2*mΣs - mn*mΣs^2) + 2*mn^3*mΞs^2*(-mπp^4 + 3*mπp^2*mΣs^2 + mn*mΣs^3) + mΞs*((2*MK^4 - MK^2*mn^2 - 3*mn^4)*mπp^4 + mn*(-4*MK^2 + 3*mn^2)*mπp^4*mΣs - (10*mn^4*mπp^2 + 4*MK^2*mπp^4 + 5*mn^2*mπp^4)*mΣs^2 + (5*mn^3*mπp^2 + 4*mn*mπp^4)*mΣs^3 + 2*(2*mn^4 + mπp^4)*mΣs^4)) - mLambda*(mΞs^5*(2*mn^5 - mn^3*mπp^2) + mπp^4*(mn^4*(2*mn^2 + mπp^2) + MK^4*(5*mn^2 + 2*mπp^2) - MK^2*(7*mn^4 + 4*mn^2*mπp^2)) + mn*mπp^4*(MK^4 + 7*mn^4 + 6*mn^2*mπp^2 - MK^2*(9*mn^2 + 4*mπp^2))*mΣs - mπp^4*(-3*mn^4 + 2*mn^2*mπp^2 + MK^2*(9*mn^2 + 4*mπp^2))*mΣs^2 + mn*mπp^2*(6*mn^4 + 9*mn^2*mπp^2 + 4*mπp^4 + MK^2*(3*mn^2 - 2*mπp^2))*mΣs^3 + mπp^2*(mn^4 + 4*mn^2*mπp^2 + 2*mπp^4)*mΣs^4 + (-2*mn^5 - 2*mn^3*mπp^2 + mn*mπp^4)*mΣs^5 + mn^3*mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 2*mπp^2*mΣs) + mn^3*mΞs^3*(mπp^2*(3*MK^2 - 7*mn^2 + 2*mπp^2) - mn*mπp^2*mΣs + 2*(mn^2 - 2*mπp^2)*mΣs^2) - mn^2*mΞs^2*((-3*MK^2 + mn^2)*mπp^4 - 3*mn*mπp^2*(2*MK^2 - 2*mn^2 + mπp^2)*mΣs + 3*mπp^4*mΣs^2 + (2*mn^3 + 5*mn*mπp^2)*mΣs^3) + mn*mΞs*(mπp^4*(MK^4 + MK^2*mn^2 - mn^2*mπp^2) + mn*(MK^2 + 6*mn^2)*mπp^4*mΣs + mπp^2*(4*mn^4 + 3*mn^2*mπp^2 + MK^2*(6*mn^2 - 2*mπp^2))*mΣs^2 + mn*mπp^2*(mn^2 - mπp^2)*mΣs^3 + (-4*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs^4)))*A0[mΣs^2])/(1728*mn^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((-2*mLambda^11 + mLambda^10*(-2*mn - 3*mΞs + mΣs) + 2*(MK^2 - mΞs^2)^3*(mn^2 - mπp^2)^2*(mn + mΞs + mΣs) + mLambda^9*(9*MK^2 + mn^2 - mn*mΞs + 4*mΞs^2 + mπp^2 + 6*mn*mΣs + 2*mΞs*mΣs - 12*mΣs^2) + mLambda^8*(mn^3 + 7*mΞs^3 - 2*mn*mπp^2 + MK^2*(9*mn + 11*mΞs - 9*mΣs) + 10*mn^2*mΣs + mπp^2*mΣs - 9*mn*mΣs^2 - 21*mΣs^3 - mΞs^2*(-8*mn + mΣs) + 3*mΞs*(mn^2 + mπp^2 + 4*mn*mΣs - 2*mΣs^2)) + mLambda*(MK^2 - mΞs^2)^2*(mn^2 - mπp^2)*(MK^2*(2*mn^2 + 3*mn*mΞs + mπp^2 + 3*mn*mΣs) - mΞs*(3*mn*mΞs^2 + 4*(mn^2 - mπp^2)*(mn + mΣs) + 3*mΞs*(2*mn^2 - mπp^2 + mn*mΣs))) + mLambda^7*(-12*MK^4 + mn^4 - 2*mΞs^4 - 2*mn^2*mπp^2 + mπp^4 + mΞs^3*(5*mn - 4*mΣs) + 6*mn^3*mΣs + 6*mn*mπp^2*mΣs + 6*mn^2*mΣs^2 + 6*mπp^2*mΣs^2 - 12*mn*mΣs^3 - 12*mΣs^4 + mΞs^2*(mn^2 + mπp^2 - 6*mn*mΣs + 30*mΣs^2) + mΞs*(2*mn^3 - mn*mπp^2 + 11*mn^2*mΣs + 2*mπp^2*mΣs + 9*mn*mΣs^2 - 3*mΣs^3) - MK^2*(3*mΞs^2 + 2*mΞs*(-mn + 5*mΣs) + 9*(mn^2 + 3*mn*mΣs - 2*mΣs^2))) - mLambda^2*(MK^2 - mΞs^2)*(MK^4*(mΞs*(4*mn^2 - 2*mπp^2) + (7*mn^2 - 5*mπp^2)*(mn + mΣs)) + mΞs^2*(mΞs^3*(mn^2 + mπp^2) + mΞs^2*(-2*mn^3 + 4*mn*mπp^2 + (mn^2 + mπp^2)*mΣs) + mΞs*(mn^2 - mπp^2)*(mn^2 - 4*mπp^2 - 9*mn*mΣs - 6*mΣs^2) - (mn^2 - mπp^2)*(mn + mΣs)*(-5*mn^2 + 2*mπp^2 + 3*mΣs^2)) + MK^2*(mΞs^3*(-5*mn^2 + mπp^2) + mΞs^2*(-5*mn^3 + mn*mπp^2 - 8*mn^2*mΣs + 4*mπp^2*mΣs) + 3*(mn^2 - mπp^2)*(mn + mΣs)*(mn^2 - 2*mπp^2 + mΣs^2) + mΞs*(mn^2 - mπp^2)*(7*mn^2 - 4*mπp^2 + 9*mn*mΣs + 6*mΣs^2))) - mLambda^6*(5*mΞs^5 + MK^4*(12*mn + 4*mΞs - 15*mΣs) + mΞs^4*(10*mn + mΣs) + mΞs^3*(8*mn^2 + 5*mπp^2 + 21*mn*mΣs - 18*mΣs^2) - 6*mn*mΞs*(mn + mΣs)*(mn^2 + mπp^2 - 2*mΣs^2) - mΞs^2*(2*mn^3 + 8*mn*mπp^2 + 11*mn^2*mΣs - mπp^2*mΣs + 24*mn*mΣs^2 + 24*mΣs^3) + (mn + mΣs)*(-mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 - 3*(mn^2 + 3*mπp^2)*mΣs^2 + 6*mΣs^4) + MK^2*(3*mΞs^3 + mΞs^2*(20*mn + 26*mΣs) + mΞs*(28*mn^2 + 7*mπp^2 + 39*mn*mΣs - 30*mΣs^2) - 3*(mn + mΣs)*(-3*mn^2 + 5*mπp^2 - 6*mn*mΣs + 10*mΣs^2))) - mLambda^3*(MK^6*(7*mn^2 + 9*mn*mΞs + 4*mπp^2 + 15*mn*mΣs) - MK^4*(-3*mn^4 + 21*mn*mΞs^3 + 6*mn^2*mπp^2 + 3*mπp^4 + 6*mn*mπp^2*mΣs - 6*mπp^2*mΣs^2 - 6*mn*mΣs^3 + mΞs^2*(29*mn^2 + 2*mπp^2 + 33*mn*mΣs) - 2*mΞs*(-7*mn^3 + 2*mn*mπp^2 - 7*mn^2*mΣs + 8*mπp^2*mΣs + 6*mn*mΣs^2)) - mΞs^3*(3*mn*mΞs^4 + 3*mΞs^3*(2*mn^2 + mπp^2 + mn*mΣs) - (mn^2 - mπp^2)*(mn + mΣs)*(-17*mn^2 + 8*mπp^2 + 9*mΣs^2) + mΞs^2*(17*mn^3 - 7*mn*mπp^2 - 4*mn^2*mΣs + 2*mπp^2*mΣs - 12*mn*mΣs^2) + mΞs*(22*mn^4 - 23*mn^2*mπp^2 + 7*mπp^4 + 3*mn*(mn^2 + mπp^2)*mΣs - 6*(3*mn^2 - 2*mπp^2)*mΣs^2 - 6*mn*mΣs^3)) + MK^2*mΞs*(15*mn*mΞs^4 + mΞs^3*(28*mn^2 + mπp^2 + 21*mn*mΣs) - (mn^2 - mπp^2)*(mn + mΣs)*(-mn^2 - 8*mπp^2 + 9*mΣs^2) + mΞs^2*(31*mn^3 - 11*mn*mπp^2 + 2*(5*mn^2 - 7*mπp^2)*mΣs - 24*mn*mΣs^2) + 3*mΞs*(mn^4 + 5*mn^2*mπp^2 - 2*mπp^4 + (mn^3 + 3*mn*mπp^2)*mΣs + (-6*mn^2 + 2*mπp^2)*mΣs^2 - 4*mn*mΣs^3))) + mLambda^5*(5*MK^6 + MK^4*(-13*mΞs^2 + 8*mΞs*(mn + mΣs) + 3*(5*mn^2 + mπp^2 + 12*mn*mΣs - 2*mΣs^2)) + MK^2*(2*mΞs^4 - 3*mπp^2*(mn^2 + mπp^2) - 9*mn*(mn^2 + mπp^2)*mΣs - 6*mn^2*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4 - mΞs^3*(7*mn + 22*mΣs) + 3*mΞs^2*(-2*mn^2 - 5*mπp^2 - 13*mn*mΣs + 6*mΣs^2) + mΞs*(mn + mΣs)*(-19*mn^2 + 2*mπp^2 - 6*mn*mΣs + 15*mΣs^2)) + mΞs*(mΞs^4*(-7*mn + 2*mΣs) - mΞs^3*(8*mn^2 + 5*mπp^2 + 3*mn*mΣs + 18*mΣs^2) - mΞs^2*(4*mn^3 - 5*mn*mπp^2 - 5*mn^2*mΣs + 4*mπp^2*mΣs + 9*mn*mΣs^2 + 9*mΣs^3) + mΞs*(mn^4 + 16*mn^2*mπp^2 - 5*mπp^4 + 12*(2*mn^3 - mn*mπp^2)*mΣs + 6*(mn^2 - 3*mπp^2)*mΣs^2 - 12*mn*mΣs^3) + (mn + mΣs)*(5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4 + 3*(-5*mn^2 + mπp^2)*mΣs^2 + 6*mΣs^4))) + mLambda^4*(MK^6*(5*mn - 4*mΞs - 7*mΣs) + MK^4*(3*mΞs^3 + 3*mΞs^2*mΣs + mΞs*(29*mn^2 - 4*mπp^2 + 27*mn*mΣs - 18*mΣs^2) - 3*(-5*mn^3 + 6*mn*mπp^2 - 8*mn^2*mΣs + 7*mπp^2*mΣs + mn*mΣs^2 + 3*mΣs^3)) + MK^2*(3*mΞs^4*(-3*mn + mΣs) + 6*(mn + mΣs)*(-mπp^2 + mΣs^2)^2 + 3*mΞs^3*(-7*mn^2 - 3*mπp^2 - 12*mn*mΣs + 10*mΣs^2) + 2*mΞs^2*(5*mn^3 - 4*mn*mπp^2 + 5*mn^2*mΣs - mπp^2*mΣs + 15*mn*mΣs^2 + 12*mΣs^3) + mΞs*(-mn^4 - 7*mn^2*mπp^2 + 2*mπp^4 + 3*(mn^3 - 7*mn*mπp^2)*mΣs + 6*(2*mn^2 - 3*mπp^2)*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4)) + mΞs^2*(mΞs^5 + mΞs^4*(4*mn + mΣs) + mΞs^3*(4*mn^2 + mπp^2 + 9*mn*mΣs - 12*mΣs^2) - mΞs^2*(-11*mn^3 + 10*mn*mπp^2 + (10*mn^2 + mπp^2)*mΣs + 27*mn*mΣs^2 + 15*mΣs^3) - 2*(mn + mΣs)*(2*mn^4 + 2*mn^2*mπp^2 - mπp^4 - 6*mn^2*mΣs^2 + 3*mΣs^4) - mΞs*(-13*mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 + (-33*mn^3 + 15*mn*mπp^2)*mΣs + 6*(-2*mn^2 + mπp^2)*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4))))*B0[mLambda^2, MK^2, mΞs^2])/(1728*mLambda^3*mΞs^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((-2*mn^11 + mn^10*mΞs - 12*mn^9*mΞs^2 - 21*mn^8*mΞs^3 - 12*mn^7*mΞs^4 - 6*mn^6*mΞs^5 + mn^9*mπp^2 + mn^8*mΞs*mπp^2 + 6*mn^7*mΞs^2*mπp^2 + 9*mn^6*mΞs^3*mπp^2 + mn^7*mπp^4 - 2*mn^6*mΞs*mπp^4 - 3*mn^10*mΣs + 2*mn^9*mΞs*mΣs - 6*mn^8*mΞs^2*mΣs - 3*mn^7*mΞs^3*mΣs + 6*mn^5*mΞs^5*mΣs + 3*mn^8*mπp^2*mΣs + 2*mn^7*mΞs*mπp^2*mΣs + 3*mn^5*mΞs^3*mπp^2*mΣs - 4*mn^5*mΞs*mπp^4*mΣs + 4*mn^9*mΣs^2 - mn^8*mΞs*mΣs^2 + 30*mn^7*mΞs^2*mΣs^2 + 24*mn^6*mΞs^3*mΣs^2 - 6*mn^4*mΞs^5*mΣs^2 + mn^7*mπp^2*mΣs^2 - mn^6*mΞs*mπp^2*mΣs^2 - 18*mn^5*mΞs^2*mπp^2*mΣs^2 - 5*mn^5*mπp^4*mΣs^2 + 2*mn^4*mΞs*mπp^4*mΣs^2 + 7*mn^8*mΣs^3 - 4*mn^7*mΞs*mΣs^3 + 18*mn^6*mΞs^2*mΣs^3 - 9*mn^5*mΞs^3*mΣs^3 - 12*mn^4*mΞs^4*mΣs^3 - 5*mn^6*mπp^2*mΣs^3 - 4*mn^5*mΞs*mπp^2*mΣs^3 - 6*mn^4*mΞs^2*mπp^2*mΣs^3 + 9*mn^3*mΞs^3*mπp^2*mΣs^3 - 2*mn^4*mπp^4*mΣs^3 + 8*mn^3*mΞs*mπp^4*mΣs^3 - 2*mn^7*mΣs^4 - mn^6*mΞs*mΣs^4 - 18*mn^5*mΞs^2*mΣs^4 - 15*mn^4*mΞs^3*mΣs^4 - 5*mn^5*mπp^2*mΣs^4 - mn^4*mΞs*mπp^2*mΣs^4 + 12*mn^3*mΞs^2*mπp^2*mΣs^4 + 3*mn^2*mΞs^3*mπp^2*mΣs^4 + 7*mn^3*mπp^4*mΣs^4 + 2*mn^2*mΞs*mπp^4*mΣs^4 - 5*mn^6*mΣs^5 + 2*mn^5*mΞs*mΣs^5 - 12*mn^4*mΞs^2*mΣs^5 + mn^4*mπp^2*mΣs^5 + 2*mn^3*mΞs*mπp^2*mΣs^5 + 6*mn^2*mΞs^2*mπp^2*mΣs^5 + 4*mn^2*mπp^4*mΣs^5 - 4*mn*mΞs*mπp^4*mΣs^5 + mn^4*mΞs*mΣs^6 + 3*mn^3*mπp^2*mΣs^6 + mn^2*mΞs*mπp^2*mΣs^6 - 3*mn*mπp^4*mΣs^6 - 2*mΞs*mπp^4*mΣs^6 + mn^4*mΣs^7 + mn^2*mπp^2*mΣs^7 - 2*mπp^4*mΣs^7 + MK^6*(mn^2 - mπp^2)*(5*mn^3 - 7*mn^2*mΞs + mn*mπp^2 - 2*mΞs*mπp^2 - 4*mn^2*mΣs - 2*mπp^2*mΣs) - MK^4*(12*mn^7 - 3*mn^5*mπp^2 - 3*mn^3*mπp^4 + mΞs^3*(9*mn^4 - 3*mn^2*mπp^2) + 4*mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs + mn*(13*mn^4 - 2*mn^2*mπp^2 + mπp^4)*mΣs^2 + (-3*mn^4 + 3*mn^2*mπp^2 + 6*mπp^4)*mΣs^3 + 6*mn^2*mΞs^2*(mn^3 + mn*mπp^2 + 3*mn^2*mΣs - mπp^2*mΣs) + mΞs*(-15*mn^6 + 21*mn^4*mπp^2 + 6*mn^2*mπp^4 + 4*mn*(-2*mn^4 + 4*mn^2*mπp^2 + mπp^4)*mΣs + (-3*mn^4 + 9*mn^2*mπp^2 + 6*mπp^4)*mΣs^2)) + mLambda^5*(2*MK^6 + mn^6 + 5*mn^5*mΣs - 4*mn^4*mΣs^2 + 17*mn^3*mΣs^3 + 5*mn^2*mΣs^4 - 4*mn*mΣs^5 - 2*mΣs^6 - MK^4*(3*mn^2 + 4*mn*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mn^3 - 2*mn^2*mΣs + 8*mn*mΣs^2 + 6*mΣs^3)) + mLambda^4*(mn + mΞs + mΣs)*(2*MK^6 + mn^6 + 5*mn^5*mΣs - 4*mn^4*mΣs^2 + 17*mn^3*mΣs^3 + 5*mn^2*mΣs^4 - 4*mn*mΣs^5 - 2*mΣs^6 - MK^4*(3*mn^2 + 4*mn*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mn^3 - 2*mn^2*mΣs + 8*mn*mΣs^2 + 6*mΣs^3)) + MK^2*(6*mn^4*mΞs^5 + 12*mn^4*mΞs^4*(mn + mΣs) + 3*mn^2*mΞs^3*(10*mn^4 - 4*mn^2*mπp^2 + (5*mn^3 - 3*mn*mπp^2)*mΣs + (8*mn^2 - 2*mπp^2)*mΣs^2) + (mn + mΣs)^2*(9*mn^7 - 3*mn^3*mπp^4 + (-7*mn^6 - 7*mn^4*mπp^2 + 8*mn^2*mπp^4)*mΣs + (2*mn^5 - mn^3*mπp^2 - 7*mn*mπp^4)*mΣs^2 + 6*mπp^4*mΣs^3) + 6*mn^2*mΞs^2*(3*mn^5 + (5*mn^4 - 3*mn^2*mπp^2)*mΣs + (3*mn^3 - mn*mπp^2)*mΣs^2 + (5*mn^2 - 2*mπp^2)*mΣs^3) + mΞs*(mn + mΣs)*(-9*mn^7 + 15*mn^5*mπp^2 + 6*mn^3*mπp^4 - (mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4)*mΣs + (-25*mn^5 + 11*mn^3*mπp^2 + 2*mn*mπp^4)*mΣs^2 + 3*(mn^4 + mn^2*mπp^2 + 2*mπp^4)*mΣs^3)) + mLambda^3*(MK^6*(-7*mn^2 + 3*mn*mΞs - 4*mπp^2 + 3*mn*mΣs) + 3*mn^2*mΞs^2*(mn^4 - 5*mn^3*mΣs + 4*mn^2*mΣs^2 - 3*mn*mΣs^3 - mΣs^4) + 3*mn*mΞs*(2*mn^6 + 2*mn^5*mΣs + 8*mn^4*mΣs^2 + 11*mn^3*mΣs^3 + mn^2*mΣs^4 - 3*mn*mΣs^5 - mΣs^6) - (mn + mΣs)*(-mn^7 + 5*mn^5*mπp^2 - (mn^6 + 10*mn^4*mπp^2)*mΣs - (mn^5 - 14*mn^3*mπp^2)*mΣs^2 + (5*mn^4 + 11*mn^2*mπp^2)*mΣs^3 - 4*mn*(4*mn^2 + mπp^2)*mΣs^4 - (mn^2 + 4*mπp^2)*mΣs^5 + 3*mn*mΣs^6) + MK^4*(15*mn^4 - 3*mn^2*mΞs^2 + 9*mn^2*mπp^2 + 2*(7*mn^3 + 4*mn*mπp^2)*mΣs + 12*(mn^2 + mπp^2)*mΣs^2 - 9*mn*mΣs^3 - 9*mn*mΞs*mΣs*(mn + mΣs)) + MK^2*(-9*mn^6 - (19*mn^5 + 7*mn^3*mπp^2)*mΣs + 2*(5*mn^4 - mn^2*mπp^2)*mΣs^2 - (31*mn^3 + 16*mn*mπp^2)*mΣs^3 - 3*(mn^2 + 4*mπp^2)*mΣs^4 + 9*mn*mΣs^5 + 3*mn^2*mΞs^2*mΣs*(3*mn + 2*mΣs) + 3*mn*mΞs*(-3*mn^4 + mn^3*mΣs - mn^2*mΣs^2 + 6*mn*mΣs^3 + 3*mΣs^4))) + mLambda^2*(-(MK^6*(mn*(7*mn^2 + mπp^2) + mΞs*(7*mn^2 + 4*mπp^2) + 4*(mn^2 + mπp^2)*mΣs)) + 3*mn^2*mΞs^3*(mn^4 - 5*mn^3*mΣs + 4*mn^2*mΣs^2 - 3*mn*mΣs^3 - mΣs^4) + (-mn + mΣs)*(mn + mΣs)^2*(-mn^6 + 2*mn^4*mπp^2 - 2*(mn^5 + 4*mn^3*mπp^2)*mΣs - 6*mn^2*mπp^2*mΣs^2 + 5*mn*(mn^2 + mπp^2)*mΣs^3 + (mn^2 + 4*mπp^2)*mΣs^4) + 6*mn^2*mΞs^2*(mn^5 - 2*mn^4*mΣs + mn^3*mΣs^2 + 2*mn^2*mΣs^3 - 3*mn*mΣs^4 - mΣs^5) + mΞs*(mn + mΣs)*(10*mn^7 - 5*mn^5*mπp^2 + (mn^6 + 10*mn^4*mπp^2)*mΣs + 2*(5*mn^5 - 7*mn^3*mπp^2)*mΣs^2 - (5*mn^4 + 11*mn^2*mπp^2)*mΣs^3 + (-5*mn^3 + 4*mn*mπp^2)*mΣs^4 + (mn^2 + 4*mπp^2)*mΣs^5) + MK^4*(15*mn^5 - 3*mn^2*mΞs^3 + 6*mn^3*mπp^2 - 6*mn^2*mΞs^2*mΣs + (29*mn^4 + 11*mn^2*mπp^2)*mΣs + (29*mn^3 + 11*mn*mπp^2)*mΣs^2 + 3*(3*mn^2 + 4*mπp^2)*mΣs^3 + mΞs*(24*mn^4 + 9*mn^2*mπp^2 + 2*(7*mn^3 + 4*mn*mπp^2)*mΣs + 3*(5*mn^2 + 4*mπp^2)*mΣs^2)) + MK^2*(-3*mn^5*(3*mn^2 + mπp^2) - 7*mn^4*(4*mn^2 + mπp^2)*mΣs - 3*(2*mn^5 + 5*mn^3*mπp^2)*mΣs^2 - 3*(7*mn^4 + 2*mn^2*mπp^2)*mΣs^3 - (28*mn^3 + 19*mn*mπp^2)*mΣs^4 - 6*(mn^2 + 2*mπp^2)*mΣs^5 + 3*mn^2*mΞs^3*mΣs*(3*mn + 2*mΣs) + 6*mn^2*mΞs^2*(-mn^3 + 2*mn^2*mΣs + 3*mn*mΣs^2 + 2*mΣs^3) - mΞs*(27*mn^6 + (25*mn^5 + 7*mn^3*mπp^2)*mΣs + 2*mn^2*(-5*mn^2 + mπp^2)*mΣs^2 + 2*(5*mn^3 + 8*mn*mπp^2)*mΣs^3 + 3*(3*mn^2 + 4*mπp^2)*mΣs^4))) - mLambda*(-((-mn + mΣs)^2*(mn + mΣs)^4*(-2*(mn^4 + mn^2*mπp^2 + mπp^4) + 3*mn*(mn^2 + mπp^2)*mΣs)) + MK^6*(-5*mn^4 - 5*mn^2*mπp^2 - 2*mπp^4 + 3*mn*mΞs*(5*mn^2 + mπp^2) + 3*mn*(3*mn^2 + mπp^2)*mΣs) + 6*mn^4*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) - 3*mn*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-2*mn^3*(mn^2 + mπp^2) - 2*mn^4*mΣs + 2*mn*(mn^2 + mπp^2)*mΣs^2 + (mn^2 + mπp^2)*mΣs^3) + 6*mn^3*mΞs^3*(2*mn^4 + 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 + mΣs^4) + 3*mn^2*mΞs^2*(mn + mΣs)*(3*mn^3*(mn^2 - mπp^2) + (-6*mn^4 + 2*mn^2*mπp^2)*mΣs - 2*mn*(mn^2 + mπp^2)*mΣs^2 + (5*mn^2 - mπp^2)*mΣs^3 + 4*mn*mΣs^4) + MK^4*(6*mn^3*mΞs^3 + 6*mn^2*(2*mn^4 + 3*mn^2*mπp^2 + mπp^4) + 4*mn*(-2*mn^4 + mn^2*mπp^2 + mπp^4)*mΣs + 6*mπp^2*(mn^2 + mπp^2)*mΣs^2 - 3*(7*mn^3 + 3*mn*mπp^2)*mΣs^3 + 3*mn^2*mΞs^2*(mn^2 - mπp^2 + 4*mn*mΣs) - 3*mn*mΞs*(2*mn^2*(6*mn^2 + mπp^2) + 3*mn*(3*mn^2 + mπp^2)*mΣs + (11*mn^2 + 3*mπp^2)*mΣs^2)) + MK^2*(-6*mn^4*mΞs^4 - 6*mn^3*mΞs^3*(3*mn^2 + 3*mn*mΣs + 2*mΣs^2) - 3*mn^2*mΞs^2*(4*mn^2*(mn^2 - mπp^2) + 3*(mn^3 - mn*mπp^2)*mΣs + 2*(5*mn^2 - mπp^2)*mΣs^2 + 8*mn*mΣs^3) + 3*mn*mΞs*(3*mn^4*(3*mn^2 + mπp^2) + (13*mn^5 + 7*mn^3*mπp^2)*mΣs + (13*mn^4 + 3*mn^2*mπp^2)*mΣs^2 + 6*mn*(2*mn^2 + mπp^2)*mΣs^3 + (7*mn^2 + 3*mπp^2)*mΣs^4) + (mn + mΣs)*(-3*(3*mn^7 + 5*mn^5*mπp^2 + 2*mn^3*mπp^4) + (7*mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4)*mΣs + (13*mn^5 - 5*mn^3*mπp^2 - 2*mn*mπp^4)*mΣs^2 - 6*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^3 + 3*(5*mn^3 + 3*mn*mπp^2)*mΣs^4))))*B0[mn^2, MK^2, mΣs^2])/(1728*mn^3*mΞs^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-6*MK^4*mπp^8 + 3*MK^2*mn^2*mπp^8 + mn^4*mπp^8 + 3*MK^2*mπp^10 + mn^2*mπp^10 - 2*mπp^12 - 2*mn*mΞs^7*(mn^2 - mπp^2)^2 - 12*MK^4*mn*mπp^6*mΣs + 6*MK^2*mn^3*mπp^6*mΣs + 2*mn^5*mπp^6*mΣs - mn^3*mπp^8*mΣs - mn*mπp^10*mΣs - 12*MK^4*mπp^6*mΣs^2 - 3*MK^2*mn^2*mπp^6*mΣs^2 - 3*mn^4*mπp^6*mΣs^2 - 9*MK^2*mπp^8*mΣs^2 - 3*mn^2*mπp^8*mΣs^2 + 6*mπp^10*mΣs^2 - 6*MK^4*mn*mπp^4*mΣs^3 - 9*MK^2*mn^3*mπp^4*mΣs^3 - 6*mn^5*mπp^4*mΣs^3 - 3*MK^2*mn*mπp^6*mΣs^3 + 3*mn^3*mπp^6*mΣs^3 + 3*mn*mπp^8*mΣs^3 + 3*mn^4*mπp^4*mΣs^4 + 6*MK^2*mπp^6*mΣs^4 + 3*mn^2*mπp^6*mΣs^4 - 6*mπp^8*mΣs^4 + 3*MK^2*mn^3*mπp^2*mΣs^5 + 6*mn^5*mπp^2*mΣs^5 + 3*MK^2*mn*mπp^4*mΣs^5 - 3*mn^3*mπp^4*mΣs^5 - 3*mn*mπp^6*mΣs^5 - mn^4*mπp^2*mΣs^6 - mn^2*mπp^4*mΣs^6 + 2*mπp^6*mΣs^6 - 2*mn^5*mΣs^7 + mn^3*mπp^2*mΣs^7 + mn*mπp^4*mΣs^7 - 2*mΞs^6*(mn^2 - mπp^2)^2*(-mπp^2 + 2*mn*mΣs) + mΞs^5*mπp^2*(9*mn^5 - 21*mn^3*mπp^2 + 6*mn*mπp^4 - 3*MK^2*(mn^3 - 3*mn*mπp^2) + (5*mn^4 - 7*mn^2*mπp^2 + 8*mπp^4)*mΣs + 3*(mn^3 - 3*mn*mπp^2)*mΣs^2) + 2*mΞs^4*(3*mπp^4*(-2*mn^4 + mn^2*mπp^2 - mπp^4 + MK^2*(mn^2 + mπp^2)) + mn*mπp^2*(-3*MK^2*(mn^2 - 3*mπp^2) + 5*(mn^2 - mπp^2)^2)*mΣs + 2*(-(mn^2*mπp) + mπp^3)^2*mΣs^2 + 3*(mn^5 - mn^3*mπp^2 - 2*mn*mπp^4)*mΣs^3) + mΞs^3*(-3*mn*mπp^4*(2*MK^4 + 7*mn^4 - 5*mn^2*mπp^2 + 2*mπp^4 + MK^2*(-7*mn^2 + mπp^2)) + mπp^4*(-19*mn^4 + 35*mn^2*mπp^2 - 16*mπp^4 + 6*MK^2*(2*mn^2 - mπp^2))*mΣs + mn*mπp^2*(-7*mn^4 + 26*mn^2*mπp^2 + 5*mπp^4 - 3*MK^2*(mn^2 - 7*mπp^2))*mΣs^2 - mπp^2*(mn^4 + 7*mn^2*mπp^2 - 8*mπp^4)*mΣs^3 + (6*mn^5 - 9*mn^3*mπp^2 - 9*mn*mπp^4)*mΣs^4) - 2*mΞs*(mn*mπp^6*(6*MK^4 + 2*mn^4 - mn^2*mπp^2 - mπp^4 + MK^2*(-9*mn^2 + 3*mπp^2)) + mπp^6*(6*MK^4 - 9*MK^2*(mn^2 - mπp^2) + 2*(mn^4 + mn^2*mπp^2 - 2*mπp^4))*mΣs + mn*mπp^4*(6*MK^4 - 2*mn^4 + 12*MK^2*mπp^2 + mn^2*mπp^2 + mπp^4)*mΣs^2 + mπp^4*(-mn^2 + mπp^2)*(3*MK^2 + 4*mn^2 + 8*mπp^2)*mΣs^3 + mn*mπp^2*(-2*mn^4 + mn^2*mπp^2 + mπp^4 - 3*MK^2*(mn^2 + mπp^2))*mΣs^4 + 2*mπp^2*(mn^4 + mn^2*mπp^2 - 2*mπp^4)*mΣs^5 + (2*mn^5 - mn^3*mπp^2 - mn*mπp^4)*mΣs^6) - mΞs^2*mπp^2*(9*mn^4*mπp^4 + 3*mn^2*mπp^6 - 6*mπp^8 + (8*mn^5*mπp^2 - 7*mn^3*mπp^4 + 5*mn*mπp^6)*mΣs + 4*mπp^2*(mn^4 - 11*mn^2*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(5*mn^5 - 16*mn^3*mπp^2 + 5*mn*mπp^4)*mΣs^3 + (5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4)*mΣs^4 + 3*mn*(mn^2 + mπp^2)*mΣs^5 + 12*MK^4*(mπp^4 + mn*mπp^2*mΣs) - 3*MK^2*(9*mn^2*mπp^4 - 3*mπp^6 + (8*mn^3*mπp^2 - 4*mn*mπp^4)*mΣs + 4*mn^2*mπp^2*mΣs^2 + (mn^3 + 5*mn*mπp^2)*mΣs^3)) - mLambda^5*(2*mΞs^7 - 6*mΞs^5*mπp^2 + 4*mΞs^6*mΣs + 4*mπp^6*mΣs + 21*mπp^4*mΣs^3 - 9*mπp^2*mΣs^5 + 2*mΣs^7 + 2*mΞs*(-mπp^2 + mΣs^2)^2*(-mπp^2 + 2*mΣs^2) - 2*mΞs^4*(2*mπp^2*mΣs + 3*mΣs^3) + mΞs^2*(-4*mπp^4*mΣs + 7*mπp^2*mΣs^3) + mΞs^3*(6*mπp^4 + 10*mπp^2*mΣs^2 - 6*mΣs^4)) - mLambda^4*(2*mn*mΞs^7 - mπp^8 + 4*mn*mπp^6*mΣs + 9*mπp^6*mΣs^2 + 21*mn*mπp^4*mΣs^3 + 12*mπp^4*mΣs^4 - 9*mn*mπp^2*mΣs^5 - 2*mπp^2*mΣs^6 + 2*mn*mΣs^7 + 2*mΞs^5*mπp^2*(-3*mn + 2*mΣs) + mΞs^6*(mπp^2 + 4*mn*mΣs) - mΞs^4*(3*mπp^4 + 4*mn*mπp^2*mΣs - 5*mπp^2*mΣs^2 + 6*mn*mΣs^3) + mΞs^2*mπp^2*(3*mπp^4 - 4*mn*mπp^2*mΣs + 4*mπp^2*mΣs^2 + 7*mn*mΣs^3 - 4*mΣs^4) + mΞs^3*(6*mn*mπp^4 - 8*mπp^4*mΣs + 10*mn*mπp^2*mΣs^2 + mπp^2*mΣs^3 - 6*mn*mΣs^4) + mΞs*(-2*mn*mπp^6 + 4*mπp^6*mΣs + 8*mn*mπp^4*mΣs^2 + 19*mπp^4*mΣs^3 - 10*mn*mπp^2*mΣs^4 - 5*mπp^2*mΣs^5 + 4*mn*mΣs^6)) + mLambda^3*(3*mn*mπp^8 + mΞs^7*(4*mn^2 + mπp^2) + 2*mπp^6*(9*MK^2 - 5*mn^2 + mπp^2)*mΣs + 9*mn*mπp^6*mΣs^2 + 3*mπp^4*(7*MK^2 + 7*mn^2 + 5*mπp^2)*mΣs^3 - 15*mn*mπp^4*mΣs^4 - 3*mπp^2*(MK^2 + 5*mn^2 + 7*mπp^2)*mΣs^5 + 3*mn*mπp^2*mΣs^6 + 4*(mn^2 + mπp^2)*mΣs^7 + mΞs^6*(-3*mn*mπp^2 + 2*(4*mn^2 + mπp^2)*mΣs) - 3*mΞs^5*mπp^2*(-MK^2 + 5*mn^2 + mπp^2 + 3*mn*mΣs + mΣs^2) - mΞs^4*(-9*mn*mπp^4 + 2*mπp^2*(-3*MK^2 + 7*mn^2 + mπp^2)*mΣs + 9*mn*mπp^2*mΣs^2 + 3*(4*mn^2 + 3*mπp^2)*mΣs^3) + mΞs^3*(3*mπp^4*(-3*MK^2 + 7*mn^2 + mπp^2) + 15*mn*mπp^4*mΣs + mπp^2*(3*MK^2 + 17*mn^2 + 32*mπp^2)*mΣs^2 - 6*(2*mn^2 + mπp^2)*mΣs^4) + mΞs^2*mπp^2*(-9*mn*mπp^4 - 2*(4*mn^2*mπp^2 + mπp^4)*mΣs - 12*mn*mπp^2*mΣs^2 - 3*MK^2*mΣs^3 + (17*mn^2 + 26*mπp^2)*mΣs^3 + 9*mn*mΣs^4 + 3*mΣs^5) + mΞs*(-(mπp^6*(-6*MK^2 + 10*mn^2 + mπp^2)) - 6*mn*mπp^6*mΣs + mπp^4*(24*MK^2 - 8*mn^2 + 7*mπp^2)*mΣs^2 - 33*mn*mπp^4*mΣs^3 - 2*mπp^2*(3*MK^2 + 7*mn^2 + 10*mπp^2)*mΣs^4 + 9*mn*mπp^2*mΣs^5 + 8*(mn^2 + mπp^2)*mΣs^6)) - mLambda*(-3*mn*mπp^8*(-2*MK^2 + mn^2 + mπp^2) + mΞs^7*(2*mn^4 - mn^2*mπp^2 - mπp^4) - 2*mπp^6*(-6*MK^4 + mn^4 + mn^2*mπp^2 + mπp^4 + 3*MK^2*(mn^2 - mπp^2))*mΣs + 9*mn*mπp^6*(mn^2 + mπp^2)*mΣs^2 + 3*mπp^4*(2*MK^4 + MK^2*(3*mn^2 + mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4))*mΣs^3 - 3*mn*mπp^4*(2*MK^2 + 3*(mn^2 + mπp^2))*mΣs^4 - 3*mπp^2*(MK^2*(mn^2 + 3*mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4))*mΣs^5 + 3*mn*mπp^2*(mn^2 + mπp^2)*mΣs^6 + 2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^7 + mΞs^6*(mn^2 - mπp^2)*(-3*mn*mπp^2 + 2*(2*mn^2 + mπp^2)*mΣs) + 3*mΞs^5*mπp^2*(-mn^2 + mπp^2)*(-MK^2 + 3*mn^2 + mπp^2 + 3*mn*mΣs + mΣs^2) + mΞs^4*(3*mn*mπp^4*(-2*MK^2 + 5*mn^2 - 3*mπp^2) + 2*mπp^2*(-5*mn^4 + mn^2*mπp^2 + mπp^4 + 3*MK^2*(mn^2 - mπp^2))*mΣs + (-9*mn^3*mπp^2 + 15*mn*mπp^4)*mΣs^2 - 3*(2*mn^4 + mn^2*mπp^2 - 3*mπp^4)*mΣs^3) + mΞs^3*(3*mπp^4*(2*MK^4 + 7*mn^4 - 2*mn^2*mπp^2 - mπp^4 + MK^2*(-7*mn^2 + mπp^2)) + 3*mn*mπp^4*(-6*MK^2 + 11*mn^2 - 7*mπp^2)*mΣs + mπp^2*(7*mn^4 - 5*mn^2*mπp^2 + 10*mπp^4 + 3*MK^2*(mn^2 - 5*mπp^2))*mΣs^2 + 18*mn*mπp^4*mΣs^3 - 6*(mn^4 - 2*mπp^4)*mΣs^4) + mΞs*(mπp^6*(12*MK^4 - 18*MK^2*mn^2 + 4*mn^4 + mn^2*mπp^2 + mπp^4) + 6*mn*mπp^6*(-2*MK^2 + mn^2 + 2*mπp^2)*mΣs + mπp^4*(12*MK^4 - 4*mn^4 + 12*MK^2*mπp^2 - mn^2*mπp^2 + 5*mπp^4)*mΣs^2 - 3*mn*mπp^4*(6*MK^2 + 5*mn^2 + 7*mπp^2)*mΣs^3 - 2*mπp^2*(2*mn^4 + 2*mn^2*mπp^2 + 5*mπp^4 + 3*MK^2*(mn^2 + 3*mπp^2))*mΣs^4 + 9*mn*mπp^2*(mn^2 + mπp^2)*mΣs^5 + 4*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^6) + mΞs^2*mπp^2*(-9*mn^3*mπp^4 + 9*mn*mπp^6 + 12*MK^4*mπp^2*mΣs + 2*(4*mn^4*mπp^2 - 11*mn^2*mπp^4 + mπp^6)*mΣs + 12*mn*mπp^2*(mn^2 - 3*mπp^2)*mΣs^2 + 5*(2*mn^4 - mn^2*mπp^2 - mπp^4)*mΣs^3 + 3*(3*mn^3 + 5*mn*mπp^2)*mΣs^4 + 3*(mn^2 + 3*mπp^2)*mΣs^5 - 3*MK^2*mΣs*(8*mπp^2*(mn^2 - mπp^2) + 8*mn*mπp^2*mΣs + (mn^2 + 7*mπp^2)*mΣs^2))) + mLambda^2*(mπp^8*(3*MK^2 - 2*mn^2 + mπp^2) + mΞs^7*(4*mn^3 - 2*mn*mπp^2) - mn*mπp^6*(-18*MK^2 + 10*mn^2 + mπp^2)*mΣs + 3*(9*MK^2*mπp^6 - mπp^8)*mΣs^2 + 3*mn*mπp^4*(7*MK^2 + 7*mn^2 + 2*mπp^2)*mΣs^3 + 3*mπp^4*(2*MK^2 + mn^2 + 2*mπp^2)*mΣs^4 - 3*mn*mπp^2*(MK^2 + 5*mn^2 + 2*mπp^2)*mΣs^5 - mπp^2*(mn^2 + 4*mπp^2)*mΣs^6 + mn*(4*mn^2 + mπp^2)*mΣs^7 - mΞs^6*(mn^2*mπp^2 + mπp^4 - 8*mn^3*mΣs + 4*mn*mπp^2*mΣs) + mΞs^5*mπp^2*(3*MK^2*mn - 15*mn^3 + 6*mn*mπp^2 - (mn^2 + 4*mπp^2)*mΣs - 3*mn*mΣs^2) + mΞs^4*(3*mπp^4*(mn^2 + mπp^2) + 2*mn*mπp^2*(3*MK^2 - 7*mn^2 + 2*mπp^2)*mΣs + mπp^2*(mn^2 - 5*mπp^2)*mΣs^2 - 12*mn^3*mΣs^3) + mΞs^3*(3*mn*mπp^4*(-3*MK^2 + 7*mn^2 - 2*mπp^2) + mπp^4*(6*MK^2 - 7*mn^2 + 8*mπp^2)*mΣs + mn*mπp^2*(3*MK^2 + 17*mn^2 + 5*mπp^2)*mΣs^2 + (2*mn^2*mπp^2 - 7*mπp^4)*mΣs^3 + 3*mn*(-4*mn^2 + mπp^2)*mΣs^4) + mΞs*(2*mn*mπp^6*(3*MK^2 - 5*mn^2 + mπp^2) - 2*mπp^6*(-9*MK^2 + 8*mn^2 + 2*mπp^2)*mΣs + 2*mn*mπp^4*(12*MK^2 - 4*mn^2 + 11*mπp^2)*mΣs^2 + mπp^4*(12*MK^2 - 7*mn^2 + 35*mπp^2)*mΣs^3 - 2*mn*mπp^2*(3*MK^2 + 7*mn^2 + mπp^2)*mΣs^4 - mπp^2*(mn^2 + 7*mπp^2)*mΣs^5 + 2*mn*(4*mn^2 + mπp^2)*mΣs^6) + mΞs^2*mπp^2*(-3*mπp^6 + (-8*mn^3*mπp^2 + mn*mπp^4)*mΣs + (-16*mn^2*mπp^2 + 44*mπp^4)*mΣs^2 + (17*mn^3 + 5*mn*mπp^2)*mΣs^3 + (mn^2 - 8*mπp^2)*mΣs^4 + 3*mn*mΣs^5 - 3*MK^2*(mπp^4 - 4*mπp^2*mΣs^2 + mn*mΣs^3))))*B0[mπp^2, mΞs^2, mΣs^2])/(1728*mΞs^2*mπp^4*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mLambda^7*mΣs^3 - 3*mLambda^6*mΣs^3*(mn + mΞs + mΣs) + mLambda^5*mΣs*(-(mΞs*mΣs*(4*mn^2 + 5*mn*mΣs + mΣs^2)) - 2*(-mπp^2 + mΣs^2)*(-mn^2 + mn*mΣs + 2*mΣs^2) + mΞs^2*(2*mn^2 - 2*mn*mΣs + 5*mΣs^2) + MK^2*(-2*mΞs^2 + 2*mπp^2 + 4*mΞs*mΣs + 7*mΣs^2)) + MK^6*(mn*mΞs^3 + mπp^4 + 2*mn*mπp^2*mΣs + 2*mπp^2*mΣs^2 + mn*mΣs^3 + 2*mΞs^2*(mπp^2 + mn*mΣs) + 2*mΞs*(mn*mπp^2 + mπp^2*mΣs + mn*mΣs^2)) - MK^4*(2*mn*mΞs^5 + 2*mΞs^4*(mn^2 + mπp^2 + 2*mn*mΣs) + mn*mΞs^3*(5*mn^2 + 3*mn*mΣs + 5*mΣs^2) + (mn + mΣs)*(-mπp^2 + mΣs^2)*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + 2*mΞs^2*(3*mn^2*mπp^2 - mπp^4 + (3*mn^3 - mn*mπp^2)*mΣs + (mn^2 + mπp^2)*mΣs^2 + 2*mn*mΣs^3) + 2*mΞs*(2*mn^3*mπp^2 - mn*mπp^4 + 2*mπp^2*(mn^2 - mπp^2)*mΣs - 2*mn*mπp^2*mΣs^2 + mn*mΣs^4)) - mΞs^3*(mΞs*(3*mn^2 - 2*mπp^2 + mn*mΣs)*(-mn^2 + mΣs^2)^2 + mn*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) + (mn^2 - mπp^2)*(-mn + mΣs)*(mn + mΣs)^2*(-3*mn^2 + mπp^2 + 2*mΣs^2) + 2*mn*mΞs^3*(mn^3 + mΣs^3) + 2*mΞs^2*(2*mn^5 - mn^3*mπp^2 - 2*mn^3*mΣs^2 + (mn^2 - mπp^2)*mΣs^3 + mn*mΣs^4)) + MK^2*mΞs*(mn*mΞs^6 + 2*mn*mΞs^5*(mn + mΣs) + 2*(mn^2 - mπp^2)*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) + 2*mΞs^4*(3*mn^3 - mn*mπp^2 + (mn^2 - mπp^2)*mΣs + 2*mn*mΣs^2) + mn*mΞs^3*(5*mn^3 + 6*mn^2*mΣs - 4*mπp^2*mΣs + 2*mn*mΣs^2 + 5*mΣs^3) + 2*mΞs*(mn + mΣs)*(2*mn^3*mπp^2 - mn*mπp^4 + 2*(mn^2 - mπp^2)^2*mΣs - 2*mn^3*mΣs^2 + mn*mΣs^4) + mΞs^2*(mn*(7*mn^4 - 4*mn^2*mπp^2 + mπp^4) + 2*(3*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs - 4*mn*(mn^2 + mπp^2)*mΣs^2 + 2*(mn^2 - mπp^2)*mΣs^3 + 4*mn*mΣs^4)) + mLambda^4*mΣs*(-2*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) + mΞs^3*(2*mn^2 - 2*mn*mΣs + 5*mΣs^2) + 2*mΞs*(mn + mΣs)*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + 2*mΞs^2*(mn^3 - mn^2*mΣs + mn*mΣs^2 + 3*mΣs^3) + MK^2*(-2*mn*mΞs^2 - 2*mΞs^3 + 2*mn*mπp^2 + 4*mπp^2*mΣs + 7*mn*mΣs^2 + 5*mΣs^3 + 2*mΞs*(mπp^2 + 2*mn*mΣs + 3*mΣs^2))) + mLambda^3*(-2*mn*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) - (-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^4*(mn^3 - 3*mn^2*mΣs + 3*mn*mΣs^2 - 2*mΣs^3) + 2*mΞs^3*(mn^4 + mn^3*mΣs + 3*mn^2*mΣs^2 + 4*mn*mΣs^3 + mΣs^4) + 2*mΞs^2*(mn + mΣs)*(-(mn^2*mπp^2) - 2*(mn^3 - mn*mπp^2)*mΣs + (2*mn^2 - 3*mπp^2)*mΣs^2 + 2*mΣs^4) + MK^4*(2*mΞs^3 - 4*mπp^2*mΣs - 5*mΣs^3 - 2*mΞs*(mπp^2 + 3*mΣs^2)) + MK^2*(mΞs^4*(-mn + 2*mΣs) - 2*mΞs^3*(2*mn^2 + mn*mΣs + 2*mΣs^2) + mΞs^2*(2*mn*mπp^2 + 4*mn^2*mΣs + 4*mn*mΣs^2 - 4*mΣs^3) + (-mπp^2 + mΣs^2)*(mn*mπp^2 - 4*mn^2*mΣs + 2*mπp^2*mΣs + 3*mn*mΣs^2 + 6*mΣs^3) + 2*mΞs*(2*mn^2*mπp^2 + mn*mπp^2*mΣs + 2*(mn^2 - mπp^2)*mΣs^2 + 4*mn*mΣs^3 + 3*mΣs^4))) + mLambda^2*(MK^4*(2*mn*mΞs^3 + mΞs^4 - mπp^4 - 4*mn*mπp^2*mΣs - 2*mΞs^2*mΣs^2 - 6*mπp^2*mΣs^2 - 5*mn*mΣs^3 - 2*mΣs^4 - mΞs*(2*mn*mπp^2 + 4*mπp^2*mΣs + 6*mn*mΣs^2 + 3*mΣs^3)) + mΞs*((-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mn^2 + mπp^2 + mΣs^2) - 2*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + mΞs^4*(mn^3 - 3*mn^2*mΣs + 3*mn*mΣs^2 - 2*mΣs^3) + mΞs^3*(2*mn^4 - 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 - 3*mΣs^4) - 2*mΞs^2*(mn + mΣs)*(-mn^4 + mn^2*mπp^2 + 2*(mn^3 - mn*mπp^2)*mΣs + (-4*mn^2 + 3*mπp^2)*mΣs^2 + mΣs^4)) + MK^2*(mΞs^5*(-mn + 2*mΣs) + mΞs^4*(-3*mn^2 + mn*mΣs + 2*mΣs^2) + 2*mΞs^3*(-2*mn^3 + mn*mπp^2 + mn^2*mΣs + mn*mΣs^2 + mΣs^3) + (mn + mΣs)*(-mπp^2 + mΣs^2)*(-(mn*mπp^2) - 4*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mn^2*mπp^2 + 2*mn^3*mΣs + 4*(mn^2 - mπp^2)*mΣs^2 + mΣs^4) + mΞs*(4*mn^3*mπp^2 - mn*mπp^4 + (6*mn^2*mπp^2 - 2*mπp^4)*mΣs + 4*(mn^3 - 2*mn*mπp^2)*mΣs^2 + 2*(mn^2 - 4*mπp^2)*mΣs^3 + mn*mΣs^4 + 2*mΣs^5))) + mLambda*(MK^6*(mΞs + mΣs)*(mΞs^2 + 2*mπp^2 + mΞs*mΣs + mΣs^2) - mΞs^2*((-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mn^2 + mπp^2 + mΣs^2) + mn*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) + mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-3*mn^3 + 2*mn*mπp^2 - 2*mn^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mn + mΣs)*(mn^4 - mn^2*mπp^2 - 2*mn^3*mΣs + mn*mπp^2*mΣs - mπp^2*mΣs^2 + mn*mΣs^3 + mΣs^4) + mΞs^3*(2*mn^4 + 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 + mΣs^4)) - MK^4*(mΞs^5 + mΞs^4*(mn + 2*mΣs) + mΞs^3*(5*mn^2 + 3*mn*mΣs + 4*mΣs^2) + mΞs^2*mΣs*(6*mn^2 - 4*mπp^2 + 4*mn*mΣs + 5*mΣs^2) + (-mπp^2 + mΣs^2)*(mn*mπp^2 - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + mΞs*(4*mn^2*mπp^2 - mπp^4 + 2*mn*mπp^2*mΣs - 2*mπp^2*mΣs^2 + 3*mn*mΣs^3 + 4*mΣs^4)) + MK^2*(mn*mΞs^6 + (-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^5*(3*mn^2 + 3*mn*mΣs + 2*mΣs^2) + mΞs*(mn + mΣs)*(-mπp^2 + mΣs^2)*(-2*mn^3 + mn*mπp^2 - 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + mΞs^4*(3*mn^3 - 2*mn*mπp^2 + (mn^2 - 2*mπp^2)*mΣs + 5*mn*mΣs^2 + 4*mΣs^3) + mΞs^3*(7*mn^4 - 2*mn^2*mπp^2 + 8*mn^3*mΣs - 4*mn*mπp^2*mΣs + 6*mn*mΣs^3 + 5*mΣs^4) + mΞs^2*(-2*mn^3*mπp^2 + mn*mπp^4 + 2*(2*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs + 4*(mn^3 - 2*mn*mπp^2)*mΣs^2 + 2*(mn^2 - 2*mπp^2)*mΣs^3 + 5*mn*mΣs^4 + 4*mΣs^5))))*C0[mLambda^2, mn^2, mπp^2, mΞs^2, MK^2, mΣs^2])/(288*mΞs^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - ((Dd*(Dd - 3*F)*(hD + 3*hF)*(-1/16*A0[mLambda^2]/Pi^2 - A0[mn^2]/(16*Pi^2) + A0[(4*MK^2)/3 - Mπ^2/3]/(16*Pi^2) + ((mLambda^4 - 2*mLambda^3*(mLambda + mn) - 2*mLambda*mn*((4*MK^2)/3 - Mπ^2/3) - ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)*(mn^2 - mπp^2) + 2*mLambda^2*(mLambda*mn - mn^2 + mπp^2) - mLambda^2*((4*MK^2)/3 - mLambda^2 - mn^2 - Mπ^2/3 + mπp^2))*B0[mLambda^2, mLambda^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + ((2*mLambda^2*mn^2 - 2*mLambda*mn*((4*MK^2)/3 - Mπ^2/3) - mLambda^2*((4*MK^2)/3 + 2*mn^2 - Mπ^2/3) + ((4*MK^2)/3 - Mπ^2/3)*(-mn^2 + mπp^2))*B0[mn^2, mn^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) - (mLambda*mn*(mLambda*mn + mn^2 + mLambda*(mLambda + mn) - mπp^2)*B0[mπp^2, mLambda^2, mn^2])/(4*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + (mLambda*mn*(-(mLambda*(mLambda + mn)*((4*MK^2)/3 - Mπ^2/3)) + ((4*MK^2)/3 - Mπ^2/3)*(-(mLambda*mn) - mn^2 + mπp^2))*C0[mLambda^2, mn^2, mπp^2, mLambda^2, (4*MK^2)/3 - Mπ^2/3, mn^2])/(4*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd + F)*(hD - hF)*(-1/16*A0[mn^2]/Pi^2 - ((mLambda + mSigma)*A0[mSigma^2])/(32*mLambda*Pi^2) + ((mLambda*mn + mn*mSigma)*A0[Mπ^2])/(32*mLambda*mn*Pi^2) + ((mLambda + mSigma)*(mLambda^4 - 2*mLambda^3*(mn + mSigma) - 2*mLambda*mn*Mπ^2 - (-mSigma^2 + Mπ^2)*(mn^2 - mπp^2) + 2*mLambda*mSigma*(-mn^2 + mn*mSigma + mπp^2) - mLambda^2*(-mn^2 - mSigma^2 + Mπ^2 + mπp^2))*B0[mLambda^2, mSigma^2, Mπ^2])/(32*mLambda*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + ((2*mn^2*mSigma^2 - 2*mLambda*mn*Mπ^2 - mLambda^2*(2*mn^2 + Mπ^2) + Mπ^2*(-mn^2 + mπp^2))*B0[mn^2, mn^2, Mπ^2])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) - (mn*(mLambda + mSigma)*(mn^2 + mn*mSigma + mLambda*(mn + mSigma) - mπp^2)*B0[mπp^2, mn^2, mSigma^2])/(8*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + (mn*(mLambda + mSigma)*(mLambda^3*mn - mLambda^2*mn*mSigma - mLambda*mn*mSigma^2 + mn*mSigma^3 - mLambda*(mn + mSigma)*Mπ^2 + Mπ^2*(-mn^2 - mn*mSigma + mπp^2))*C0[mLambda^2, mn^2, mπp^2, mSigma^2, Mπ^2, mn^2])/(8*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((-mn + mSigma)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(4*f^3) + ((Dd - 3*F)*(Dd + 3*F)*(hD - 3*hF)*(((mLambda^2 + mn*mΞ)*A0[MK^2])/(32*mLambda*mn*Pi^2) - ((mLambda + mn)*A0[mLambda^2])/(32*mn*Pi^2) - ((mLambda + mΞ)*A0[mΞ^2])/(32*mLambda*Pi^2) + ((mLambda + mΞ)*(mLambda^4 - 2*MK^2*mLambda*mn - 2*mLambda^3*(mLambda + mΞ) - (MK^2 - mΞ^2)*(mn^2 - mπp^2) + 2*mLambda*mΞ*(-mn^2 + mn*mΞ + mπp^2) - mLambda^2*(MK^2 - 2*mLambda^2 + mn^2 - 2*mLambda*mΞ + 2*mn*mΞ - mΞ^2 + mπp^2))*B0[mLambda^2, MK^2, mΞ^2])/(32*mLambda*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + ((mLambda + mn)*(mLambda^2*mn^2 - 2*mLambda*mn^3 + mn^4 - mLambda^2*(MK^2 - mLambda^2 + 2*mLambda*mn + mn^2) - 2*mLambda*mn*(MK^2 + mLambda*(-mLambda + mn)) + 2*mLambda*mn^2*mΞ - 2*mn^3*mΞ + 2*mn^2*mΞ^2 - mLambda^2*mπp^2 + 2*mLambda*mn*mπp^2 - mn^2*mπp^2 + MK^2*(-mn^2 + mπp^2))*B0[mn^2, MK^2, mLambda^2])/(32*mn*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) - ((mLambda + mn)*(mLambda + mΞ)*(mLambda*mn + mn*mΞ + mLambda*(mLambda + mΞ) - mπp^2)*B0[mπp^2, mLambda^2, mΞ^2])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + ((mLambda + mn)*(mLambda + mΞ)*(mLambda^4 + mLambda*(mLambda - mn)^2*mΞ - mLambda*mn*mΞ^2 + (mLambda - mn)*mn*mΞ^2 + mn*mΞ^3 - MK^2*mLambda*(mLambda + mΞ) - mLambda^3*(mLambda - mn + mΞ) + mLambda*(mLambda - mn)*(mLambda^2 - mπp^2) - (mLambda - mn)*mΞ*(mn^2 - mπp^2) + MK^2*(-(mLambda*mn) - mn*mΞ + mπp^2))*C0[mLambda^2, mn^2, mπp^2, mΞ^2, MK^2, mLambda^2])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) - ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd - 3*F)*(Dd - F)*(hD + hF)*(((mLambda*mSigma + mn*mΞ)*A0[MK^2])/(32*mLambda*mn*Pi^2) - ((mn + mSigma)*A0[mSigma^2])/(32*mn*Pi^2) - ((mLambda + mΞ)*A0[mΞ^2])/(32*mLambda*Pi^2) + ((mLambda + mΞ)*(mLambda^4 - 2*MK^2*mLambda*mn - 2*mLambda^3*(mSigma + mΞ) - (MK^2 - mΞ^2)*(mn^2 - mπp^2) + 2*mLambda*mΞ*(-mn^2 + mn*mΞ + mπp^2) - mLambda^2*(MK^2 + mn^2 - 2*mSigma^2 + 2*mn*mΞ - 2*mSigma*mΞ - mΞ^2 + mπp^2))*B0[mLambda^2, MK^2, mΞ^2])/(32*mLambda*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + ((mn + mSigma)*(mn^4 - 2*mn^3*mSigma + mn^2*mSigma^2 - 2*mLambda*mn*(MK^2 + (mn - mSigma)*mSigma) - mLambda^2*(MK^2 + mn^2 + 2*mn*mSigma - mSigma^2) - 2*mn^3*mΞ + 2*mn^2*mSigma*mΞ + 2*mn^2*mΞ^2 - mn^2*mπp^2 + 2*mn*mSigma*mπp^2 - mSigma^2*mπp^2 + MK^2*(-mn^2 + mπp^2))*B0[mn^2, MK^2, mSigma^2])/(32*mn*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) - ((mn + mSigma)*(mLambda + mΞ)*(mn*mSigma + mn*mΞ + mLambda*(mSigma + mΞ) - mπp^2)*B0[mπp^2, mSigma^2, mΞ^2])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + ((mn + mSigma)*(mLambda + mΞ)*(mLambda^3*mSigma + mLambda*(-mn + mSigma)^2*mΞ - mLambda*mn*mΞ^2 + mn*(-mn + mSigma)*mΞ^2 + mn*mΞ^3 - MK^2*mLambda*(mSigma + mΞ) - mLambda^2*mSigma*(-mn + mSigma + mΞ) - (-mn + mSigma)*mΞ*(mn^2 - mπp^2) + mLambda*(-mn + mSigma)*(mSigma^2 - mπp^2) + MK^2*(-(mn*mSigma) - mn*mΞ + mπp^2))*C0[mLambda^2, mn^2, mπp^2, mΞ^2, MK^2, mSigma^2])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((-mn + mSigma)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) - ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(8*f^3))/Sqrt[2]}, {Xim, -1/48*((hD - 3*hF)*A0[MK^2])/(Sqrt[3]*f^3*Pi^2) - ((hD - 3*hF)*A0[Mπ^2])/(256*Sqrt[3]*f^3*Pi^2) - (Sqrt[3]*(hD - 3*hF)*A0[(4*MK^2)/3 - Mπ^2/3])/(256*f^3*Pi^2) + (Sqrt[3]*(hD + hF)*(-1/32*(mLambda*A0[MK^2])/(mXim*Pi^2) - (mSigma*A0[MK^2])/(32*mXim*Pi^2) - A0[mSigma^2]/(16*Pi^2) + (mLambda*A0[mSigma^2])/(32*mXim*Pi^2) + (mSigma*A0[mSigma^2])/(32*mXim*Pi^2) - (MK^2*B0[mXim^2, MK^2, mSigma^2])/(16*Pi^2) - (mLambda*mSigma*B0[mXim^2, MK^2, mSigma^2])/(16*Pi^2) + (MK^2*mLambda*B0[mXim^2, MK^2, mSigma^2])/(32*mXim*Pi^2) + (MK^2*mSigma*B0[mXim^2, MK^2, mSigma^2])/(32*mXim*Pi^2) - (mLambda*mSigma^2*B0[mXim^2, MK^2, mSigma^2])/(32*mXim*Pi^2) - (mSigma^3*B0[mXim^2, MK^2, mSigma^2])/(32*mXim*Pi^2) - (mLambda*mXim*B0[mXim^2, MK^2, mSigma^2])/(32*Pi^2) + (3*mSigma*mXim*B0[mXim^2, MK^2, mSigma^2])/(32*Pi^2) + (mXim^2*B0[mXim^2, MK^2, mSigma^2])/(16*Pi^2) - ((-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(16*Pi^2)))/(8*f^3) - (hC*^2*((2*mLambda*mXim^7*mπp^2 + 2*mLambda*mXim^6*mπp^2*(-mLambda + mΞs - mΣs) - 2*mLambda*(-mΞs^4 + Mπ^4)*mπp^2*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΣs) + 2*mLambda*mXim^5*mπp^2*(mLambda^2 - 4*mΞs^2 - 6*Mπ^2 + mπp^2 + mLambda*mΣs + 5*mΣs^2 - 2*mΞs*(mLambda + mΣs)) - 2*mXim^4*(mLambda*mΞs^5 + mπp^2*(2*mLambda^4 - 8*mLambda^2*Mπ^2 + Mπ^4 + mLambda^2*mπp^2) + 2*mLambda*mΞs^4*mΣs + mLambda*mπp^2*(2*mLambda^2 - 5*Mπ^2 + mπp^2)*mΣs + 10*mLambda*mπp^2*mΣs^3 - mπp^2*mΣs^4 + mLambda*mΣs^5 + mLambda*mΞs^3*(8*mπp^2 + 3*mΣs^2) + mLambda*mΞs^2*(-2*mLambda*mπp^2 - 2*mπp^2*mΣs + 3*mΣs^3) + mLambda*mΞs*(3*Mπ^2*mπp^2 - 2*mπp^4 - 5*mLambda*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 2*mΣs^4)) + mXim^3*(2*mLambda^2*mΞs^5 + mLambda*mπp^2*(27*Mπ^4 - 8*Mπ^2*(mLambda^2 + 2*mπp^2) + 2*(mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4)) - 2*mπp^2*(mLambda^2*Mπ^2 + Mπ^4 - 2*mLambda^2*mπp^2)*mΣs - 2*mLambda*mπp^2*(3*mLambda^2 + 11*Mπ^2 + mπp^2)*mΣs^2 + 16*mLambda^2*mπp^2*mΣs^3 - 28*mLambda*mπp^2*mΣs^4 + 2*(mLambda^2 + mπp^2)*mΣs^5 + mLambda*mΞs^4*(27*mπp^2 + 4*mLambda*mΣs) + 2*mLambda*mΞs^3*(10*mLambda*mπp^2 + 12*mπp^2*mΣs + 3*mLambda*mΣs^2) + 2*mLambda*mΞs^2*(mπp^2*(-3*mLambda^2 + 13*Mπ^2 - 8*mπp^2) + mLambda*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 3*mLambda*mΣs^3) + 2*mΞs*(-(mπp^2*(2*mLambda^4 - 11*mLambda^2*Mπ^2 + Mπ^4 + 3*mLambda^2*mπp^2)) + mLambda*mπp^2*(13*Mπ^2 - 4*(3*mLambda^2 + mπp^2))*mΣs - 10*mLambda^2*mπp^2*mΣs^2 - 6*mLambda*mπp^2*mΣs^3 + (2*mLambda^2 + mπp^2)*mΣs^4)) + mXim^2*(2*mΞs^5*(mLambda^3 - mLambda*mπp^2) + 2*mπp^2*(Mπ^4*(-27*mLambda^2 + mπp^2) - mLambda^4*(mLambda^2 + mπp^2) + 4*mLambda^2*Mπ^2*(2*mLambda^2 + mπp^2)) - 2*mLambda*mπp^2*(2*mLambda^4 + 25*Mπ^4 + 3*mLambda^2*mπp^2 + mπp^4 - Mπ^2*(11*mLambda^2 + 7*mπp^2))*mΣs + 4*mLambda^2*mπp^2*(mLambda^2 - Mπ^2 + mπp^2)*mΣs^2 + 20*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^3 - mπp^2*(mLambda^2 + 2*mπp^2)*mΣs^4 + mLambda*(2*mLambda^2 + mπp^2)*mΣs^5 + mLambda*mΞs^4*(-(mLambda*mπp^2) + 4*mLambda^2*mΣs - 3*mπp^2*mΣs) + 2*mLambda*mΞs^3*(8*mπp^2*(mLambda^2 - mπp^2) - 6*mLambda*mπp^2*mΣs + 3*(mLambda^2 + mπp^2)*mΣs^2) + 2*mLambda*mΞs^2*(2*mLambda*mπp^2*(-Mπ^2 + mπp^2) + (-10*mLambda^2*mπp^2 + 4*mπp^4)*mΣs - 4*mLambda*mπp^2*mΣs^2 + 3*(mLambda^2 + mπp^2)*mΣs^3) + mLambda*mΞs*(mπp^2*(5*Mπ^4 + 2*(mLambda^2 + mπp^2)^2 - 2*Mπ^2*(mLambda^2 + 5*mπp^2)) - 2*mLambda*mπp^2*(-5*mLambda^2 + 8*Mπ^2 + mπp^2)*mΣs + 2*mπp^2*(mLambda^2 - 7*mπp^2)*mΣs^2 - 12*mLambda*mπp^2*mΣs^3 + (4*mLambda^2 + 3*mπp^2)*mΣs^4)) + mXim*(mΞs^5*(-2*mLambda^4 + mLambda^2*mπp^2) + mLambda*mπp^2*(-64*Mπ^6 + Mπ^4*(27*mLambda^2 + 28*mπp^2) - 4*Mπ^2*(3*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4) + 2*(mLambda^6 + mLambda^4*mπp^2 + mLambda^2*mπp^4 + mπp^6)) + mπp^2*(2*mLambda^2*(mLambda^2 + mπp^2)^2 + Mπ^4*(5*mLambda^2 + 2*mπp^2) - 2*Mπ^2*(3*mLambda^4 + 5*mLambda^2*mπp^2))*mΣs - 2*mLambda*mπp^2*(4*(mLambda^2 + mπp^2)^2 - Mπ^2*(13*mLambda^2 + 11*mπp^2))*mΣs^2 - 16*mLambda^2*mπp^2*(mLambda^2 + mπp^2)*mΣs^3 + 27*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^4 - 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^5 + mLambda*mΞs^4*(-28*mLambda^2*mπp^2 + 27*mπp^4 - 4*mLambda^3*mΣs + 3*mLambda*mπp^2*mΣs) - 2*mLambda*mΞs^3*(mLambda^2 - mπp^2)*(10*mLambda*mπp^2 + 6*mπp^2*mΣs + 3*mLambda*mΣs^2) + 2*mLambda*mΞs^2*(mLambda^2 - mπp^2)*(mπp^2*(5*mLambda^2 - 11*Mπ^2 + 4*mπp^2) + 7*mLambda*mπp^2*mΣs - 7*mπp^2*mΣs^2 - 3*mLambda*mΣs^3) + mΞs*(-2*mπp^2*(Mπ^4*(25*mLambda^2 - mπp^2) - Mπ^2*(5*mLambda^4 + 7*mLambda^2*mπp^2) + mLambda^2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)) - 2*mLambda*mπp^2*(8*Mπ^4 + 2*mLambda^2*(mLambda^2 + 2*mπp^2) - Mπ^2*(13*mLambda^2 + 5*mπp^2))*mΣs + 4*mLambda^2*mπp^2*(mLambda^2 + 2*mπp^2)*mΣs^2 + 12*mLambda*mπp^2*(2*mLambda^2 + mπp^2)*mΣs^3 - (4*mLambda^4 + 3*mLambda^2*mπp^2 + 2*mπp^4)*mΣs^4)))/(3456*mLambda*mXim*mΞs^2*mπp^2*mΣs^2*Pi^2) + ((2*mXim^7*mπp^4 + 2*(-mΞs^2 + Mπ^2)^2*mπp^4*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΣs) + mXim^6*(-2*mΞs^5 - 2*mLambda*mπp^4 - 4*mΞs^4*mΣs - 5*mπp^4*mΣs - 7*mπp^2*mΣs^3 + 2*mΣs^5 - 2*mΞs^3*(-3*mπp^2 + mΣs^2) + 2*mΞs^2*(2*mπp^2*mΣs + mΣs^3) + mΞs*(5*mπp^4 - 6*mπp^2*mΣs^2 + 4*mΣs^4)) + mXim^5*(2*mLambda*mΞs^5 + mπp^4*(mLambda^2 - 7*Mπ^2 + 2*mπp^2) + 4*mπp^4*mΣs^2 + 7*mLambda*mπp^2*mΣs^3 - 2*mπp^2*mΣs^4 - 2*mLambda*mΣs^5 + mΞs^4*(-mπp^2 + 4*mLambda*mΣs) + 2*mΞs^3*(-3*mLambda*mπp^2 - 2*mπp^2*mΣs + mLambda*mΣs^2) - mΞs^2*(7*mπp^4 + 4*mLambda*mπp^2*mΣs + 6*mπp^2*mΣs^2 + 2*mLambda*mΣs^3) - mΞs*(7*mLambda*mπp^4 + 6*mπp^4*mΣs - 6*mLambda*mπp^2*mΣs^2 + 5*mπp^2*mΣs^3 + 4*mLambda*mΣs^4)) + mXim^4*(mΞs^5*(2*mLambda^2 - mπp^2) - mLambda*mπp^4*(mLambda^2 - 7*Mπ^2 + mπp^2) + mπp^4*(-3*mLambda^2 + 14*Mπ^2 - 4*mπp^2)*mΣs + mLambda*mπp^4*mΣs^2 + mπp^2*(4*mLambda^2 + 3*Mπ^2 + 7*mπp^2)*mΣs^3 + mLambda*mπp^2*mΣs^4 - 2*(mLambda^2 + mπp^2)*mΣs^5 + mΞs^4*(-(mLambda*mπp^2) + 4*mLambda^2*mΣs - 2*mπp^2*mΣs) + mΞs^3*(mπp^2*(-9*mLambda^2 + 3*Mπ^2 + 8*mπp^2) - mLambda*mπp^2*mΣs + 2*(mLambda^2 - 2*mπp^2)*mΣs^2) - mΞs^2*(3*mLambda*mπp^4 + mπp^2*(10*mLambda^2 - 6*Mπ^2 - 3*mπp^2)*mΣs + (2*mLambda^2 + 5*mπp^2)*mΣs^3) + mΞs*(mπp^4*(-4*mLambda^2 - 2*Mπ^2 + mπp^2) - 6*mLambda*mπp^4*mΣs + 6*mπp^2*(Mπ^2 + mπp^2)*mΣs^2 + mLambda*mπp^2*mΣs^3 - 4*(mLambda^2 + mπp^2)*mΣs^4)) + mXim^3*(-2*mΞs^5*(mLambda^3 - mLambda*mπp^2) + mπp^4*(5*Mπ^4 + Mπ^2*(mLambda^2 - 5*mπp^2) + mπp^2*(mLambda^2 + 2*mπp^2)) + mLambda*mπp^4*(2*mLambda^2 - Mπ^2 + mπp^2)*mΣs - 2*mπp^4*(mLambda^2 + 2*mπp^2)*mΣs^2 - mLambda*mπp^2*(4*mLambda^2 + 3*Mπ^2 + 2*mπp^2)*mΣs^3 + mπp^2*(mLambda^2 + 2*mπp^2)*mΣs^4 + mLambda*(2*mLambda^2 + mπp^2)*mΣs^5 - 2*mΞs^4*(mLambda^2 - mπp^2)*(-mπp^2 + 2*mLambda*mΣs) + mΞs^3*(3*mLambda*mπp^2*(3*mLambda^2 - Mπ^2 - 3*mπp^2) + 5*mπp^2*(mLambda^2 - 2*mπp^2)*mΣs + (-2*mLambda^3 + 5*mLambda*mπp^2)*mΣs^2) + mΞs^2*(mπp^4*(12*mLambda^2 - 2*Mπ^2 - 11*mπp^2) + mLambda*mπp^2*(10*mLambda^2 - 6*Mπ^2 - 3*mπp^2)*mΣs + 6*mπp^2*(mLambda^2 + mπp^2)*mΣs^2 + 2*(mLambda^3 + 2*mLambda*mπp^2)*mΣs^3) + mΞs*(3*mLambda*mπp^4*(mLambda^2 + 3*Mπ^2 - 2*mπp^2) + mπp^4*(3*mLambda^2 + 14*Mπ^2 - 12*mπp^2)*mΣs - 3*mLambda*mπp^2*(2*Mπ^2 + mπp^2)*mΣs^2 + (4*mLambda^2*mπp^2 + 5*mπp^4)*mΣs^3 + 2*mLambda*(2*mLambda^2 + mπp^2)*mΣs^4)) - mXim*(-mΞs^2 + Mπ^2)*mπp^4*(Mπ^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΣs) - mΞs*(mLambda*mΞs^2 - 4*(mLambda^2 - mπp^2)*(mLambda + mΣs) + mΞs*(-2*mLambda^2 + 3*mπp^2 + mLambda*mΣs))) - mXim^2*mπp^4*(Mπ^4*(5*mLambda + 4*mΞs + 7*mΣs) + Mπ^2*(-5*mΞs^3 - mΞs^2*(9*mLambda + 8*mΣs) + (mLambda + mΣs)*(mLambda^2 - 4*mπp^2 + 3*mΣs^2) + mΞs*(-3*mLambda^2 - 2*mπp^2 + mLambda*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 + mΞs^2*(4*mLambda + mΣs) - (mLambda + mΣs)*(-5*mLambda^2 + 2*mπp^2 + 3*mΣs^2) - mΞs*(-9*mLambda^2 + 4*mπp^2 + mLambda*mΣs + 6*mΣs^2))))*A0[mΞs^2])/(1728*mXim^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((2*mLambda^3*mXim^7 - 2*mLambda^3*(-mΞs^2 + Mπ^2)^2*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΣs) + mXim^6*(3*mLambda^3*(-mLambda + mΞs) - 2*Mπ^4 - 6*mLambda^3*mΣs + 3*mLambda^2*mΣs^2 - 4*mLambda*mΣs^3 - 2*mΣs^4 + Mπ^2*(3*mLambda^2 + 4*mLambda*mΣs + 4*mΣs^2)) + mLambda^3*mXim*(-mΞs^2 + Mπ^2)*(Mπ^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΣs) - mΞs*(mLambda*mΞs^2 - 4*(mLambda^2 - mπp^2)*(mLambda + mΣs) + mΞs*(-2*mLambda^2 + 3*mπp^2 + mLambda*mΣs))) + mXim^4*(-3*mLambda^6 - 4*mLambda^3*mΞs^3 + 2*mLambda^4*mπp^2 - 6*mLambda^5*mΣs - 5*mLambda^4*mΣs^2 + mLambda^3*mΣs^3 + 4*mLambda*mπp^2*mΣs^3 + 4*mLambda^2*mΣs^4 + 2*mπp^2*mΣs^4 + mLambda*mΣs^5 + Mπ^4*(5*mLambda^2 + mLambda*mΞs + 2*mπp^2 + mLambda*mΣs) + mLambda^2*mΞs^2*(-5*mLambda^2 + 3*mLambda*mΣs - 3*mΣs^2) + mLambda*mΞs*mΣs*(-4*mLambda^3 - 6*mLambda^2*mΣs - mLambda*mΣs^2 + mΣs^3) + Mπ^2*(24*mLambda^4 + 3*mLambda^2*mΞs^2 - 6*mLambda^2*mπp^2 + 35*mLambda^3*mΣs - 4*mLambda*mπp^2*mΣs - 9*mLambda^2*mΣs^2 - 4*mπp^2*mΣs^2 - 2*mLambda*mΣs^3 + mLambda*mΞs*(-2*mLambda^2 + mLambda*mΣs - 2*mΣs^2))) + mXim^5*(2*mLambda^5 - 2*mLambda^3*mΞs^2 + mLambda^3*mπp^2 + 4*mLambda^3*mΣs^2 + 7*mLambda^2*mΣs^3 - 2*mLambda*mΣs^4 - 2*mΣs^5 - 2*Mπ^4*(-mLambda + mΞs + mΣs) - mΞs*(6*mLambda^4 + 7*mLambda^3*mΣs - 3*mLambda^2*mΣs^2 + 4*mLambda*mΣs^3 + 2*mΣs^4) + Mπ^2*(-9*mLambda^3 - mLambda^2*mΣs + 4*mΣs^3 + mΞs*(3*mLambda^2 + 4*mLambda*mΣs + 4*mΣs^2))) + mLambda^3*mXim^2*(Mπ^4*(5*mLambda + 4*mΞs + 7*mΣs) + Mπ^2*(-5*mΞs^3 - mΞs^2*(9*mLambda + 8*mΣs) + 3*(mLambda + mΣs)*(mLambda^2 - 2*mπp^2 + mΣs^2) + mΞs*(-mLambda^2 - 4*mπp^2 + mLambda*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 - 3*(-mLambda + mΣs)*(mLambda + mΣs)^2 + mΞs^2*(4*mLambda + mΣs) - mΞs*(-7*mLambda^2 + 2*mπp^2 + mLambda*mΣs + 6*mΣs^2))) + mXim^3*(Mπ^4*(38*mLambda^3 + 7*mLambda^2*mΞs - mLambda*mπp^2 + 2*mΞs*mπp^2 + 4*mLambda^2*mΣs + 2*mπp^2*mΣs) + (-mLambda + mΣs)*(mLambda + mΣs)^3*(-(mLambda*(2*mLambda^2 + mπp^2)) + (mLambda^2 + 2*mπp^2)*mΣs) + mLambda^2*mΞs^3*(mLambda^2 + 5*mLambda*mΣs - 3*mΣs^2) - 2*mLambda^2*mΞs^2*(-2*mLambda^3 + 2*mLambda*mπp^2 + 3*mLambda^2*mΣs + 6*mLambda*mΣs^2 + 3*mΣs^3) + mΞs*(mLambda + mΣs)*(-6*mLambda^5 - (mLambda^4 + 2*mLambda^2*mπp^2)*mΣs + 2*mLambda*(2*mLambda^2 + mπp^2)*mΣs^2 + (mLambda^2 + 2*mπp^2)*mΣs^3) + Mπ^2*(3*mLambda^2*mΞs^3 + 2*mLambda^2*mΞs^2*(mLambda + 3*mΣs) - mΞs*(-35*mLambda^4 + 6*mLambda^2*mπp^2 + (-56*mLambda^3 + 4*mLambda*mπp^2)*mΣs + 4*(2*mLambda^2 + mπp^2)*mΣs^2) - (mLambda + mΣs)*(9*mLambda^4 + 6*mLambda^2*mπp^2 - (7*mLambda^3 + 2*mLambda*mπp^2)*mΣs + (5*mLambda^2 + 4*mπp^2)*mΣs^2))))*A0[Mπ^2])/(1728*mLambda^3*mXim^3*mΞs^2*mΣs^2*Pi^2) + ((2*mLambda^7*mπp^4 - 7*mLambda^5*Mπ^2*mπp^4 + 5*mLambda^3*Mπ^4*mπp^4 + 2*mLambda^5*mπp^6 - 5*mLambda^3*Mπ^2*mπp^6 + mLambda*Mπ^4*mπp^6 + 2*mLambda^3*mπp^8 + 2*mΞs^5*(mLambda^6 - mLambda^4*mπp^2) + 5*mLambda^6*mπp^4*mΣs - 2*mLambda^4*Mπ^2*mπp^4*mΣs - 4*mLambda^2*Mπ^4*mπp^4*mΣs + mLambda^4*mπp^6*mΣs + 2*mLambda^2*Mπ^2*mπp^6*mΣs - 2*Mπ^4*mπp^6*mΣs - 7*mLambda^5*mπp^4*mΣs^2 - 2*mLambda^3*Mπ^2*mπp^4*mΣs^2 - 11*mLambda^3*mπp^6*mΣs^2 + 2*mLambda*Mπ^2*mπp^6*mΣs^2 + 6*mLambda^6*mπp^2*mΣs^3 + 3*mLambda^4*Mπ^2*mπp^2*mΣs^3 + 8*mLambda^4*mπp^4*mΣs^3 + 5*mLambda^2*Mπ^2*mπp^4*mΣs^3 + 4*mLambda^2*mπp^6*mΣs^3 + 4*Mπ^2*mπp^6*mΣs^3 - mLambda^5*mπp^2*mΣs^4 - 2*mLambda^3*mπp^4*mΣs^4 - 3*mLambda*mπp^6*mΣs^4 - 2*mLambda^6*mΣs^5 - mLambda^4*mπp^2*mΣs^5 - mLambda^2*mπp^4*mΣs^5 - 2*mπp^6*mΣs^5 + 2*mLambda^3*mΞs^4*(mLambda^2 - mπp^2)*(-mπp^2 + 2*mLambda*mΣs) + mLambda^2*mΞs^3*(mLambda^2 - mπp^2)*((-7*mLambda^2 + 3*Mπ^2)*mπp^2 - 5*mLambda*mπp^2*mΣs + (2*mLambda^2 - 3*mπp^2)*mΣs^2) - 2*mLambda^2*mΞs^2*(mLambda^2 - mπp^2)*(-2*mLambda*mπp^4 + 3*(mLambda^2 - Mπ^2)*mπp^2*mΣs + 3*mLambda*mπp^2*mΣs^2 + (mLambda^2 + 3*mπp^2)*mΣs^3) - mΞs*(mπp^4*(5*mLambda^6 + 4*mLambda^4*mπp^2 + Mπ^4*(7*mLambda^2 + 2*mπp^2) - 2*Mπ^2*(7*mLambda^4 + 2*mLambda^2*mπp^2)) + 2*mLambda*mπp^4*(3*mLambda^2*(mLambda^2 + 2*mπp^2) - Mπ^2*(7*mLambda^2 + 2*mπp^2))*mΣs - mπp^2*(4*mLambda^6 + 3*mLambda^4*mπp^2 + 2*mLambda^2*mπp^4 + Mπ^2*(6*mLambda^4 + 8*mLambda^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*(2*mLambda^5*mπp^2 + 5*mLambda^3*mπp^4 + 2*mLambda*mπp^6)*mΣs^3 + (4*mLambda^6 + 2*mLambda^4*mπp^2 + mLambda^2*mπp^4 + 2*mπp^6)*mΣs^4) + mXim^3*(2*mLambda^3*mΞs^5 + (-mLambda^4 - mLambda^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 4*mLambda^3*mΞs^4*mΣs + mLambda*(3*mLambda^2 - 4*Mπ^2)*mπp^4*mΣs - (5*mLambda^2 + 4*Mπ^2)*mπp^4*mΣs^2 - 2*mLambda^3*mΞs^2*mΣs^3 + (9*mLambda^3*mπp^2 + 4*mLambda*mπp^4)*mΣs^3 + 2*mπp^4*mΣs^4 - 2*mLambda^3*mΣs^5 + 2*mLambda^3*mΞs^3*(-2*mπp^2 + mΣs^2) + 2*mLambda^3*mΞs*(mπp^4 + 5*mπp^2*mΣs^2 - 2*mΣs^4)) + mXim^2*(-2*mLambda^4*mΞs^5 + mLambda*mπp^4*(mLambda^4 + mLambda^2*Mπ^2 - 2*Mπ^4 + mLambda^2*mπp^2) + (-4*mLambda^4 + 3*mLambda^2*Mπ^2 + 2*Mπ^4)*mπp^4*mΣs + 12*mLambda^3*mπp^4*mΣs^2 - (9*mLambda^4*mπp^2 + 9*mLambda^2*mπp^4 + 4*Mπ^2*mπp^4)*mΣs^3 + 2*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^4 + 2*(mLambda^4 + mπp^4)*mΣs^5 + mLambda^3*mΞs^4*(mπp^2 - 4*mLambda*mΣs) + 2*mLambda^3*mΞs^3*(2*mLambda*mπp^2 + 2*mπp^2*mΣs - mLambda*mΣs^2) + 2*mLambda^3*mΞs^2*(-mπp^4 + 3*mπp^2*mΣs^2 + mLambda*mΣs^3) + mΞs*((-3*mLambda^4 - mLambda^2*Mπ^2 + 2*Mπ^4)*mπp^4 + mLambda*(3*mLambda^2 - 4*Mπ^2)*mπp^4*mΣs - (10*mLambda^4*mπp^2 + 5*mLambda^2*mπp^4 + 4*Mπ^2*mπp^4)*mΣs^2 + (5*mLambda^3*mπp^2 + 4*mLambda*mπp^4)*mΣs^3 + 2*(2*mLambda^4 + mπp^4)*mΣs^4)) - mXim*(mΞs^5*(2*mLambda^5 - mLambda^3*mπp^2) + mπp^4*(mLambda^4*(2*mLambda^2 + mπp^2) + Mπ^4*(5*mLambda^2 + 2*mπp^2) - Mπ^2*(7*mLambda^4 + 4*mLambda^2*mπp^2)) + mLambda*mπp^4*(7*mLambda^4 + Mπ^4 + 6*mLambda^2*mπp^2 - Mπ^2*(9*mLambda^2 + 4*mπp^2))*mΣs - mπp^4*(-3*mLambda^4 + 2*mLambda^2*mπp^2 + Mπ^2*(9*mLambda^2 + 4*mπp^2))*mΣs^2 + mLambda*mπp^2*(6*mLambda^4 + 9*mLambda^2*mπp^2 + 4*mπp^4 + Mπ^2*(3*mLambda^2 - 2*mπp^2))*mΣs^3 + mπp^2*(mLambda^4 + 4*mLambda^2*mπp^2 + 2*mπp^4)*mΣs^4 + (-2*mLambda^5 - 2*mLambda^3*mπp^2 + mLambda*mπp^4)*mΣs^5 + mLambda^3*mΞs^4*(-(mLambda*mπp^2) + 4*mLambda^2*mΣs - 2*mπp^2*mΣs) + mLambda^3*mΞs^3*(mπp^2*(-7*mLambda^2 + 3*Mπ^2 + 2*mπp^2) - mLambda*mπp^2*mΣs + 2*(mLambda^2 - 2*mπp^2)*mΣs^2) - mLambda^2*mΞs^2*((mLambda^2 - 3*Mπ^2)*mπp^4 - 3*mLambda*mπp^2*(-2*mLambda^2 + 2*Mπ^2 + mπp^2)*mΣs + 3*mπp^4*mΣs^2 + (2*mLambda^3 + 5*mLambda*mπp^2)*mΣs^3) + mLambda*mΞs*(mπp^4*(mLambda^2*Mπ^2 + Mπ^4 - mLambda^2*mπp^2) + mLambda*(6*mLambda^2 + Mπ^2)*mπp^4*mΣs + mπp^2*(4*mLambda^4 + 3*mLambda^2*mπp^2 + Mπ^2*(6*mLambda^2 - 2*mπp^2))*mΣs^2 + mLambda*mπp^2*(mLambda^2 - mπp^2)*mΣs^3 + (-4*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4)*mΣs^4)))*A0[mΣs^2])/(1728*mLambda^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((-2*mLambda^11 + mLambda^10*mΞs - 12*mLambda^9*mΞs^2 - 21*mLambda^8*mΞs^3 - 12*mLambda^7*mΞs^4 - 6*mLambda^6*mΞs^5 + mLambda^9*mπp^2 + mLambda^8*mΞs*mπp^2 + 6*mLambda^7*mΞs^2*mπp^2 + 9*mLambda^6*mΞs^3*mπp^2 + mLambda^7*mπp^4 - 2*mLambda^6*mΞs*mπp^4 - 3*mLambda^10*mΣs + 2*mLambda^9*mΞs*mΣs - 6*mLambda^8*mΞs^2*mΣs - 3*mLambda^7*mΞs^3*mΣs + 6*mLambda^5*mΞs^5*mΣs + 3*mLambda^8*mπp^2*mΣs + 2*mLambda^7*mΞs*mπp^2*mΣs + 3*mLambda^5*mΞs^3*mπp^2*mΣs - 4*mLambda^5*mΞs*mπp^4*mΣs + 4*mLambda^9*mΣs^2 - mLambda^8*mΞs*mΣs^2 + 30*mLambda^7*mΞs^2*mΣs^2 + 24*mLambda^6*mΞs^3*mΣs^2 - 6*mLambda^4*mΞs^5*mΣs^2 + mLambda^7*mπp^2*mΣs^2 - mLambda^6*mΞs*mπp^2*mΣs^2 - 18*mLambda^5*mΞs^2*mπp^2*mΣs^2 - 5*mLambda^5*mπp^4*mΣs^2 + 2*mLambda^4*mΞs*mπp^4*mΣs^2 + 7*mLambda^8*mΣs^3 - 4*mLambda^7*mΞs*mΣs^3 + 18*mLambda^6*mΞs^2*mΣs^3 - 9*mLambda^5*mΞs^3*mΣs^3 - 12*mLambda^4*mΞs^4*mΣs^3 - 5*mLambda^6*mπp^2*mΣs^3 - 4*mLambda^5*mΞs*mπp^2*mΣs^3 - 6*mLambda^4*mΞs^2*mπp^2*mΣs^3 + 9*mLambda^3*mΞs^3*mπp^2*mΣs^3 - 2*mLambda^4*mπp^4*mΣs^3 + 8*mLambda^3*mΞs*mπp^4*mΣs^3 - 2*mLambda^7*mΣs^4 - mLambda^6*mΞs*mΣs^4 - 18*mLambda^5*mΞs^2*mΣs^4 - 15*mLambda^4*mΞs^3*mΣs^4 - 5*mLambda^5*mπp^2*mΣs^4 - mLambda^4*mΞs*mπp^2*mΣs^4 + 12*mLambda^3*mΞs^2*mπp^2*mΣs^4 + 3*mLambda^2*mΞs^3*mπp^2*mΣs^4 + 7*mLambda^3*mπp^4*mΣs^4 + 2*mLambda^2*mΞs*mπp^4*mΣs^4 - 5*mLambda^6*mΣs^5 + 2*mLambda^5*mΞs*mΣs^5 - 12*mLambda^4*mΞs^2*mΣs^5 + mLambda^4*mπp^2*mΣs^5 + 2*mLambda^3*mΞs*mπp^2*mΣs^5 + 6*mLambda^2*mΞs^2*mπp^2*mΣs^5 + 4*mLambda^2*mπp^4*mΣs^5 - 4*mLambda*mΞs*mπp^4*mΣs^5 + mLambda^4*mΞs*mΣs^6 + 3*mLambda^3*mπp^2*mΣs^6 + mLambda^2*mΞs*mπp^2*mΣs^6 - 3*mLambda*mπp^4*mΣs^6 - 2*mΞs*mπp^4*mΣs^6 + mLambda^4*mΣs^7 + mLambda^2*mπp^2*mΣs^7 - 2*mπp^4*mΣs^7 + Mπ^6*(mLambda^2 - mπp^2)*(5*mLambda^3 - 7*mLambda^2*mΞs + mLambda*mπp^2 - 2*mΞs*mπp^2 - 4*mLambda^2*mΣs - 2*mπp^2*mΣs) - Mπ^4*(12*mLambda^7 - 3*mLambda^5*mπp^2 - 3*mLambda^3*mπp^4 + mΞs^3*(9*mLambda^4 - 3*mLambda^2*mπp^2) + 4*mLambda^2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs + mLambda*(13*mLambda^4 - 2*mLambda^2*mπp^2 + mπp^4)*mΣs^2 + (-3*mLambda^4 + 3*mLambda^2*mπp^2 + 6*mπp^4)*mΣs^3 + 6*mLambda^2*mΞs^2*(mLambda^3 + mLambda*mπp^2 + 3*mLambda^2*mΣs - mπp^2*mΣs) + mΞs*(-15*mLambda^6 + 21*mLambda^4*mπp^2 + 6*mLambda^2*mπp^4 + 4*mLambda*(-2*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4)*mΣs + (-3*mLambda^4 + 9*mLambda^2*mπp^2 + 6*mπp^4)*mΣs^2)) + mXim^5*(mLambda^6 + 2*Mπ^6 + 5*mLambda^5*mΣs - 4*mLambda^4*mΣs^2 + 17*mLambda^3*mΣs^3 + 5*mLambda^2*mΣs^4 - 4*mLambda*mΣs^5 - 2*mΣs^6 - Mπ^4*(3*mLambda^2 + 4*mLambda*mΣs + 6*mΣs^2) + Mπ^2*mΣs*(-mLambda^3 - 2*mLambda^2*mΣs + 8*mLambda*mΣs^2 + 6*mΣs^3)) + mXim^4*(mLambda + mΞs + mΣs)*(mLambda^6 + 2*Mπ^6 + 5*mLambda^5*mΣs - 4*mLambda^4*mΣs^2 + 17*mLambda^3*mΣs^3 + 5*mLambda^2*mΣs^4 - 4*mLambda*mΣs^5 - 2*mΣs^6 - Mπ^4*(3*mLambda^2 + 4*mLambda*mΣs + 6*mΣs^2) + Mπ^2*mΣs*(-mLambda^3 - 2*mLambda^2*mΣs + 8*mLambda*mΣs^2 + 6*mΣs^3)) + Mπ^2*(6*mLambda^4*mΞs^5 + 12*mLambda^4*mΞs^4*(mLambda + mΣs) + 3*mLambda^2*mΞs^3*(10*mLambda^4 - 4*mLambda^2*mπp^2 + (5*mLambda^3 - 3*mLambda*mπp^2)*mΣs + (8*mLambda^2 - 2*mπp^2)*mΣs^2) + (mLambda + mΣs)^2*(9*mLambda^7 - 3*mLambda^3*mπp^4 + (-7*mLambda^6 - 7*mLambda^4*mπp^2 + 8*mLambda^2*mπp^4)*mΣs + (2*mLambda^5 - mLambda^3*mπp^2 - 7*mLambda*mπp^4)*mΣs^2 + 6*mπp^4*mΣs^3) + 6*mLambda^2*mΞs^2*(3*mLambda^5 + (5*mLambda^4 - 3*mLambda^2*mπp^2)*mΣs + (3*mLambda^3 - mLambda*mπp^2)*mΣs^2 + (5*mLambda^2 - 2*mπp^2)*mΣs^3) + mΞs*(mLambda + mΣs)*(-9*mLambda^7 + 15*mLambda^5*mπp^2 + 6*mLambda^3*mπp^4 - (mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4)*mΣs + (-25*mLambda^5 + 11*mLambda^3*mπp^2 + 2*mLambda*mπp^4)*mΣs^2 + 3*(mLambda^4 + mLambda^2*mπp^2 + 2*mπp^4)*mΣs^3)) + mXim^3*(Mπ^6*(-7*mLambda^2 + 3*mLambda*mΞs - 4*mπp^2 + 3*mLambda*mΣs) + 3*mLambda^2*mΞs^2*(mLambda^4 - 5*mLambda^3*mΣs + 4*mLambda^2*mΣs^2 - 3*mLambda*mΣs^3 - mΣs^4) + 3*mLambda*mΞs*(2*mLambda^6 + 2*mLambda^5*mΣs + 8*mLambda^4*mΣs^2 + 11*mLambda^3*mΣs^3 + mLambda^2*mΣs^4 - 3*mLambda*mΣs^5 - mΣs^6) - (mLambda + mΣs)*(-mLambda^7 + 5*mLambda^5*mπp^2 - (mLambda^6 + 10*mLambda^4*mπp^2)*mΣs - (mLambda^5 - 14*mLambda^3*mπp^2)*mΣs^2 + (5*mLambda^4 + 11*mLambda^2*mπp^2)*mΣs^3 - 4*mLambda*(4*mLambda^2 + mπp^2)*mΣs^4 - (mLambda^2 + 4*mπp^2)*mΣs^5 + 3*mLambda*mΣs^6) + Mπ^4*(15*mLambda^4 - 3*mLambda^2*mΞs^2 + 9*mLambda^2*mπp^2 + 2*(7*mLambda^3 + 4*mLambda*mπp^2)*mΣs + 12*(mLambda^2 + mπp^2)*mΣs^2 - 9*mLambda*mΣs^3 - 9*mLambda*mΞs*mΣs*(mLambda + mΣs)) + Mπ^2*(-9*mLambda^6 - (19*mLambda^5 + 7*mLambda^3*mπp^2)*mΣs + 2*(5*mLambda^4 - mLambda^2*mπp^2)*mΣs^2 - (31*mLambda^3 + 16*mLambda*mπp^2)*mΣs^3 - 3*(mLambda^2 + 4*mπp^2)*mΣs^4 + 9*mLambda*mΣs^5 + 3*mLambda^2*mΞs^2*mΣs*(3*mLambda + 2*mΣs) + 3*mLambda*mΞs*(-3*mLambda^4 + mLambda^3*mΣs - mLambda^2*mΣs^2 + 6*mLambda*mΣs^3 + 3*mΣs^4))) + mXim^2*(-(Mπ^6*(mLambda*(7*mLambda^2 + mπp^2) + mΞs*(7*mLambda^2 + 4*mπp^2) + 4*(mLambda^2 + mπp^2)*mΣs)) + 3*mLambda^2*mΞs^3*(mLambda^4 - 5*mLambda^3*mΣs + 4*mLambda^2*mΣs^2 - 3*mLambda*mΣs^3 - mΣs^4) + (-mLambda + mΣs)*(mLambda + mΣs)^2*(-mLambda^6 + 2*mLambda^4*mπp^2 - 2*(mLambda^5 + 4*mLambda^3*mπp^2)*mΣs - 6*mLambda^2*mπp^2*mΣs^2 + 5*mLambda*(mLambda^2 + mπp^2)*mΣs^3 + (mLambda^2 + 4*mπp^2)*mΣs^4) + 6*mLambda^2*mΞs^2*(mLambda^5 - 2*mLambda^4*mΣs + mLambda^3*mΣs^2 + 2*mLambda^2*mΣs^3 - 3*mLambda*mΣs^4 - mΣs^5) + mΞs*(mLambda + mΣs)*(10*mLambda^7 - 5*mLambda^5*mπp^2 + (mLambda^6 + 10*mLambda^4*mπp^2)*mΣs + 2*(5*mLambda^5 - 7*mLambda^3*mπp^2)*mΣs^2 - (5*mLambda^4 + 11*mLambda^2*mπp^2)*mΣs^3 + (-5*mLambda^3 + 4*mLambda*mπp^2)*mΣs^4 + (mLambda^2 + 4*mπp^2)*mΣs^5) + Mπ^4*(15*mLambda^5 - 3*mLambda^2*mΞs^3 + 6*mLambda^3*mπp^2 - 6*mLambda^2*mΞs^2*mΣs + (29*mLambda^4 + 11*mLambda^2*mπp^2)*mΣs + (29*mLambda^3 + 11*mLambda*mπp^2)*mΣs^2 + 3*(3*mLambda^2 + 4*mπp^2)*mΣs^3 + mΞs*(24*mLambda^4 + 9*mLambda^2*mπp^2 + 2*(7*mLambda^3 + 4*mLambda*mπp^2)*mΣs + 3*(5*mLambda^2 + 4*mπp^2)*mΣs^2)) + Mπ^2*(-3*mLambda^5*(3*mLambda^2 + mπp^2) - 7*mLambda^4*(4*mLambda^2 + mπp^2)*mΣs - 3*(2*mLambda^5 + 5*mLambda^3*mπp^2)*mΣs^2 - 3*(7*mLambda^4 + 2*mLambda^2*mπp^2)*mΣs^3 - (28*mLambda^3 + 19*mLambda*mπp^2)*mΣs^4 - 6*(mLambda^2 + 2*mπp^2)*mΣs^5 + 3*mLambda^2*mΞs^3*mΣs*(3*mLambda + 2*mΣs) + 6*mLambda^2*mΞs^2*(-mLambda^3 + 2*mLambda^2*mΣs + 3*mLambda*mΣs^2 + 2*mΣs^3) - mΞs*(27*mLambda^6 + (25*mLambda^5 + 7*mLambda^3*mπp^2)*mΣs + 2*mLambda^2*(-5*mLambda^2 + mπp^2)*mΣs^2 + 2*(5*mLambda^3 + 8*mLambda*mπp^2)*mΣs^3 + 3*(3*mLambda^2 + 4*mπp^2)*mΣs^4))) - mXim*(-((-mLambda + mΣs)^2*(mLambda + mΣs)^4*(-2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + 3*mLambda*(mLambda^2 + mπp^2)*mΣs)) + Mπ^6*(-5*mLambda^4 - 5*mLambda^2*mπp^2 - 2*mπp^4 + 3*mLambda*mΞs*(5*mLambda^2 + mπp^2) + 3*mLambda*(3*mLambda^2 + mπp^2)*mΣs) + 6*mLambda^4*mΞs^4*(mLambda^2 - mLambda*mΣs + mΣs^2) - 3*mLambda*mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-2*mLambda^3*(mLambda^2 + mπp^2) - 2*mLambda^4*mΣs + 2*mLambda*(mLambda^2 + mπp^2)*mΣs^2 + (mLambda^2 + mπp^2)*mΣs^3) + 6*mLambda^3*mΞs^3*(2*mLambda^4 + 2*mLambda^3*mΣs + 2*mLambda^2*mΣs^2 + 3*mLambda*mΣs^3 + mΣs^4) + 3*mLambda^2*mΞs^2*(mLambda + mΣs)*(3*mLambda^3*(mLambda^2 - mπp^2) + (-6*mLambda^4 + 2*mLambda^2*mπp^2)*mΣs - 2*mLambda*(mLambda^2 + mπp^2)*mΣs^2 + (5*mLambda^2 - mπp^2)*mΣs^3 + 4*mLambda*mΣs^4) + Mπ^4*(6*mLambda^3*mΞs^3 + 6*mLambda^2*(2*mLambda^4 + 3*mLambda^2*mπp^2 + mπp^4) + 4*mLambda*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs + 6*mπp^2*(mLambda^2 + mπp^2)*mΣs^2 - 3*(7*mLambda^3 + 3*mLambda*mπp^2)*mΣs^3 + 3*mLambda^2*mΞs^2*(mLambda^2 - mπp^2 + 4*mLambda*mΣs) - 3*mLambda*mΞs*(2*mLambda^2*(6*mLambda^2 + mπp^2) + 3*mLambda*(3*mLambda^2 + mπp^2)*mΣs + (11*mLambda^2 + 3*mπp^2)*mΣs^2)) + Mπ^2*(-6*mLambda^4*mΞs^4 - 6*mLambda^3*mΞs^3*(3*mLambda^2 + 3*mLambda*mΣs + 2*mΣs^2) - 3*mLambda^2*mΞs^2*(4*mLambda^2*(mLambda^2 - mπp^2) + 3*(mLambda^3 - mLambda*mπp^2)*mΣs + 2*(5*mLambda^2 - mπp^2)*mΣs^2 + 8*mLambda*mΣs^3) + 3*mLambda*mΞs*(3*mLambda^4*(3*mLambda^2 + mπp^2) + (13*mLambda^5 + 7*mLambda^3*mπp^2)*mΣs + (13*mLambda^4 + 3*mLambda^2*mπp^2)*mΣs^2 + 6*mLambda*(2*mLambda^2 + mπp^2)*mΣs^3 + (7*mLambda^2 + 3*mπp^2)*mΣs^4) + (mLambda + mΣs)*(-3*(3*mLambda^7 + 5*mLambda^5*mπp^2 + 2*mLambda^3*mπp^4) + (7*mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4)*mΣs + (13*mLambda^5 - 5*mLambda^3*mπp^2 - 2*mLambda*mπp^4)*mΣs^2 - 6*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^3 + 3*(5*mLambda^3 + 3*mLambda*mπp^2)*mΣs^4))))*B0[mLambda^2, Mπ^2, mΣs^2])/(1728*mLambda^3*mΞs^2*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΣs^2*Pi^2) + ((-2*mXim^11 + mXim^10*(-2*mLambda - 3*mΞs + mΣs) + 2*(-mΞs^2 + Mπ^2)^3*(mLambda^2 - mπp^2)^2*(mLambda + mΞs + mΣs) + mXim^9*(mLambda^2 - mLambda*mΞs + 4*mΞs^2 + 9*Mπ^2 + mπp^2 + 6*mLambda*mΣs + 2*mΞs*mΣs - 12*mΣs^2) + mXim^8*(mLambda^3 + 7*mΞs^3 - 2*mLambda*mπp^2 + Mπ^2*(9*mLambda + 11*mΞs - 9*mΣs) + 10*mLambda^2*mΣs + mπp^2*mΣs - 9*mLambda*mΣs^2 - 21*mΣs^3 - mΞs^2*(-8*mLambda + mΣs) + 3*mΞs*(mLambda^2 + mπp^2 + 4*mLambda*mΣs - 2*mΣs^2)) + mXim*(-mΞs^2 + Mπ^2)^2*(mLambda^2 - mπp^2)*(Mπ^2*(2*mLambda^2 + 3*mLambda*mΞs + mπp^2 + 3*mLambda*mΣs) - mΞs*(3*mLambda*mΞs^2 + 4*(mLambda^2 - mπp^2)*(mLambda + mΣs) + 3*mΞs*(2*mLambda^2 - mπp^2 + mLambda*mΣs))) + mXim^7*(mLambda^4 - 2*mΞs^4 - 12*Mπ^4 - 2*mLambda^2*mπp^2 + mπp^4 + mΞs^3*(5*mLambda - 4*mΣs) + 6*mLambda^3*mΣs + 6*mLambda*mπp^2*mΣs + 6*mLambda^2*mΣs^2 + 6*mπp^2*mΣs^2 - 12*mLambda*mΣs^3 - 12*mΣs^4 + mΞs^2*(mLambda^2 + mπp^2 - 6*mLambda*mΣs + 30*mΣs^2) + mΞs*(2*mLambda^3 - mLambda*mπp^2 + 11*mLambda^2*mΣs + 2*mπp^2*mΣs + 9*mLambda*mΣs^2 - 3*mΣs^3) - Mπ^2*(3*mΞs^2 + 2*mΞs*(-mLambda + 5*mΣs) + 9*(mLambda^2 + 3*mLambda*mΣs - 2*mΣs^2))) - mXim^2*(-mΞs^2 + Mπ^2)*(Mπ^4*(mΞs*(4*mLambda^2 - 2*mπp^2) + (7*mLambda^2 - 5*mπp^2)*(mLambda + mΣs)) + mΞs^2*(mΞs^3*(mLambda^2 + mπp^2) + mΞs^2*(-2*mLambda^3 + 4*mLambda*mπp^2 + (mLambda^2 + mπp^2)*mΣs) + mΞs*(mLambda^2 - mπp^2)*(mLambda^2 - 4*mπp^2 - 9*mLambda*mΣs - 6*mΣs^2) - (mLambda^2 - mπp^2)*(mLambda + mΣs)*(-5*mLambda^2 + 2*mπp^2 + 3*mΣs^2)) + Mπ^2*(mΞs^3*(-5*mLambda^2 + mπp^2) + mΞs^2*(-5*mLambda^3 + mLambda*mπp^2 - 8*mLambda^2*mΣs + 4*mπp^2*mΣs) + 3*(mLambda^2 - mπp^2)*(mLambda + mΣs)*(mLambda^2 - 2*mπp^2 + mΣs^2) + mΞs*(mLambda^2 - mπp^2)*(7*mLambda^2 - 4*mπp^2 + 9*mLambda*mΣs + 6*mΣs^2))) - mXim^6*(5*mΞs^5 + Mπ^4*(12*mLambda + 4*mΞs - 15*mΣs) + mΞs^4*(10*mLambda + mΣs) + mΞs^3*(8*mLambda^2 + 5*mπp^2 + 21*mLambda*mΣs - 18*mΣs^2) - 6*mLambda*mΞs*(mLambda + mΣs)*(mLambda^2 + mπp^2 - 2*mΣs^2) - mΞs^2*(2*mLambda^3 + 8*mLambda*mπp^2 + 11*mLambda^2*mΣs - mπp^2*mΣs + 24*mLambda*mΣs^2 + 24*mΣs^3) + (mLambda + mΣs)*(-mLambda^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 - 3*(mLambda^2 + 3*mπp^2)*mΣs^2 + 6*mΣs^4) + Mπ^2*(3*mΞs^3 + mΞs^2*(20*mLambda + 26*mΣs) + mΞs*(28*mLambda^2 + 7*mπp^2 + 39*mLambda*mΣs - 30*mΣs^2) - 3*(mLambda + mΣs)*(-3*mLambda^2 + 5*mπp^2 - 6*mLambda*mΣs + 10*mΣs^2))) - mXim^3*(Mπ^6*(7*mLambda^2 + 9*mLambda*mΞs + 4*mπp^2 + 15*mLambda*mΣs) - Mπ^4*(-3*mLambda^4 + 21*mLambda*mΞs^3 + 6*mLambda^2*mπp^2 + 3*mπp^4 + 6*mLambda*mπp^2*mΣs - 6*mπp^2*mΣs^2 - 6*mLambda*mΣs^3 + mΞs^2*(29*mLambda^2 + 2*mπp^2 + 33*mLambda*mΣs) - 2*mΞs*(-7*mLambda^3 + 2*mLambda*mπp^2 - 7*mLambda^2*mΣs + 8*mπp^2*mΣs + 6*mLambda*mΣs^2)) - mΞs^3*(3*mLambda*mΞs^4 + 3*mΞs^3*(2*mLambda^2 + mπp^2 + mLambda*mΣs) - (mLambda^2 - mπp^2)*(mLambda + mΣs)*(-17*mLambda^2 + 8*mπp^2 + 9*mΣs^2) + mΞs^2*(17*mLambda^3 - 7*mLambda*mπp^2 - 4*mLambda^2*mΣs + 2*mπp^2*mΣs - 12*mLambda*mΣs^2) + mΞs*(22*mLambda^4 - 23*mLambda^2*mπp^2 + 7*mπp^4 + 3*mLambda*(mLambda^2 + mπp^2)*mΣs - 6*(3*mLambda^2 - 2*mπp^2)*mΣs^2 - 6*mLambda*mΣs^3)) + mΞs*Mπ^2*(15*mLambda*mΞs^4 + mΞs^3*(28*mLambda^2 + mπp^2 + 21*mLambda*mΣs) - (mLambda^2 - mπp^2)*(mLambda + mΣs)*(-mLambda^2 - 8*mπp^2 + 9*mΣs^2) + mΞs^2*(31*mLambda^3 - 11*mLambda*mπp^2 + 2*(5*mLambda^2 - 7*mπp^2)*mΣs - 24*mLambda*mΣs^2) + 3*mΞs*(mLambda^4 + 5*mLambda^2*mπp^2 - 2*mπp^4 + (mLambda^3 + 3*mLambda*mπp^2)*mΣs + (-6*mLambda^2 + 2*mπp^2)*mΣs^2 - 4*mLambda*mΣs^3))) + mXim^5*(5*Mπ^6 + Mπ^4*(-13*mΞs^2 + 8*mΞs*(mLambda + mΣs) + 3*(5*mLambda^2 + mπp^2 + 12*mLambda*mΣs - 2*mΣs^2)) + Mπ^2*(2*mΞs^4 - 3*mπp^2*(mLambda^2 + mπp^2) - 9*mLambda*(mLambda^2 + mπp^2)*mΣs - 6*mLambda^2*mΣs^2 + 18*mLambda*mΣs^3 + 12*mΣs^4 - mΞs^3*(7*mLambda + 22*mΣs) + 3*mΞs^2*(-2*mLambda^2 - 5*mπp^2 - 13*mLambda*mΣs + 6*mΣs^2) + mΞs*(mLambda + mΣs)*(-19*mLambda^2 + 2*mπp^2 - 6*mLambda*mΣs + 15*mΣs^2)) + mΞs*(mΞs^4*(-7*mLambda + 2*mΣs) - mΞs^3*(8*mLambda^2 + 5*mπp^2 + 3*mLambda*mΣs + 18*mΣs^2) - mΞs^2*(4*mLambda^3 - 5*mLambda*mπp^2 - 5*mLambda^2*mΣs + 4*mπp^2*mΣs + 9*mLambda*mΣs^2 + 9*mΣs^3) + mΞs*(mLambda^4 + 16*mLambda^2*mπp^2 - 5*mπp^4 + 12*(2*mLambda^3 - mLambda*mπp^2)*mΣs + 6*(mLambda^2 - 3*mπp^2)*mΣs^2 - 12*mLambda*mΣs^3) + (mLambda + mΣs)*(5*mLambda^4 + 5*mLambda^2*mπp^2 - 4*mπp^4 + 3*(-5*mLambda^2 + mπp^2)*mΣs^2 + 6*mΣs^4))) + mXim^4*(Mπ^6*(5*mLambda - 4*mΞs - 7*mΣs) + Mπ^4*(3*mΞs^3 + 3*mΞs^2*mΣs + mΞs*(29*mLambda^2 - 4*mπp^2 + 27*mLambda*mΣs - 18*mΣs^2) - 3*(-5*mLambda^3 + 6*mLambda*mπp^2 - 8*mLambda^2*mΣs + 7*mπp^2*mΣs + mLambda*mΣs^2 + 3*mΣs^3)) + Mπ^2*(3*mΞs^4*(-3*mLambda + mΣs) + 6*(mLambda + mΣs)*(-mπp^2 + mΣs^2)^2 + 3*mΞs^3*(-7*mLambda^2 - 3*mπp^2 - 12*mLambda*mΣs + 10*mΣs^2) + 2*mΞs^2*(5*mLambda^3 - 4*mLambda*mπp^2 + 5*mLambda^2*mΣs - mπp^2*mΣs + 15*mLambda*mΣs^2 + 12*mΣs^3) + mΞs*(-mLambda^4 - 7*mLambda^2*mπp^2 + 2*mπp^4 + 3*(mLambda^3 - 7*mLambda*mπp^2)*mΣs + 6*(2*mLambda^2 - 3*mπp^2)*mΣs^2 + 18*mLambda*mΣs^3 + 12*mΣs^4)) + mΞs^2*(mΞs^5 + mΞs^4*(4*mLambda + mΣs) + mΞs^3*(4*mLambda^2 + mπp^2 + 9*mLambda*mΣs - 12*mΣs^2) - mΞs^2*(-11*mLambda^3 + 10*mLambda*mπp^2 + (10*mLambda^2 + mπp^2)*mΣs + 27*mLambda*mΣs^2 + 15*mΣs^3) - 2*(mLambda + mΣs)*(2*mLambda^4 + 2*mLambda^2*mπp^2 - mπp^4 - 6*mLambda^2*mΣs^2 + 3*mΣs^4) - mΞs*(-13*mLambda^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 + (-33*mLambda^3 + 15*mLambda*mπp^2)*mΣs + 6*(-2*mLambda^2 + mπp^2)*mΣs^2 + 18*mLambda*mΣs^3 + 12*mΣs^4))))*B0[mXim^2, mΞs^2, Mπ^2])/(1728*mXim^3*mΞs^2*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΣs^2*Pi^2) - ((mLambda^4*mπp^8 + 3*mLambda^2*Mπ^2*mπp^8 - 6*Mπ^4*mπp^8 + mLambda^2*mπp^10 + 3*Mπ^2*mπp^10 - 2*mπp^12 - 2*mLambda*mΞs^7*(mLambda^2 - mπp^2)^2 + 2*mLambda^5*mπp^6*mΣs + 6*mLambda^3*Mπ^2*mπp^6*mΣs - 12*mLambda*Mπ^4*mπp^6*mΣs - mLambda^3*mπp^8*mΣs - mLambda*mπp^10*mΣs - 3*mLambda^4*mπp^6*mΣs^2 - 3*mLambda^2*Mπ^2*mπp^6*mΣs^2 - 12*Mπ^4*mπp^6*mΣs^2 - 3*mLambda^2*mπp^8*mΣs^2 - 9*Mπ^2*mπp^8*mΣs^2 + 6*mπp^10*mΣs^2 - 6*mLambda^5*mπp^4*mΣs^3 - 9*mLambda^3*Mπ^2*mπp^4*mΣs^3 - 6*mLambda*Mπ^4*mπp^4*mΣs^3 + 3*mLambda^3*mπp^6*mΣs^3 - 3*mLambda*Mπ^2*mπp^6*mΣs^3 + 3*mLambda*mπp^8*mΣs^3 + 3*mLambda^4*mπp^4*mΣs^4 + 3*mLambda^2*mπp^6*mΣs^4 + 6*Mπ^2*mπp^6*mΣs^4 - 6*mπp^8*mΣs^4 + 6*mLambda^5*mπp^2*mΣs^5 + 3*mLambda^3*Mπ^2*mπp^2*mΣs^5 - 3*mLambda^3*mπp^4*mΣs^5 + 3*mLambda*Mπ^2*mπp^4*mΣs^5 - 3*mLambda*mπp^6*mΣs^5 - mLambda^4*mπp^2*mΣs^6 - mLambda^2*mπp^4*mΣs^6 + 2*mπp^6*mΣs^6 - 2*mLambda^5*mΣs^7 + mLambda^3*mπp^2*mΣs^7 + mLambda*mπp^4*mΣs^7 - 2*mΞs^6*(mLambda^2 - mπp^2)^2*(-mπp^2 + 2*mLambda*mΣs) + mΞs^5*mπp^2*(9*mLambda^5 - 21*mLambda^3*mπp^2 + 6*mLambda*mπp^4 - 3*Mπ^2*(mLambda^3 - 3*mLambda*mπp^2) + (5*mLambda^4 - 7*mLambda^2*mπp^2 + 8*mπp^4)*mΣs + 3*(mLambda^3 - 3*mLambda*mπp^2)*mΣs^2) + 2*mΞs^4*(3*mπp^4*(-2*mLambda^4 + mLambda^2*mπp^2 - mπp^4 + Mπ^2*(mLambda^2 + mπp^2)) + mLambda*mπp^2*(-3*Mπ^2*(mLambda^2 - 3*mπp^2) + 5*(mLambda^2 - mπp^2)^2)*mΣs + 2*(-(mLambda^2*mπp) + mπp^3)^2*mΣs^2 + 3*(mLambda^5 - mLambda^3*mπp^2 - 2*mLambda*mπp^4)*mΣs^3) + mΞs^3*(-3*mLambda*mπp^4*(7*mLambda^4 + 2*Mπ^4 - 5*mLambda^2*mπp^2 + 2*mπp^4 + Mπ^2*(-7*mLambda^2 + mπp^2)) + mπp^4*(-19*mLambda^4 + 35*mLambda^2*mπp^2 - 16*mπp^4 + 6*Mπ^2*(2*mLambda^2 - mπp^2))*mΣs + mLambda*mπp^2*(-7*mLambda^4 + 26*mLambda^2*mπp^2 + 5*mπp^4 - 3*Mπ^2*(mLambda^2 - 7*mπp^2))*mΣs^2 - mπp^2*(mLambda^4 + 7*mLambda^2*mπp^2 - 8*mπp^4)*mΣs^3 + (6*mLambda^5 - 9*mLambda^3*mπp^2 - 9*mLambda*mπp^4)*mΣs^4) - 2*mΞs*(mLambda*mπp^6*(2*mLambda^4 + 6*Mπ^4 - mLambda^2*mπp^2 - mπp^4 + Mπ^2*(-9*mLambda^2 + 3*mπp^2)) + mπp^6*(6*Mπ^4 - 9*Mπ^2*(mLambda^2 - mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4))*mΣs + mLambda*mπp^4*(-2*mLambda^4 + 6*Mπ^4 + mLambda^2*mπp^2 + 12*Mπ^2*mπp^2 + mπp^4)*mΣs^2 + mπp^4*(-mLambda^2 + mπp^2)*(4*mLambda^2 + 3*Mπ^2 + 8*mπp^2)*mΣs^3 + mLambda*mπp^2*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4 - 3*Mπ^2*(mLambda^2 + mπp^2))*mΣs^4 + 2*mπp^2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4)*mΣs^5 + (2*mLambda^5 - mLambda^3*mπp^2 - mLambda*mπp^4)*mΣs^6) - mΞs^2*mπp^2*(9*mLambda^4*mπp^4 + 3*mLambda^2*mπp^6 - 6*mπp^8 + (8*mLambda^5*mπp^2 - 7*mLambda^3*mπp^4 + 5*mLambda*mπp^6)*mΣs + 4*mπp^2*(mLambda^4 - 11*mLambda^2*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(5*mLambda^5 - 16*mLambda^3*mπp^2 + 5*mLambda*mπp^4)*mΣs^3 + (5*mLambda^4 + 5*mLambda^2*mπp^2 - 4*mπp^4)*mΣs^4 + 3*mLambda*(mLambda^2 + mπp^2)*mΣs^5 + 12*Mπ^4*(mπp^4 + mLambda*mπp^2*mΣs) - 3*Mπ^2*(9*mLambda^2*mπp^4 - 3*mπp^6 + (8*mLambda^3*mπp^2 - 4*mLambda*mπp^4)*mΣs + 4*mLambda^2*mπp^2*mΣs^2 + (mLambda^3 + 5*mLambda*mπp^2)*mΣs^3)) - mXim^5*(2*mΞs^7 - 6*mΞs^5*mπp^2 + 4*mΞs^6*mΣs + 4*mπp^6*mΣs + 21*mπp^4*mΣs^3 - 9*mπp^2*mΣs^5 + 2*mΣs^7 + 2*mΞs*(-mπp^2 + mΣs^2)^2*(-mπp^2 + 2*mΣs^2) - 2*mΞs^4*(2*mπp^2*mΣs + 3*mΣs^3) + mΞs^2*(-4*mπp^4*mΣs + 7*mπp^2*mΣs^3) + mΞs^3*(6*mπp^4 + 10*mπp^2*mΣs^2 - 6*mΣs^4)) - mXim^4*(2*mLambda*mΞs^7 - mπp^8 + 4*mLambda*mπp^6*mΣs + 9*mπp^6*mΣs^2 + 21*mLambda*mπp^4*mΣs^3 + 12*mπp^4*mΣs^4 - 9*mLambda*mπp^2*mΣs^5 - 2*mπp^2*mΣs^6 + 2*mLambda*mΣs^7 + 2*mΞs^5*mπp^2*(-3*mLambda + 2*mΣs) + mΞs^6*(mπp^2 + 4*mLambda*mΣs) - mΞs^4*(3*mπp^4 + 4*mLambda*mπp^2*mΣs - 5*mπp^2*mΣs^2 + 6*mLambda*mΣs^3) + mΞs^2*mπp^2*(3*mπp^4 - 4*mLambda*mπp^2*mΣs + 4*mπp^2*mΣs^2 + 7*mLambda*mΣs^3 - 4*mΣs^4) + mΞs^3*(6*mLambda*mπp^4 - 8*mπp^4*mΣs + 10*mLambda*mπp^2*mΣs^2 + mπp^2*mΣs^3 - 6*mLambda*mΣs^4) + mΞs*(-2*mLambda*mπp^6 + 4*mπp^6*mΣs + 8*mLambda*mπp^4*mΣs^2 + 19*mπp^4*mΣs^3 - 10*mLambda*mπp^2*mΣs^4 - 5*mπp^2*mΣs^5 + 4*mLambda*mΣs^6)) + mXim^3*(3*mLambda*mπp^8 + mΞs^7*(4*mLambda^2 + mπp^2) + 2*mπp^6*(-5*mLambda^2 + 9*Mπ^2 + mπp^2)*mΣs + 9*mLambda*mπp^6*mΣs^2 + 3*mπp^4*(7*mLambda^2 + 7*Mπ^2 + 5*mπp^2)*mΣs^3 - 15*mLambda*mπp^4*mΣs^4 - 3*mπp^2*(5*mLambda^2 + Mπ^2 + 7*mπp^2)*mΣs^5 + 3*mLambda*mπp^2*mΣs^6 + 4*(mLambda^2 + mπp^2)*mΣs^7 + mΞs^6*(-3*mLambda*mπp^2 + 2*(4*mLambda^2 + mπp^2)*mΣs) - 3*mΞs^5*mπp^2*(5*mLambda^2 - Mπ^2 + mπp^2 + 3*mLambda*mΣs + mΣs^2) - mΞs^4*(-9*mLambda*mπp^4 + 2*mπp^2*(7*mLambda^2 - 3*Mπ^2 + mπp^2)*mΣs + 9*mLambda*mπp^2*mΣs^2 + 3*(4*mLambda^2 + 3*mπp^2)*mΣs^3) + mΞs^3*(3*mπp^4*(7*mLambda^2 - 3*Mπ^2 + mπp^2) + 15*mLambda*mπp^4*mΣs + mπp^2*(17*mLambda^2 + 3*Mπ^2 + 32*mπp^2)*mΣs^2 - 6*(2*mLambda^2 + mπp^2)*mΣs^4) + mΞs^2*mπp^2*(-9*mLambda*mπp^4 - 2*(4*mLambda^2*mπp^2 + mπp^4)*mΣs - 12*mLambda*mπp^2*mΣs^2 - 3*Mπ^2*mΣs^3 + (17*mLambda^2 + 26*mπp^2)*mΣs^3 + 9*mLambda*mΣs^4 + 3*mΣs^5) + mΞs*(-(mπp^6*(10*mLambda^2 - 6*Mπ^2 + mπp^2)) - 6*mLambda*mπp^6*mΣs + mπp^4*(-8*mLambda^2 + 24*Mπ^2 + 7*mπp^2)*mΣs^2 - 33*mLambda*mπp^4*mΣs^3 - 2*mπp^2*(7*mLambda^2 + 3*Mπ^2 + 10*mπp^2)*mΣs^4 + 9*mLambda*mπp^2*mΣs^5 + 8*(mLambda^2 + mπp^2)*mΣs^6)) - mXim*(-3*mLambda*mπp^8*(mLambda^2 - 2*Mπ^2 + mπp^2) + mΞs^7*(2*mLambda^4 - mLambda^2*mπp^2 - mπp^4) - 2*mπp^6*(mLambda^4 - 6*Mπ^4 + mLambda^2*mπp^2 + mπp^4 + 3*Mπ^2*(mLambda^2 - mπp^2))*mΣs + 9*mLambda*mπp^6*(mLambda^2 + mπp^2)*mΣs^2 + 3*mπp^4*(2*Mπ^4 + Mπ^2*(3*mLambda^2 + mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4))*mΣs^3 - 3*mLambda*mπp^4*(2*Mπ^2 + 3*(mLambda^2 + mπp^2))*mΣs^4 - 3*mπp^2*(Mπ^2*(mLambda^2 + 3*mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4))*mΣs^5 + 3*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^6 + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^7 + mΞs^6*(mLambda^2 - mπp^2)*(-3*mLambda*mπp^2 + 2*(2*mLambda^2 + mπp^2)*mΣs) + 3*mΞs^5*mπp^2*(-mLambda^2 + mπp^2)*(3*mLambda^2 - Mπ^2 + mπp^2 + 3*mLambda*mΣs + mΣs^2) + mΞs^4*(3*mLambda*mπp^4*(5*mLambda^2 - 2*Mπ^2 - 3*mπp^2) + 2*mπp^2*(-5*mLambda^4 + mLambda^2*mπp^2 + mπp^4 + 3*Mπ^2*(mLambda^2 - mπp^2))*mΣs + (-9*mLambda^3*mπp^2 + 15*mLambda*mπp^4)*mΣs^2 - 3*(2*mLambda^4 + mLambda^2*mπp^2 - 3*mπp^4)*mΣs^3) + mΞs^3*(3*mπp^4*(7*mLambda^4 + 2*Mπ^4 - 2*mLambda^2*mπp^2 - mπp^4 + Mπ^2*(-7*mLambda^2 + mπp^2)) + 3*mLambda*mπp^4*(11*mLambda^2 - 6*Mπ^2 - 7*mπp^2)*mΣs + mπp^2*(7*mLambda^4 - 5*mLambda^2*mπp^2 + 10*mπp^4 + 3*Mπ^2*(mLambda^2 - 5*mπp^2))*mΣs^2 + 18*mLambda*mπp^4*mΣs^3 - 6*(mLambda^4 - 2*mπp^4)*mΣs^4) + mΞs*(mπp^6*(4*mLambda^4 - 18*mLambda^2*Mπ^2 + 12*Mπ^4 + mLambda^2*mπp^2 + mπp^4) + 6*mLambda*mπp^6*(mLambda^2 - 2*Mπ^2 + 2*mπp^2)*mΣs + mπp^4*(-4*mLambda^4 + 12*Mπ^4 - mLambda^2*mπp^2 + 12*Mπ^2*mπp^2 + 5*mπp^4)*mΣs^2 - 3*mLambda*mπp^4*(5*mLambda^2 + 6*Mπ^2 + 7*mπp^2)*mΣs^3 - 2*mπp^2*(2*mLambda^4 + 2*mLambda^2*mπp^2 + 5*mπp^4 + 3*Mπ^2*(mLambda^2 + 3*mπp^2))*mΣs^4 + 9*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^5 + 4*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^6) + mΞs^2*mπp^2*(-9*mLambda^3*mπp^4 + 9*mLambda*mπp^6 + 12*Mπ^4*mπp^2*mΣs + 2*(4*mLambda^4*mπp^2 - 11*mLambda^2*mπp^4 + mπp^6)*mΣs + 12*mLambda*mπp^2*(mLambda^2 - 3*mπp^2)*mΣs^2 + 5*(2*mLambda^4 - mLambda^2*mπp^2 - mπp^4)*mΣs^3 + 3*(3*mLambda^3 + 5*mLambda*mπp^2)*mΣs^4 + 3*(mLambda^2 + 3*mπp^2)*mΣs^5 - 3*Mπ^2*mΣs*(8*mπp^2*(mLambda^2 - mπp^2) + 8*mLambda*mπp^2*mΣs + (mLambda^2 + 7*mπp^2)*mΣs^2))) + mXim^2*(mπp^8*(-2*mLambda^2 + 3*Mπ^2 + mπp^2) + mΞs^7*(4*mLambda^3 - 2*mLambda*mπp^2) - mLambda*mπp^6*(10*mLambda^2 - 18*Mπ^2 + mπp^2)*mΣs + 3*(9*Mπ^2*mπp^6 - mπp^8)*mΣs^2 + 3*mLambda*mπp^4*(7*mLambda^2 + 7*Mπ^2 + 2*mπp^2)*mΣs^3 + 3*mπp^4*(mLambda^2 + 2*Mπ^2 + 2*mπp^2)*mΣs^4 - 3*mLambda*mπp^2*(5*mLambda^2 + Mπ^2 + 2*mπp^2)*mΣs^5 - mπp^2*(mLambda^2 + 4*mπp^2)*mΣs^6 + mLambda*(4*mLambda^2 + mπp^2)*mΣs^7 - mΞs^6*(mLambda^2*mπp^2 + mπp^4 - 8*mLambda^3*mΣs + 4*mLambda*mπp^2*mΣs) + mΞs^5*mπp^2*(-15*mLambda^3 + 3*mLambda*Mπ^2 + 6*mLambda*mπp^2 - (mLambda^2 + 4*mπp^2)*mΣs - 3*mLambda*mΣs^2) + mΞs^4*(3*mπp^4*(mLambda^2 + mπp^2) + 2*mLambda*mπp^2*(-7*mLambda^2 + 3*Mπ^2 + 2*mπp^2)*mΣs + mπp^2*(mLambda^2 - 5*mπp^2)*mΣs^2 - 12*mLambda^3*mΣs^3) + mΞs^3*(3*mLambda*mπp^4*(7*mLambda^2 - 3*Mπ^2 - 2*mπp^2) + mπp^4*(-7*mLambda^2 + 6*Mπ^2 + 8*mπp^2)*mΣs + mLambda*mπp^2*(17*mLambda^2 + 3*Mπ^2 + 5*mπp^2)*mΣs^2 + (2*mLambda^2*mπp^2 - 7*mπp^4)*mΣs^3 + 3*mLambda*(-4*mLambda^2 + mπp^2)*mΣs^4) + mΞs*(2*mLambda*mπp^6*(-5*mLambda^2 + 3*Mπ^2 + mπp^2) - 2*mπp^6*(8*mLambda^2 - 9*Mπ^2 + 2*mπp^2)*mΣs + 2*mLambda*mπp^4*(-4*mLambda^2 + 12*Mπ^2 + 11*mπp^2)*mΣs^2 + mπp^4*(-7*mLambda^2 + 12*Mπ^2 + 35*mπp^2)*mΣs^3 - 2*mLambda*mπp^2*(7*mLambda^2 + 3*Mπ^2 + mπp^2)*mΣs^4 - mπp^2*(mLambda^2 + 7*mπp^2)*mΣs^5 + 2*mLambda*(4*mLambda^2 + mπp^2)*mΣs^6) + mΞs^2*mπp^2*(-3*mπp^6 + (-8*mLambda^3*mπp^2 + mLambda*mπp^4)*mΣs + (-16*mLambda^2*mπp^2 + 44*mπp^4)*mΣs^2 + (17*mLambda^3 + 5*mLambda*mπp^2)*mΣs^3 + (mLambda^2 - 8*mπp^2)*mΣs^4 + 3*mLambda*mΣs^5 - 3*Mπ^2*(mπp^4 - 4*mπp^2*mΣs^2 + mLambda*mΣs^3))))*B0[mπp^2, mΞs^2, mΣs^2])/(1728*mΞs^2*mπp^4*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mXim^7*mΣs^3 - 3*mXim^6*mΣs^3*(mLambda + mΞs + mΣs) + mXim^5*mΣs*(-(mΞs*mΣs*(4*mLambda^2 + 5*mLambda*mΣs + mΣs^2)) - 2*(-mπp^2 + mΣs^2)*(-mLambda^2 + mLambda*mΣs + 2*mΣs^2) + mΞs^2*(2*mLambda^2 - 2*mLambda*mΣs + 5*mΣs^2) + Mπ^2*(-2*mΞs^2 + 2*mπp^2 + 4*mΞs*mΣs + 7*mΣs^2)) + Mπ^6*(mLambda*mΞs^3 + mπp^4 + 2*mLambda*mπp^2*mΣs + 2*mπp^2*mΣs^2 + mLambda*mΣs^3 + 2*mΞs^2*(mπp^2 + mLambda*mΣs) + 2*mΞs*(mLambda*mπp^2 + mπp^2*mΣs + mLambda*mΣs^2)) - Mπ^4*(2*mLambda*mΞs^5 + 2*mΞs^4*(mLambda^2 + mπp^2 + 2*mLambda*mΣs) + mLambda*mΞs^3*(5*mLambda^2 + 3*mLambda*mΣs + 5*mΣs^2) + (mLambda + mΣs)*(-mπp^2 + mΣs^2)*(-(mLambda*mπp^2) - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2) + 2*mΞs^2*(3*mLambda^2*mπp^2 - mπp^4 + (3*mLambda^3 - mLambda*mπp^2)*mΣs + (mLambda^2 + mπp^2)*mΣs^2 + 2*mLambda*mΣs^3) + 2*mΞs*(2*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*mπp^2*(mLambda^2 - mπp^2)*mΣs - 2*mLambda*mπp^2*mΣs^2 + mLambda*mΣs^4)) - mΞs^3*(mΞs*(3*mLambda^2 - 2*mπp^2 + mLambda*mΣs)*(-mLambda^2 + mΣs^2)^2 + mLambda*mΞs^4*(mLambda^2 - mLambda*mΣs + mΣs^2) + (mLambda^2 - mπp^2)*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-3*mLambda^2 + mπp^2 + 2*mΣs^2) + 2*mLambda*mΞs^3*(mLambda^3 + mΣs^3) + 2*mΞs^2*(2*mLambda^5 - mLambda^3*mπp^2 - 2*mLambda^3*mΣs^2 + (mLambda^2 - mπp^2)*mΣs^3 + mLambda*mΣs^4)) + mΞs*Mπ^2*(mLambda*mΞs^6 + 2*mLambda*mΞs^5*(mLambda + mΣs) + 2*(mLambda^2 - mπp^2)*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2) + 2*mΞs^4*(3*mLambda^3 - mLambda*mπp^2 + (mLambda^2 - mπp^2)*mΣs + 2*mLambda*mΣs^2) + mLambda*mΞs^3*(5*mLambda^3 + 6*mLambda^2*mΣs - 4*mπp^2*mΣs + 2*mLambda*mΣs^2 + 5*mΣs^3) + 2*mΞs*(mLambda + mΣs)*(2*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*(mLambda^2 - mπp^2)^2*mΣs - 2*mLambda^3*mΣs^2 + mLambda*mΣs^4) + mΞs^2*(mLambda*(7*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4) + 2*(3*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4)*mΣs - 4*mLambda*(mLambda^2 + mπp^2)*mΣs^2 + 2*(mLambda^2 - mπp^2)*mΣs^3 + 4*mLambda*mΣs^4)) + mXim^4*mΣs*(-2*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2) + mΞs^3*(2*mLambda^2 - 2*mLambda*mΣs + 5*mΣs^2) + 2*mΞs*(mLambda + mΣs)*(-(mLambda*mπp^2) - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2) + 2*mΞs^2*(mLambda^3 - mLambda^2*mΣs + mLambda*mΣs^2 + 3*mΣs^3) + Mπ^2*(-2*mLambda*mΞs^2 - 2*mΞs^3 + 2*mLambda*mπp^2 + 4*mπp^2*mΣs + 7*mLambda*mΣs^2 + 5*mΣs^3 + 2*mΞs*(mπp^2 + 2*mLambda*mΣs + 3*mΣs^2))) + mXim^3*(-2*mLambda*mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2) - (-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^4*(mLambda^3 - 3*mLambda^2*mΣs + 3*mLambda*mΣs^2 - 2*mΣs^3) + 2*mΞs^3*(mLambda^4 + mLambda^3*mΣs + 3*mLambda^2*mΣs^2 + 4*mLambda*mΣs^3 + mΣs^4) + 2*mΞs^2*(mLambda + mΣs)*(-(mLambda^2*mπp^2) - 2*(mLambda^3 - mLambda*mπp^2)*mΣs + (2*mLambda^2 - 3*mπp^2)*mΣs^2 + 2*mΣs^4) + Mπ^4*(2*mΞs^3 - 4*mπp^2*mΣs - 5*mΣs^3 - 2*mΞs*(mπp^2 + 3*mΣs^2)) + Mπ^2*(mΞs^4*(-mLambda + 2*mΣs) - 2*mΞs^3*(2*mLambda^2 + mLambda*mΣs + 2*mΣs^2) + mΞs^2*(2*mLambda*mπp^2 + 4*mLambda^2*mΣs + 4*mLambda*mΣs^2 - 4*mΣs^3) + (-mπp^2 + mΣs^2)*(mLambda*mπp^2 - 4*mLambda^2*mΣs + 2*mπp^2*mΣs + 3*mLambda*mΣs^2 + 6*mΣs^3) + 2*mΞs*(2*mLambda^2*mπp^2 + mLambda*mπp^2*mΣs + 2*(mLambda^2 - mπp^2)*mΣs^2 + 4*mLambda*mΣs^3 + 3*mΣs^4))) + mXim^2*(Mπ^4*(2*mLambda*mΞs^3 + mΞs^4 - mπp^4 - 4*mLambda*mπp^2*mΣs - 2*mΞs^2*mΣs^2 - 6*mπp^2*mΣs^2 - 5*mLambda*mΣs^3 - 2*mΣs^4 - mΞs*(2*mLambda*mπp^2 + 4*mπp^2*mΣs + 6*mLambda*mΣs^2 + 3*mΣs^3)) + mΞs*((-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mLambda^2 + mπp^2 + mΣs^2) - 2*mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-(mLambda*mπp^2) - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2) + mΞs^4*(mLambda^3 - 3*mLambda^2*mΣs + 3*mLambda*mΣs^2 - 2*mΣs^3) + mΞs^3*(2*mLambda^4 - 2*mLambda^3*mΣs + 2*mLambda^2*mΣs^2 + 3*mLambda*mΣs^3 - 3*mΣs^4) - 2*mΞs^2*(mLambda + mΣs)*(-mLambda^4 + mLambda^2*mπp^2 + 2*(mLambda^3 - mLambda*mπp^2)*mΣs + (-4*mLambda^2 + 3*mπp^2)*mΣs^2 + mΣs^4)) + Mπ^2*(mΞs^5*(-mLambda + 2*mΣs) + mΞs^4*(-3*mLambda^2 + mLambda*mΣs + 2*mΣs^2) + 2*mΞs^3*(-2*mLambda^3 + mLambda*mπp^2 + mLambda^2*mΣs + mLambda*mΣs^2 + mΣs^3) + (mLambda + mΣs)*(-mπp^2 + mΣs^2)*(-(mLambda*mπp^2) - 4*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mLambda^2*mπp^2 + 2*mLambda^3*mΣs + 4*(mLambda^2 - mπp^2)*mΣs^2 + mΣs^4) + mΞs*(4*mLambda^3*mπp^2 - mLambda*mπp^4 + (6*mLambda^2*mπp^2 - 2*mπp^4)*mΣs + 4*(mLambda^3 - 2*mLambda*mπp^2)*mΣs^2 + 2*(mLambda^2 - 4*mπp^2)*mΣs^3 + mLambda*mΣs^4 + 2*mΣs^5))) + mXim*(Mπ^6*(mΞs + mΣs)*(mΞs^2 + 2*mπp^2 + mΞs*mΣs + mΣs^2) - mΞs^2*((-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mLambda^2 + mπp^2 + mΣs^2) + mLambda*mΞs^4*(mLambda^2 - mLambda*mΣs + mΣs^2) + mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-3*mLambda^3 + 2*mLambda*mπp^2 - 2*mLambda^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mLambda + mΣs)*(mLambda^4 - mLambda^2*mπp^2 - 2*mLambda^3*mΣs + mLambda*mπp^2*mΣs - mπp^2*mΣs^2 + mLambda*mΣs^3 + mΣs^4) + mΞs^3*(2*mLambda^4 + 2*mLambda^3*mΣs + 2*mLambda^2*mΣs^2 + 3*mLambda*mΣs^3 + mΣs^4)) - Mπ^4*(mΞs^5 + mΞs^4*(mLambda + 2*mΣs) + mΞs^3*(5*mLambda^2 + 3*mLambda*mΣs + 4*mΣs^2) + mΞs^2*mΣs*(6*mLambda^2 - 4*mπp^2 + 4*mLambda*mΣs + 5*mΣs^2) + (-mπp^2 + mΣs^2)*(mLambda*mπp^2 - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + mΞs*(4*mLambda^2*mπp^2 - mπp^4 + 2*mLambda*mπp^2*mΣs - 2*mπp^2*mΣs^2 + 3*mLambda*mΣs^3 + 4*mΣs^4)) + Mπ^2*(mLambda*mΞs^6 + (-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^5*(3*mLambda^2 + 3*mLambda*mΣs + 2*mΣs^2) + mΞs*(mLambda + mΣs)*(-mπp^2 + mΣs^2)*(-2*mLambda^3 + mLambda*mπp^2 - 2*mπp^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + mΞs^4*(3*mLambda^3 - 2*mLambda*mπp^2 + (mLambda^2 - 2*mπp^2)*mΣs + 5*mLambda*mΣs^2 + 4*mΣs^3) + mΞs^3*(7*mLambda^4 - 2*mLambda^2*mπp^2 + 8*mLambda^3*mΣs - 4*mLambda*mπp^2*mΣs + 6*mLambda*mΣs^3 + 5*mΣs^4) + mΞs^2*(-2*mLambda^3*mπp^2 + mLambda*mπp^4 + 2*(2*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4)*mΣs + 4*(mLambda^3 - 2*mLambda*mπp^2)*mΣs^2 + 2*(mLambda^2 - 2*mπp^2)*mΣs^3 + 5*mLambda*mΣs^4 + 4*mΣs^5))))*C0[mXim^2, mLambda^2, mπp^2, mΞs^2, Mπ^2, mΣs^2])/(288*mΞs^2*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(4*Sqrt[3]*f^3) - (hC*^2*((2*mLambda*mXim^7*mπp^2 + 2*mLambda*mXim^6*mπp^2*(-mLambda - mΞs + mΩ) + 2*mLambda*mXim^5*mπp^2*(-6*MK^2 + mLambda^2 + mLambda*mΞs + 5*mΞs^2 + mπp^2 - 2*(mLambda + mΞs)*mΩ - 4*mΩ^2) - 2*mLambda*mπp^2*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΩ)*(MK^4 - mΩ^4) - 2*mXim^4*(mLambda*mΞs^5 + 10*mLambda*mΞs^3*mπp^2 - mΞs^4*mπp^2 + mLambda*mΞs*mπp^2*(-5*MK^2 + 2*mLambda^2 + mπp^2) + mπp^2*(MK^4 - 8*MK^2*mLambda^2 + 2*mLambda^4 + mLambda^2*mπp^2) + mLambda*(2*mΞs^4 + 3*MK^2*mπp^2 - 5*mLambda*mΞs*mπp^2 - 7*mΞs^2*mπp^2 - 2*mπp^4)*mΩ + mLambda*(3*mΞs^3 - 2*mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^2 + mLambda*(3*mΞs^2 + 8*mπp^2)*mΩ^3 + 2*mLambda*mΞs*mΩ^4 + mLambda*mΩ^5) + mXim^3*(16*mLambda^2*mΞs^3*mπp^2 - 28*mLambda*mΞs^4*mπp^2 + 2*mΞs^5*(mLambda^2 + mπp^2) - 2*mLambda*mΞs^2*mπp^2*(11*MK^2 + 3*mLambda^2 + mπp^2) - 2*mΞs*mπp^2*(MK^4 + MK^2*mLambda^2 - 2*mLambda^2*mπp^2) + mLambda*mπp^2*(27*MK^4 - 8*MK^2*(mLambda^2 + 2*mπp^2) + 2*(mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4)) + 2*(-10*mLambda^2*mΞs^2*mπp^2 - 6*mLambda*mΞs^3*mπp^2 + mΞs^4*(2*mLambda^2 + mπp^2) - mπp^2*(MK^4 - 11*MK^2*mLambda^2 + 2*mLambda^4 + 3*mLambda^2*mπp^2) + mLambda*mΞs*mπp^2*(13*MK^2 - 4*(3*mLambda^2 + mπp^2)))*mΩ + 2*mLambda*(3*mLambda*mΞs^3 + mLambda*mΞs*mπp^2 - 7*mΞs^2*mπp^2 + mπp^2*(13*MK^2 - 3*mLambda^2 - 8*mπp^2))*mΩ^2 + 2*mLambda*(3*mLambda*mΞs^2 + 10*mLambda*mπp^2 + 12*mΞs*mπp^2)*mΩ^3 + mLambda*(4*mLambda*mΞs + 27*mπp^2)*mΩ^4 + 2*mLambda^2*mΩ^5) + mXim^2*(20*mLambda*mΞs^3*mπp^2*(mLambda^2 + mπp^2) + 4*mLambda^2*mΞs^2*mπp^2*(-MK^2 + mLambda^2 + mπp^2) + mLambda*mΞs^5*(2*mLambda^2 + mπp^2) - mΞs^4*mπp^2*(mLambda^2 + 2*mπp^2) + 2*mπp^2*(MK^4*(-27*mLambda^2 + mπp^2) - mLambda^4*(mLambda^2 + mπp^2) + 4*MK^2*mLambda^2*(2*mLambda^2 + mπp^2)) - 2*mLambda*mΞs*mπp^2*(25*MK^4 + 2*mLambda^4 + 3*mLambda^2*mπp^2 + mπp^4 - MK^2*(11*mLambda^2 + 7*mπp^2)) + mLambda*(-12*mLambda*mΞs^3*mπp^2 + 2*mΞs^2*mπp^2*(mLambda^2 - 7*mπp^2) - 2*mLambda*mΞs*mπp^2*(8*MK^2 - 5*mLambda^2 + mπp^2) + mΞs^4*(4*mLambda^2 + 3*mπp^2) + mπp^2*(5*MK^4 + 2*(mLambda^2 + mπp^2)^2 - 2*MK^2*(mLambda^2 + 5*mπp^2)))*mΩ + 2*mLambda*(-4*mLambda*mΞs^2*mπp^2 + 2*mLambda*mπp^2*(-MK^2 + mπp^2) + 3*mΞs^3*(mLambda^2 + mπp^2) + mΞs*(-10*mLambda^2*mπp^2 + 4*mπp^4))*mΩ^2 + 2*mLambda*(-6*mLambda*mΞs*mπp^2 + 8*mπp^2*(mLambda^2 - mπp^2) + 3*mΞs^2*(mLambda^2 + mπp^2))*mΩ^3 + mLambda*(4*mLambda^2*mΞs - mLambda*mπp^2 - 3*mΞs*mπp^2)*mΩ^4 + 2*(mLambda^3 - mLambda*mπp^2)*mΩ^5) + mXim*(-16*mLambda^2*mΞs^3*mπp^2*(mLambda^2 + mπp^2) + 27*mLambda*mΞs^4*mπp^2*(mLambda^2 + mπp^2) - 2*mΞs^5*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) - 2*mLambda*mΞs^2*mπp^2*(4*(mLambda^2 + mπp^2)^2 - MK^2*(13*mLambda^2 + 11*mπp^2)) + mΞs*mπp^2*(2*mLambda^2*(mLambda^2 + mπp^2)^2 + MK^4*(5*mLambda^2 + 2*mπp^2) - 2*MK^2*(3*mLambda^4 + 5*mLambda^2*mπp^2)) + mLambda*mπp^2*(-64*MK^6 + MK^4*(27*mLambda^2 + 28*mπp^2) - 4*MK^2*(3*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4) + 2*(mLambda^6 + mLambda^4*mπp^2 + mLambda^2*mπp^4 + mπp^6)) + (12*mLambda*mΞs^3*mπp^2*(2*mLambda^2 + mπp^2) + 4*mLambda^2*mΞs^2*mπp^2*(mLambda^2 + 2*mπp^2) - mΞs^4*(4*mLambda^4 + 3*mLambda^2*mπp^2 + 2*mπp^4) - 2*mLambda*mΞs*mπp^2*(8*MK^4 + 2*mLambda^2*(mLambda^2 + 2*mπp^2) - MK^2*(13*mLambda^2 + 5*mπp^2)) - 2*mπp^2*(MK^4*(25*mLambda^2 - mπp^2) - MK^2*(5*mLambda^4 + 7*mLambda^2*mπp^2) + mLambda^2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)))*mΩ + 2*mLambda*(mLambda^2 - mπp^2)*(-3*mLambda*mΞs^3 + 7*mLambda*mΞs*mπp^2 - 7*mΞs^2*mπp^2 + mπp^2*(-11*MK^2 + 5*mLambda^2 + 4*mπp^2))*mΩ^2 - 2*mLambda*(mLambda^2 - mπp^2)*(3*mLambda*mΞs^2 + 10*mLambda*mπp^2 + 6*mΞs*mπp^2)*mΩ^3 + mLambda*(-4*mLambda^3*mΞs - 28*mLambda^2*mπp^2 + 3*mLambda*mΞs*mπp^2 + 27*mπp^4)*mΩ^4 + (-2*mLambda^4 + mLambda^2*mπp^2)*mΩ^5))/(3456*mLambda*mXim*mΞs^2*mπp^2*mΩ^2*Pi^2) + ((2*mLambda^3*mXim^7 - 2*mLambda^3*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΩ)*(MK^2 - mΩ^2)^2 + mXim^6*(-2*MK^4 - 6*mLambda^3*mΞs + 3*mLambda^2*mΞs^2 - 4*mLambda*mΞs^3 - 2*mΞs^4 + MK^2*(3*mLambda^2 + 4*mLambda*mΞs + 4*mΞs^2) + 3*mLambda^3*(-mLambda + mΩ)) + mXim^5*(2*mLambda^5 + 4*mLambda^3*mΞs^2 + 7*mLambda^2*mΞs^3 - 2*mLambda*mΞs^4 - 2*mΞs^5 + mLambda^3*mπp^2 - (6*mLambda^4 + 7*mLambda^3*mΞs - 3*mLambda^2*mΞs^2 + 4*mLambda*mΞs^3 + 2*mΞs^4)*mΩ - 2*mLambda^3*mΩ^2 - 2*MK^4*(-mLambda + mΞs + mΩ) + MK^2*(-9*mLambda^3 - mLambda^2*mΞs + 4*mΞs^3 + (3*mLambda^2 + 4*mLambda*mΞs + 4*mΞs^2)*mΩ)) + mLambda^3*mXim*(MK^2 - mΩ^2)*(MK^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΩ) - mΩ*(-4*(mLambda + mΞs)*(mLambda^2 - mπp^2) + (-2*mLambda^2 + mLambda*mΞs + 3*mπp^2)*mΩ + mLambda*mΩ^2)) + mXim^4*(-3*mLambda^6 - 6*mLambda^5*mΞs - 5*mLambda^4*mΞs^2 + mLambda^3*mΞs^3 + 4*mLambda^2*mΞs^4 + mLambda*mΞs^5 + 2*mLambda^4*mπp^2 + 4*mLambda*mΞs^3*mπp^2 + 2*mΞs^4*mπp^2 + mLambda*mΞs*(-4*mLambda^3 - 6*mLambda^2*mΞs - mLambda*mΞs^2 + mΞs^3)*mΩ + mLambda^2*(-5*mLambda^2 + 3*mLambda*mΞs - 3*mΞs^2)*mΩ^2 - 4*mLambda^3*mΩ^3 + MK^4*(5*mLambda^2 + mLambda*mΞs + 2*mπp^2 + mLambda*mΩ) + MK^2*(24*mLambda^4 + 35*mLambda^3*mΞs - 9*mLambda^2*mΞs^2 - 2*mLambda*mΞs^3 - 6*mLambda^2*mπp^2 - 4*mLambda*mΞs*mπp^2 - 4*mΞs^2*mπp^2 + mLambda*(-2*mLambda^2 + mLambda*mΞs - 2*mΞs^2)*mΩ + 3*mLambda^2*mΩ^2)) + mLambda^3*mXim^2*(MK^4*(5*mLambda + 7*mΞs + 4*mΩ) + MK^2*(3*(mLambda + mΞs)*(mLambda^2 + mΞs^2 - 2*mπp^2) + (-mLambda^2 + mLambda*mΞs + 6*mΞs^2 - 4*mπp^2)*mΩ - (9*mLambda + 8*mΞs)*mΩ^2 - 5*mΩ^3) + mΩ^2*(-3*(-mLambda + mΞs)*(mLambda + mΞs)^2 - (-7*mLambda^2 + mLambda*mΞs + 6*mΞs^2 + 2*mπp^2)*mΩ + (4*mLambda + mΞs)*mΩ^2 + mΩ^3)) + mXim^3*((-mLambda + mΞs)*(mLambda + mΞs)^3*(-(mLambda*(2*mLambda^2 + mπp^2)) + mΞs*(mLambda^2 + 2*mπp^2)) + (mLambda + mΞs)*(-6*mLambda^5 + 2*mLambda*mΞs^2*(2*mLambda^2 + mπp^2) + mΞs^3*(mLambda^2 + 2*mπp^2) - mΞs*(mLambda^4 + 2*mLambda^2*mπp^2))*mΩ - 2*mLambda^2*(-2*mLambda^3 + 3*mLambda^2*mΞs + 6*mLambda*mΞs^2 + 3*mΞs^3 + 2*mLambda*mπp^2)*mΩ^2 + mLambda^2*(mLambda^2 + 5*mLambda*mΞs - 3*mΞs^2)*mΩ^3 + MK^4*(38*mLambda^3 + 4*mLambda^2*mΞs - mLambda*mπp^2 + 2*mΞs*mπp^2 + 7*mLambda^2*mΩ + 2*mπp^2*mΩ) + MK^2*(-((mLambda + mΞs)*(9*mLambda^4 + 6*mLambda^2*mπp^2 + mΞs^2*(5*mLambda^2 + 4*mπp^2) - mΞs*(7*mLambda^3 + 2*mLambda*mπp^2))) - (-35*mLambda^4 + 6*mLambda^2*mπp^2 + 4*mΞs^2*(2*mLambda^2 + mπp^2) + mΞs*(-56*mLambda^3 + 4*mLambda*mπp^2))*mΩ + 2*mLambda^2*(mLambda + 3*mΞs)*mΩ^2 + 3*mLambda^2*mΩ^3)))*A0[MK^2])/(1728*mLambda^3*mXim^3*mΞs^2*mΩ^2*Pi^2) + ((-2*mLambda^6*mΞs^5 + 3*MK^2*mLambda^4*mΞs^3*mπp^2 + 6*mLambda^6*mΞs^3*mπp^2 - mLambda^5*mΞs^4*mπp^2 - mLambda^4*mΞs^5*mπp^2 + 5*MK^4*mLambda^3*mπp^4 - 7*MK^2*mLambda^5*mπp^4 + 2*mLambda^7*mπp^4 - 4*MK^4*mLambda^2*mΞs*mπp^4 - 2*MK^2*mLambda^4*mΞs*mπp^4 + 5*mLambda^6*mΞs*mπp^4 - 2*MK^2*mLambda^3*mΞs^2*mπp^4 - 7*mLambda^5*mΞs^2*mπp^4 + 5*MK^2*mLambda^2*mΞs^3*mπp^4 + 8*mLambda^4*mΞs^3*mπp^4 - 2*mLambda^3*mΞs^4*mπp^4 - mLambda^2*mΞs^5*mπp^4 + MK^4*mLambda*mπp^6 - 5*MK^2*mLambda^3*mπp^6 + 2*mLambda^5*mπp^6 - 2*MK^4*mΞs*mπp^6 + 2*MK^2*mLambda^2*mΞs*mπp^6 + mLambda^4*mΞs*mπp^6 + 2*MK^2*mLambda*mΞs^2*mπp^6 - 11*mLambda^3*mΞs^2*mπp^6 + 4*MK^2*mΞs^3*mπp^6 + 4*mLambda^2*mΞs^3*mπp^6 - 3*mLambda*mΞs^4*mπp^6 - 2*mΞs^5*mπp^6 + 2*mLambda^3*mπp^8 - (mΞs^4*(4*mLambda^6 + 2*mLambda^4*mπp^2 + mLambda^2*mπp^4 + 2*mπp^6) + 2*mΞs^3*(2*mLambda^5*mπp^2 + 5*mLambda^3*mπp^4 + 2*mLambda*mπp^6) + 2*mLambda*mΞs*mπp^4*(3*mLambda^2*(mLambda^2 + 2*mπp^2) - MK^2*(7*mLambda^2 + 2*mπp^2)) + mπp^4*(5*mLambda^6 + 4*mLambda^4*mπp^2 + MK^4*(7*mLambda^2 + 2*mπp^2) - 2*MK^2*(7*mLambda^4 + 2*mLambda^2*mπp^2)) - mΞs^2*mπp^2*(4*mLambda^6 + 3*mLambda^4*mπp^2 + 2*mLambda^2*mπp^4 + MK^2*(6*mLambda^4 + 8*mLambda^2*mπp^2 + 4*mπp^4)))*mΩ - 2*mLambda^2*(mLambda^2 - mπp^2)*(3*(-MK^2 + mLambda^2)*mΞs*mπp^2 + 3*mLambda*mΞs^2*mπp^2 - 2*mLambda*mπp^4 + mΞs^3*(mLambda^2 + 3*mπp^2))*mΩ^2 + mLambda^2*(mLambda^2 - mπp^2)*((3*MK^2 - 7*mLambda^2)*mπp^2 - 5*mLambda*mΞs*mπp^2 + mΞs^2*(2*mLambda^2 - 3*mπp^2))*mΩ^3 + 2*mLambda^3*(mLambda^2 - mπp^2)*(2*mLambda*mΞs - mπp^2)*mΩ^4 + 2*(mLambda^6 - mLambda^4*mπp^2)*mΩ^5 + mXim^3*(-2*mLambda^3*mΞs^5 + (2*MK^4 - MK^2*mLambda^2 - mLambda^4)*mπp^4 + mLambda*(-4*MK^2 + 3*mLambda^2)*mΞs*mπp^4 - (4*MK^2 + 5*mLambda^2)*mΞs^2*mπp^4 + 2*mΞs^4*mπp^4 + mΞs^3*(9*mLambda^3*mπp^2 + 4*mLambda*mπp^4) + 2*mLambda^3*(-2*mΞs^4 + 5*mΞs^2*mπp^2 + mπp^4)*mΩ - 2*mLambda^3*mΞs^3*mΩ^2 + 2*mLambda^3*(mΞs^2 - 2*mπp^2)*mΩ^3 + 4*mLambda^3*mΞs*mΩ^4 + 2*mLambda^3*mΩ^5) + mXim^2*((2*MK^4 + 3*MK^2*mLambda^2 - 4*mLambda^4)*mΞs*mπp^4 + 12*mLambda^3*mΞs^2*mπp^4 + 2*mLambda*mΞs^4*mπp^2*(mLambda^2 + mπp^2) + mLambda*mπp^4*(-2*MK^4 + MK^2*mLambda^2 + mLambda^4 + mLambda^2*mπp^2) + 2*mΞs^5*(mLambda^4 + mπp^4) - mΞs^3*(9*mLambda^4*mπp^2 + 4*MK^2*mπp^4 + 9*mLambda^2*mπp^4) + ((2*MK^4 - MK^2*mLambda^2 - 3*mLambda^4)*mπp^4 + mLambda*(-4*MK^2 + 3*mLambda^2)*mΞs*mπp^4 + 2*mΞs^4*(2*mLambda^4 + mπp^4) + mΞs^3*(5*mLambda^3*mπp^2 + 4*mLambda*mπp^4) - mΞs^2*(10*mLambda^4*mπp^2 + 4*MK^2*mπp^4 + 5*mLambda^2*mπp^4))*mΩ + 2*mLambda^3*(mLambda*mΞs^3 + 3*mΞs^2*mπp^2 - mπp^4)*mΩ^2 + 2*mLambda^3*(-(mLambda*mΞs^2) + 2*mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ^3 + mLambda^3*(-4*mLambda*mΞs + mπp^2)*mΩ^4 - 2*mLambda^4*mΩ^5) - mXim*(mΞs^4*mπp^2*(mLambda^4 + 4*mLambda^2*mπp^2 + 2*mπp^4) + mΞs^5*(-2*mLambda^5 - 2*mLambda^3*mπp^2 + mLambda*mπp^4) + mLambda*mΞs^3*mπp^2*(6*mLambda^4 + 9*mLambda^2*mπp^2 + 4*mπp^4 + MK^2*(3*mLambda^2 - 2*mπp^2)) + mLambda*mΞs*mπp^4*(MK^4 + 7*mLambda^4 + 6*mLambda^2*mπp^2 - MK^2*(9*mLambda^2 + 4*mπp^2)) - mΞs^2*mπp^4*(-3*mLambda^4 + 2*mLambda^2*mπp^2 + MK^2*(9*mLambda^2 + 4*mπp^2)) + mπp^4*(mLambda^4*(2*mLambda^2 + mπp^2) + MK^4*(5*mLambda^2 + 2*mπp^2) - MK^2*(7*mLambda^4 + 4*mLambda^2*mπp^2)) + mLambda*(mLambda*(MK^2 + 6*mLambda^2)*mΞs*mπp^4 + mLambda*mΞs^3*mπp^2*(mLambda^2 - mπp^2) + mπp^4*(MK^4 + MK^2*mLambda^2 - mLambda^2*mπp^2) + mΞs^4*(-4*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4) + mΞs^2*mπp^2*(4*mLambda^4 + 3*mLambda^2*mπp^2 + MK^2*(6*mLambda^2 - 2*mπp^2)))*mΩ - mLambda^2*((-3*MK^2 + mLambda^2)*mπp^4 + 3*mΞs^2*mπp^4 - 3*mLambda*mΞs*mπp^2*(2*MK^2 - 2*mLambda^2 + mπp^2) + mΞs^3*(2*mLambda^3 + 5*mLambda*mπp^2))*mΩ^2 + mLambda^3*(-(mLambda*mΞs*mπp^2) + 2*mΞs^2*(mLambda^2 - 2*mπp^2) + mπp^2*(3*MK^2 - 7*mLambda^2 + 2*mπp^2))*mΩ^3 + mLambda^3*(4*mLambda^2*mΞs - mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^4 + (2*mLambda^5 - mLambda^3*mπp^2)*mΩ^5))*A0[mΞs^2])/(1728*mLambda^3*mΞs^2*mπp^4*mΩ^2*Pi^2) + ((2*mXim^7*mπp^4 + 2*mπp^4*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΩ)*(MK^2 - mΩ^2)^2 + mXim^6*(2*mΞs^5 - 7*mΞs^3*mπp^2 - 2*mLambda*mπp^4 - 5*mΞs*mπp^4 + (4*mΞs^4 - 6*mΞs^2*mπp^2 + 5*mπp^4)*mΩ + 2*(mΞs^3 + 2*mΞs*mπp^2)*mΩ^2 - 2*(mΞs^2 - 3*mπp^2)*mΩ^3 - 4*mΞs*mΩ^4 - 2*mΩ^5) + mXim^5*(-2*mLambda*mΞs^5 + 7*mLambda*mΞs^3*mπp^2 - 2*mΞs^4*mπp^2 + 4*mΞs^2*mπp^4 + mπp^4*(-7*MK^2 + mLambda^2 + 2*mπp^2) - (4*mLambda*mΞs^4 - 6*mLambda*mΞs^2*mπp^2 + 5*mΞs^3*mπp^2 + 7*mLambda*mπp^4 + 6*mΞs*mπp^4)*mΩ - (2*mLambda*mΞs^3 + 4*mLambda*mΞs*mπp^2 + 6*mΞs^2*mπp^2 + 7*mπp^4)*mΩ^2 + 2*(mLambda*mΞs^2 - 3*mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^3 + (4*mLambda*mΞs - mπp^2)*mΩ^4 + 2*mLambda*mΩ^5) + mXim^4*(mLambda*mΞs^4*mπp^2 + mLambda*mΞs^2*mπp^4 + mΞs*mπp^4*(14*MK^2 - 3*mLambda^2 - 4*mπp^2) - 2*mΞs^5*(mLambda^2 + mπp^2) - mLambda*mπp^4*(-7*MK^2 + mLambda^2 + mπp^2) + mΞs^3*mπp^2*(3*MK^2 + 4*mLambda^2 + 7*mπp^2) + (mLambda*mΞs^3*mπp^2 - 6*mLambda*mΞs*mπp^4 + 6*mΞs^2*mπp^2*(MK^2 + mπp^2) + mπp^4*(-2*MK^2 - 4*mLambda^2 + mπp^2) - 4*mΞs^4*(mLambda^2 + mπp^2))*mΩ - (3*mLambda*mπp^4 + mΞs*mπp^2*(-6*MK^2 + 10*mLambda^2 - 3*mπp^2) + mΞs^3*(2*mLambda^2 + 5*mπp^2))*mΩ^2 + (-(mLambda*mΞs*mπp^2) + 2*mΞs^2*(mLambda^2 - 2*mπp^2) + mπp^2*(3*MK^2 - 9*mLambda^2 + 8*mπp^2))*mΩ^3 + (4*mLambda^2*mΞs - mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^4 + (2*mLambda^2 - mπp^2)*mΩ^5) + mXim^3*(mLambda*mΞs^5*(2*mLambda^2 + mπp^2) + mLambda*mΞs*mπp^4*(-MK^2 + 2*mLambda^2 + mπp^2) + mΞs^4*mπp^2*(mLambda^2 + 2*mπp^2) - 2*mΞs^2*mπp^4*(mLambda^2 + 2*mπp^2) - mLambda*mΞs^3*mπp^2*(3*MK^2 + 4*mLambda^2 + 2*mπp^2) + mπp^4*(5*MK^4 + MK^2*(mLambda^2 - 5*mπp^2) + mπp^2*(mLambda^2 + 2*mπp^2)) + (mΞs*mπp^4*(14*MK^2 + 3*mLambda^2 - 12*mπp^2) + 3*mLambda*mπp^4*(3*MK^2 + mLambda^2 - 2*mπp^2) - 3*mLambda*mΞs^2*mπp^2*(2*MK^2 + mπp^2) + 2*mLambda*mΞs^4*(2*mLambda^2 + mπp^2) + mΞs^3*(4*mLambda^2*mπp^2 + 5*mπp^4))*mΩ + (mπp^4*(-2*MK^2 + 12*mLambda^2 - 11*mπp^2) + mLambda*mΞs*mπp^2*(-6*MK^2 + 10*mLambda^2 - 3*mπp^2) + 6*mΞs^2*mπp^2*(mLambda^2 + mπp^2) + 2*mΞs^3*(mLambda^3 + 2*mLambda*mπp^2))*mΩ^2 + (3*mLambda*mπp^2*(-MK^2 + 3*mLambda^2 - 3*mπp^2) + 5*mΞs*mπp^2*(mLambda^2 - 2*mπp^2) + mΞs^2*(-2*mLambda^3 + 5*mLambda*mπp^2))*mΩ^3 - 2*(mLambda^2 - mπp^2)*(2*mLambda*mΞs - mπp^2)*mΩ^4 - 2*(mLambda^3 - mLambda*mπp^2)*mΩ^5) - mXim*mπp^4*(MK^2 - mΩ^2)*(MK^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΩ) - mΩ*(-4*(mLambda + mΞs)*(mLambda^2 - mπp^2) + (-2*mLambda^2 + mLambda*mΞs + 3*mπp^2)*mΩ + mLambda*mΩ^2)) - mXim^2*mπp^4*(MK^4*(5*mLambda + 7*mΞs + 4*mΩ) + MK^2*((mLambda + mΞs)*(mLambda^2 + 3*mΞs^2 - 4*mπp^2) + (-3*mLambda^2 + mLambda*mΞs + 6*mΞs^2 - 2*mπp^2)*mΩ - (9*mLambda + 8*mΞs)*mΩ^2 - 5*mΩ^3) + mΩ^2*(-((mLambda + mΞs)*(-5*mLambda^2 + 3*mΞs^2 + 2*mπp^2)) - (-9*mLambda^2 + mLambda*mΞs + 6*mΞs^2 + 4*mπp^2)*mΩ + (4*mLambda + mΞs)*mΩ^2 + mΩ^3)))*A0[mΩ^2])/(1728*mXim^3*mΞs^2*mπp^4*mΩ^2*Pi^2) + ((-2*mLambda^11 - 3*mLambda^10*mΞs + 4*mLambda^9*mΞs^2 + 7*mLambda^8*mΞs^3 - 2*mLambda^7*mΞs^4 - 5*mLambda^6*mΞs^5 + mLambda^4*mΞs^7 + mXim^5*(2*MK^6 + mLambda^6 + 5*mLambda^5*mΞs - 4*mLambda^4*mΞs^2 + 17*mLambda^3*mΞs^3 + 5*mLambda^2*mΞs^4 - 4*mLambda*mΞs^5 - 2*mΞs^6 - MK^4*(3*mLambda^2 + 4*mLambda*mΞs + 6*mΞs^2) + MK^2*mΞs*(-mLambda^3 - 2*mLambda^2*mΞs + 8*mLambda*mΞs^2 + 6*mΞs^3)) + mLambda^9*mπp^2 + 3*mLambda^8*mΞs*mπp^2 + mLambda^7*mΞs^2*mπp^2 - 5*mLambda^6*mΞs^3*mπp^2 - 5*mLambda^5*mΞs^4*mπp^2 + mLambda^4*mΞs^5*mπp^2 + 3*mLambda^3*mΞs^6*mπp^2 + mLambda^2*mΞs^7*mπp^2 + mLambda^7*mπp^4 - 5*mLambda^5*mΞs^2*mπp^4 - 2*mLambda^4*mΞs^3*mπp^4 + 7*mLambda^3*mΞs^4*mπp^4 + 4*mLambda^2*mΞs^5*mπp^4 - 3*mLambda*mΞs^6*mπp^4 - 2*mΞs^7*mπp^4 + mLambda^10*mΩ + 2*mLambda^9*mΞs*mΩ - mLambda^8*mΞs^2*mΩ - 4*mLambda^7*mΞs^3*mΩ - mLambda^6*mΞs^4*mΩ + 2*mLambda^5*mΞs^5*mΩ + mLambda^4*mΞs^6*mΩ + mLambda^8*mπp^2*mΩ + 2*mLambda^7*mΞs*mπp^2*mΩ - mLambda^6*mΞs^2*mπp^2*mΩ - 4*mLambda^5*mΞs^3*mπp^2*mΩ - mLambda^4*mΞs^4*mπp^2*mΩ + 2*mLambda^3*mΞs^5*mπp^2*mΩ + mLambda^2*mΞs^6*mπp^2*mΩ - 2*mLambda^6*mπp^4*mΩ - 4*mLambda^5*mΞs*mπp^4*mΩ + 2*mLambda^4*mΞs^2*mπp^4*mΩ + 8*mLambda^3*mΞs^3*mπp^4*mΩ + 2*mLambda^2*mΞs^4*mπp^4*mΩ - 4*mLambda*mΞs^5*mπp^4*mΩ - 2*mΞs^6*mπp^4*mΩ - 12*mLambda^9*mΩ^2 - 6*mLambda^8*mΞs*mΩ^2 + 30*mLambda^7*mΞs^2*mΩ^2 + 18*mLambda^6*mΞs^3*mΩ^2 - 18*mLambda^5*mΞs^4*mΩ^2 - 12*mLambda^4*mΞs^5*mΩ^2 + 6*mLambda^7*mπp^2*mΩ^2 - 18*mLambda^5*mΞs^2*mπp^2*mΩ^2 - 6*mLambda^4*mΞs^3*mπp^2*mΩ^2 + 12*mLambda^3*mΞs^4*mπp^2*mΩ^2 + 6*mLambda^2*mΞs^5*mπp^2*mΩ^2 - 21*mLambda^8*mΩ^3 - 3*mLambda^7*mΞs*mΩ^3 + 24*mLambda^6*mΞs^2*mΩ^3 - 9*mLambda^5*mΞs^3*mΩ^3 - 15*mLambda^4*mΞs^4*mΩ^3 + 9*mLambda^6*mπp^2*mΩ^3 + 3*mLambda^5*mΞs*mπp^2*mΩ^3 + 9*mLambda^3*mΞs^3*mπp^2*mΩ^3 + 3*mLambda^2*mΞs^4*mπp^2*mΩ^3 - 12*mLambda^7*mΩ^4 - 12*mLambda^4*mΞs^3*mΩ^4 - 6*mLambda^6*mΩ^5 + 6*mLambda^5*mΞs*mΩ^5 - 6*mLambda^4*mΞs^2*mΩ^5 + mXim^4*(2*MK^6 + mLambda^6 + 5*mLambda^5*mΞs - 4*mLambda^4*mΞs^2 + 17*mLambda^3*mΞs^3 + 5*mLambda^2*mΞs^4 - 4*mLambda*mΞs^5 - 2*mΞs^6 - MK^4*(3*mLambda^2 + 4*mLambda*mΞs + 6*mΞs^2) + MK^2*mΞs*(-mLambda^3 - 2*mLambda^2*mΞs + 8*mLambda*mΞs^2 + 6*mΞs^3))*(mLambda + mΞs + mΩ) + MK^6*(mLambda^2 - mπp^2)*(5*mLambda^3 - 4*mLambda^2*mΞs + mLambda*mπp^2 - 2*mΞs*mπp^2 - 7*mLambda^2*mΩ - 2*mπp^2*mΩ) - MK^4*(12*mLambda^7 - 3*mLambda^5*mπp^2 - 3*mLambda^3*mπp^4 + mLambda*mΞs^2*(13*mLambda^4 - 2*mLambda^2*mπp^2 + mπp^4) + 4*mLambda^2*mΞs*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mΞs^3*(-3*mLambda^4 + 3*mLambda^2*mπp^2 + 6*mπp^4) + (-15*mLambda^6 + 21*mLambda^4*mπp^2 + 6*mLambda^2*mπp^4 + 4*mLambda*mΞs*(-2*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4) + mΞs^2*(-3*mLambda^4 + 9*mLambda^2*mπp^2 + 6*mπp^4))*mΩ + 6*mLambda^2*(mLambda^3 + 3*mLambda^2*mΞs + mLambda*mπp^2 - mΞs*mπp^2)*mΩ^2 + (9*mLambda^4 - 3*mLambda^2*mπp^2)*mΩ^3) + MK^2*((mLambda + mΞs)^2*(9*mLambda^7 - 3*mLambda^3*mπp^4 + 6*mΞs^3*mπp^4 + mΞs^2*(2*mLambda^5 - mLambda^3*mπp^2 - 7*mLambda*mπp^4) + mΞs*(-7*mLambda^6 - 7*mLambda^4*mπp^2 + 8*mLambda^2*mπp^4)) + (mLambda + mΞs)*(-9*mLambda^7 + 15*mLambda^5*mπp^2 + 6*mLambda^3*mπp^4 + 3*mΞs^3*(mLambda^4 + mLambda^2*mπp^2 + 2*mπp^4) + mΞs^2*(-25*mLambda^5 + 11*mLambda^3*mπp^2 + 2*mLambda*mπp^4) - mΞs*(mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4))*mΩ + 6*mLambda^2*(3*mLambda^5 + mΞs^3*(5*mLambda^2 - 2*mπp^2) + mΞs^2*(3*mLambda^3 - mLambda*mπp^2) + mΞs*(5*mLambda^4 - 3*mLambda^2*mπp^2))*mΩ^2 + 3*mLambda^2*(10*mLambda^4 - 4*mLambda^2*mπp^2 + mΞs^2*(8*mLambda^2 - 2*mπp^2) + mΞs*(5*mLambda^3 - 3*mLambda*mπp^2))*mΩ^3 + 12*mLambda^4*(mLambda + mΞs)*mΩ^4 + 6*mLambda^4*mΩ^5) + mXim^3*(-((mLambda + mΞs)*(-mLambda^7 + 3*mLambda*mΞs^6 + 5*mLambda^5*mπp^2 - 4*mLambda*mΞs^4*(4*mLambda^2 + mπp^2) - mΞs^5*(mLambda^2 + 4*mπp^2) + mΞs^3*(5*mLambda^4 + 11*mLambda^2*mπp^2) - mΞs^2*(mLambda^5 - 14*mLambda^3*mπp^2) - mΞs*(mLambda^6 + 10*mLambda^4*mπp^2))) + 3*mLambda*(2*mLambda^6 + 2*mLambda^5*mΞs + 8*mLambda^4*mΞs^2 + 11*mLambda^3*mΞs^3 + mLambda^2*mΞs^4 - 3*mLambda*mΞs^5 - mΞs^6)*mΩ + 3*mLambda^2*(mLambda^4 - 5*mLambda^3*mΞs + 4*mLambda^2*mΞs^2 - 3*mLambda*mΞs^3 - mΞs^4)*mΩ^2 + MK^6*(-7*mLambda^2 + 3*mLambda*mΞs - 4*mπp^2 + 3*mLambda*mΩ) + MK^4*(15*mLambda^4 - 9*mLambda*mΞs^3 + 9*mLambda^2*mπp^2 + 12*mΞs^2*(mLambda^2 + mπp^2) + 2*mΞs*(7*mLambda^3 + 4*mLambda*mπp^2) - 9*mLambda*mΞs*(mLambda + mΞs)*mΩ - 3*mLambda^2*mΩ^2) + MK^2*(-9*mLambda^6 + 9*mLambda*mΞs^5 - 3*mΞs^4*(mLambda^2 + 4*mπp^2) - mΞs^3*(31*mLambda^3 + 16*mLambda*mπp^2) + 2*mΞs^2*(5*mLambda^4 - mLambda^2*mπp^2) - mΞs*(19*mLambda^5 + 7*mLambda^3*mπp^2) + 3*mLambda*(-3*mLambda^4 + mLambda^3*mΞs - mLambda^2*mΞs^2 + 6*mLambda*mΞs^3 + 3*mΞs^4)*mΩ + 3*mLambda^2*mΞs*(3*mLambda + 2*mΞs)*mΩ^2)) + mXim^2*((-mLambda + mΞs)*(mLambda + mΞs)^2*(-mLambda^6 + 2*mLambda^4*mπp^2 - 6*mLambda^2*mΞs^2*mπp^2 + 5*mLambda*mΞs^3*(mLambda^2 + mπp^2) + mΞs^4*(mLambda^2 + 4*mπp^2) - 2*mΞs*(mLambda^5 + 4*mLambda^3*mπp^2)) + (mLambda + mΞs)*(10*mLambda^7 - 5*mLambda^5*mπp^2 + mΞs^5*(mLambda^2 + 4*mπp^2) + mΞs^4*(-5*mLambda^3 + 4*mLambda*mπp^2) - mΞs^3*(5*mLambda^4 + 11*mLambda^2*mπp^2) + 2*mΞs^2*(5*mLambda^5 - 7*mLambda^3*mπp^2) + mΞs*(mLambda^6 + 10*mLambda^4*mπp^2))*mΩ + 6*mLambda^2*(mLambda^5 - 2*mLambda^4*mΞs + mLambda^3*mΞs^2 + 2*mLambda^2*mΞs^3 - 3*mLambda*mΞs^4 - mΞs^5)*mΩ^2 + 3*mLambda^2*(mLambda^4 - 5*mLambda^3*mΞs + 4*mLambda^2*mΞs^2 - 3*mLambda*mΞs^3 - mΞs^4)*mΩ^3 - MK^6*(4*mΞs*(mLambda^2 + mπp^2) + mLambda*(7*mLambda^2 + mπp^2) + (7*mLambda^2 + 4*mπp^2)*mΩ) + MK^4*(15*mLambda^5 + 6*mLambda^3*mπp^2 + 3*mΞs^3*(3*mLambda^2 + 4*mπp^2) + mΞs^2*(29*mLambda^3 + 11*mLambda*mπp^2) + mΞs*(29*mLambda^4 + 11*mLambda^2*mπp^2) + (24*mLambda^4 + 9*mLambda^2*mπp^2 + 3*mΞs^2*(5*mLambda^2 + 4*mπp^2) + 2*mΞs*(7*mLambda^3 + 4*mLambda*mπp^2))*mΩ - 6*mLambda^2*mΞs*mΩ^2 - 3*mLambda^2*mΩ^3) + MK^2*(-3*mLambda^5*(3*mLambda^2 + mπp^2) - 7*mLambda^4*mΞs*(4*mLambda^2 + mπp^2) - 6*mΞs^5*(mLambda^2 + 2*mπp^2) - mΞs^4*(28*mLambda^3 + 19*mLambda*mπp^2) - 3*mΞs^3*(7*mLambda^4 + 2*mLambda^2*mπp^2) - 3*mΞs^2*(2*mLambda^5 + 5*mLambda^3*mπp^2) - (27*mLambda^6 + 2*mLambda^2*mΞs^2*(-5*mLambda^2 + mπp^2) + 3*mΞs^4*(3*mLambda^2 + 4*mπp^2) + 2*mΞs^3*(5*mLambda^3 + 8*mLambda*mπp^2) + mΞs*(25*mLambda^5 + 7*mLambda^3*mπp^2))*mΩ + 6*mLambda^2*(-mLambda^3 + 2*mLambda^2*mΞs + 3*mLambda*mΞs^2 + 2*mΞs^3)*mΩ^2 + 3*mLambda^2*mΞs*(3*mLambda + 2*mΞs)*mΩ^3)) - mXim*(-((-mLambda + mΞs)^2*(mLambda + mΞs)^4*(3*mLambda*mΞs*(mLambda^2 + mπp^2) - 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4))) - 3*mLambda*(-mLambda + mΞs)*(mLambda + mΞs)^2*(-2*mLambda^4*mΞs - 2*mLambda^3*(mLambda^2 + mπp^2) + 2*mLambda*mΞs^2*(mLambda^2 + mπp^2) + mΞs^3*(mLambda^2 + mπp^2))*mΩ + 3*mLambda^2*(mLambda + mΞs)*(4*mLambda*mΞs^4 + 3*mLambda^3*(mLambda^2 - mπp^2) + mΞs^3*(5*mLambda^2 - mπp^2) - 2*mLambda*mΞs^2*(mLambda^2 + mπp^2) + mΞs*(-6*mLambda^4 + 2*mLambda^2*mπp^2))*mΩ^2 + 6*mLambda^3*(2*mLambda^4 + 2*mLambda^3*mΞs + 2*mLambda^2*mΞs^2 + 3*mLambda*mΞs^3 + mΞs^4)*mΩ^3 + 6*mLambda^4*(mLambda^2 - mLambda*mΞs + mΞs^2)*mΩ^4 + MK^6*(-5*mLambda^4 - 5*mLambda^2*mπp^2 - 2*mπp^4 + 3*mLambda*mΞs*(3*mLambda^2 + mπp^2) + 3*mLambda*(5*mLambda^2 + mπp^2)*mΩ) + MK^4*(6*mΞs^2*mπp^2*(mLambda^2 + mπp^2) - 3*mΞs^3*(7*mLambda^3 + 3*mLambda*mπp^2) + 4*mLambda*mΞs*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4) + 6*mLambda^2*(2*mLambda^4 + 3*mLambda^2*mπp^2 + mπp^4) - 3*mLambda*(3*mLambda*mΞs*(3*mLambda^2 + mπp^2) + 2*mLambda^2*(6*mLambda^2 + mπp^2) + mΞs^2*(11*mLambda^2 + 3*mπp^2))*mΩ + 3*mLambda^2*(mLambda^2 + 4*mLambda*mΞs - mπp^2)*mΩ^2 + 6*mLambda^3*mΩ^3) + MK^2*((mLambda + mΞs)*(3*mΞs^4*(5*mLambda^3 + 3*mLambda*mπp^2) - 6*mΞs^3*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mΞs^2*(13*mLambda^5 - 5*mLambda^3*mπp^2 - 2*mLambda*mπp^4) + mΞs*(7*mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4) - 3*(3*mLambda^7 + 5*mLambda^5*mπp^2 + 2*mLambda^3*mπp^4)) + 3*mLambda*(6*mLambda*mΞs^3*(2*mLambda^2 + mπp^2) + 3*mLambda^4*(3*mLambda^2 + mπp^2) + mΞs^4*(7*mLambda^2 + 3*mπp^2) + mΞs^2*(13*mLambda^4 + 3*mLambda^2*mπp^2) + mΞs*(13*mLambda^5 + 7*mLambda^3*mπp^2))*mΩ - 3*mLambda^2*(8*mLambda*mΞs^3 + 4*mLambda^2*(mLambda^2 - mπp^2) + 2*mΞs^2*(5*mLambda^2 - mπp^2) + 3*mΞs*(mLambda^3 - mLambda*mπp^2))*mΩ^2 - 6*mLambda^3*(3*mLambda^2 + 3*mLambda*mΞs + 2*mΞs^2)*mΩ^3 - 6*mLambda^4*mΩ^4)))*B0[mLambda^2, MK^2, mΞs^2])/(1728*mLambda^3*mΞs^2*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΩ^2*Pi^2) + ((-2*mXim^11 + mXim^10*(-2*mLambda + mΞs - 3*mΩ) + 2*(mLambda^2 - mπp^2)^2*(mLambda + mΞs + mΩ)*(MK^2 - mΩ^2)^3 + mXim^9*(9*MK^2 + mLambda^2 + 6*mLambda*mΞs - 12*mΞs^2 + mπp^2 - mLambda*mΩ + 2*mΞs*mΩ + 4*mΩ^2) + mXim^8*(mLambda^3 + 10*mLambda^2*mΞs - 9*mLambda*mΞs^2 - 21*mΞs^3 - 2*mLambda*mπp^2 + mΞs*mπp^2 + 3*(mLambda^2 + 4*mLambda*mΞs - 2*mΞs^2 + mπp^2)*mΩ - (-8*mLambda + mΞs)*mΩ^2 + 7*mΩ^3 + MK^2*(9*mLambda - 9*mΞs + 11*mΩ)) + mXim^7*(-12*MK^4 + mLambda^4 + 6*mLambda^3*mΞs + 6*mLambda^2*mΞs^2 - 12*mLambda*mΞs^3 - 12*mΞs^4 - 2*mLambda^2*mπp^2 + 6*mLambda*mΞs*mπp^2 + 6*mΞs^2*mπp^2 + mπp^4 + (2*mLambda^3 + 11*mLambda^2*mΞs + 9*mLambda*mΞs^2 - 3*mΞs^3 - mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ + (mLambda^2 - 6*mLambda*mΞs + 30*mΞs^2 + mπp^2)*mΩ^2 + (5*mLambda - 4*mΞs)*mΩ^3 - 2*mΩ^4 - MK^2*(9*(mLambda^2 + 3*mLambda*mΞs - 2*mΞs^2) + 2*(-mLambda + 5*mΞs)*mΩ + 3*mΩ^2)) + mXim*(mLambda^2 - mπp^2)*(MK^2 - mΩ^2)^2*(MK^2*(2*mLambda^2 + 3*mLambda*mΞs + mπp^2 + 3*mLambda*mΩ) - mΩ*(4*(mLambda + mΞs)*(mLambda^2 - mπp^2) + 3*(2*mLambda^2 + mLambda*mΞs - mπp^2)*mΩ + 3*mLambda*mΩ^2)) - mXim^6*((mLambda + mΞs)*(-mLambda^4 + 6*mΞs^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 - 3*mΞs^2*(mLambda^2 + 3*mπp^2)) - 6*mLambda*(mLambda + mΞs)*(mLambda^2 - 2*mΞs^2 + mπp^2)*mΩ - (2*mLambda^3 + 11*mLambda^2*mΞs + 24*mLambda*mΞs^2 + 24*mΞs^3 + 8*mLambda*mπp^2 - mΞs*mπp^2)*mΩ^2 + (8*mLambda^2 + 21*mLambda*mΞs - 18*mΞs^2 + 5*mπp^2)*mΩ^3 + (10*mLambda + mΞs)*mΩ^4 + 5*mΩ^5 + MK^4*(12*mLambda - 15*mΞs + 4*mΩ) + MK^2*(-3*(mLambda + mΞs)*(-3*mLambda^2 - 6*mLambda*mΞs + 10*mΞs^2 + 5*mπp^2) + (28*mLambda^2 + 39*mLambda*mΞs - 30*mΞs^2 + 7*mπp^2)*mΩ + (20*mLambda + 26*mΞs)*mΩ^2 + 3*mΩ^3)) - mXim^2*(MK^2 - mΩ^2)*(MK^4*((mLambda + mΞs)*(7*mLambda^2 - 5*mπp^2) + (4*mLambda^2 - 2*mπp^2)*mΩ) + MK^2*(3*(mLambda + mΞs)*(mLambda^2 + mΞs^2 - 2*mπp^2)*(mLambda^2 - mπp^2) + (7*mLambda^2 + 9*mLambda*mΞs + 6*mΞs^2 - 4*mπp^2)*(mLambda^2 - mπp^2)*mΩ + (-5*mLambda^3 - 8*mLambda^2*mΞs + mLambda*mπp^2 + 4*mΞs*mπp^2)*mΩ^2 + (-5*mLambda^2 + mπp^2)*mΩ^3) + mΩ^2*(-((mLambda + mΞs)*(mLambda^2 - mπp^2)*(-5*mLambda^2 + 3*mΞs^2 + 2*mπp^2)) + (mLambda^2 - 9*mLambda*mΞs - 6*mΞs^2 - 4*mπp^2)*(mLambda^2 - mπp^2)*mΩ + (-2*mLambda^3 + 4*mLambda*mπp^2 + mΞs*(mLambda^2 + mπp^2))*mΩ^2 + (mLambda^2 + mπp^2)*mΩ^3)) - mXim^3*(MK^6*(7*mLambda^2 + 15*mLambda*mΞs + 4*mπp^2 + 9*mLambda*mΩ) - MK^4*(-3*mLambda^4 - 6*mLambda*mΞs^3 + 6*mLambda^2*mπp^2 + 6*mLambda*mΞs*mπp^2 - 6*mΞs^2*mπp^2 + 3*mπp^4 - 2*(-7*mLambda^3 - 7*mLambda^2*mΞs + 6*mLambda*mΞs^2 + 2*mLambda*mπp^2 + 8*mΞs*mπp^2)*mΩ + (29*mLambda^2 + 33*mLambda*mΞs + 2*mπp^2)*mΩ^2 + 21*mLambda*mΩ^3) - mΩ^3*(-((mLambda + mΞs)*(mLambda^2 - mπp^2)*(-17*mLambda^2 + 9*mΞs^2 + 8*mπp^2)) + (22*mLambda^4 - 6*mLambda*mΞs^3 - 23*mLambda^2*mπp^2 + 7*mπp^4 - 6*mΞs^2*(3*mLambda^2 - 2*mπp^2) + 3*mLambda*mΞs*(mLambda^2 + mπp^2))*mΩ + (17*mLambda^3 - 4*mLambda^2*mΞs - 12*mLambda*mΞs^2 - 7*mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ^2 + 3*(2*mLambda^2 + mLambda*mΞs + mπp^2)*mΩ^3 + 3*mLambda*mΩ^4) + MK^2*mΩ*(-((mLambda + mΞs)*(-mLambda^2 + 9*mΞs^2 - 8*mπp^2)*(mLambda^2 - mπp^2)) + 3*(mLambda^4 - 4*mLambda*mΞs^3 + 5*mLambda^2*mπp^2 - 2*mπp^4 + mΞs^2*(-6*mLambda^2 + 2*mπp^2) + mΞs*(mLambda^3 + 3*mLambda*mπp^2))*mΩ + (31*mLambda^3 - 24*mLambda*mΞs^2 - 11*mLambda*mπp^2 + 2*mΞs*(5*mLambda^2 - 7*mπp^2))*mΩ^2 + (28*mLambda^2 + 21*mLambda*mΞs + mπp^2)*mΩ^3 + 15*mLambda*mΩ^4)) + mXim^5*(5*MK^6 + MK^4*(3*(5*mLambda^2 + 12*mLambda*mΞs - 2*mΞs^2 + mπp^2) + 8*(mLambda + mΞs)*mΩ - 13*mΩ^2) + MK^2*(-6*mLambda^2*mΞs^2 + 18*mLambda*mΞs^3 + 12*mΞs^4 - 9*mLambda*mΞs*(mLambda^2 + mπp^2) - 3*mπp^2*(mLambda^2 + mπp^2) + (mLambda + mΞs)*(-19*mLambda^2 - 6*mLambda*mΞs + 15*mΞs^2 + 2*mπp^2)*mΩ + 3*(-2*mLambda^2 - 13*mLambda*mΞs + 6*mΞs^2 - 5*mπp^2)*mΩ^2 - (7*mLambda + 22*mΞs)*mΩ^3 + 2*mΩ^4) + mΩ*((mLambda + mΞs)*(5*mLambda^4 + 6*mΞs^4 + 5*mLambda^2*mπp^2 - 4*mπp^4 + 3*mΞs^2*(-5*mLambda^2 + mπp^2)) + (mLambda^4 - 12*mLambda*mΞs^3 + 16*mLambda^2*mπp^2 - 5*mπp^4 + 6*mΞs^2*(mLambda^2 - 3*mπp^2) + 12*mΞs*(2*mLambda^3 - mLambda*mπp^2))*mΩ - (4*mLambda^3 - 5*mLambda^2*mΞs + 9*mLambda*mΞs^2 + 9*mΞs^3 - 5*mLambda*mπp^2 + 4*mΞs*mπp^2)*mΩ^2 - (8*mLambda^2 + 3*mLambda*mΞs + 18*mΞs^2 + 5*mπp^2)*mΩ^3 + (-7*mLambda + 2*mΞs)*mΩ^4)) + mXim^4*(MK^6*(5*mLambda - 7*mΞs - 4*mΩ) + MK^4*(-3*(-5*mLambda^3 - 8*mLambda^2*mΞs + mLambda*mΞs^2 + 3*mΞs^3 + 6*mLambda*mπp^2 + 7*mΞs*mπp^2) + (29*mLambda^2 + 27*mLambda*mΞs - 18*mΞs^2 - 4*mπp^2)*mΩ + 3*mΞs*mΩ^2 + 3*mΩ^3) + MK^2*(6*(mLambda + mΞs)*(mΞs^2 - mπp^2)^2 + (-mLambda^4 + 18*mLambda*mΞs^3 + 12*mΞs^4 - 7*mLambda^2*mπp^2 + 2*mπp^4 + 6*mΞs^2*(2*mLambda^2 - 3*mπp^2) + 3*mΞs*(mLambda^3 - 7*mLambda*mπp^2))*mΩ + 2*(5*mLambda^3 + 5*mLambda^2*mΞs + 15*mLambda*mΞs^2 + 12*mΞs^3 - 4*mLambda*mπp^2 - mΞs*mπp^2)*mΩ^2 + 3*(-7*mLambda^2 - 12*mLambda*mΞs + 10*mΞs^2 - 3*mπp^2)*mΩ^3 + 3*(-3*mLambda + mΞs)*mΩ^4) + mΩ^2*(-2*(mLambda + mΞs)*(2*mLambda^4 - 6*mLambda^2*mΞs^2 + 3*mΞs^4 + 2*mLambda^2*mπp^2 - mπp^4) - (-13*mLambda^4 + 18*mLambda*mΞs^3 + 12*mΞs^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 + 6*mΞs^2*(-2*mLambda^2 + mπp^2) + mΞs*(-33*mLambda^3 + 15*mLambda*mπp^2))*mΩ - (-11*mLambda^3 + 27*mLambda*mΞs^2 + 15*mΞs^3 + 10*mLambda*mπp^2 + mΞs*(10*mLambda^2 + mπp^2))*mΩ^2 + (4*mLambda^2 + 9*mLambda*mΞs - 12*mΞs^2 + mπp^2)*mΩ^3 + (4*mLambda + mΞs)*mΩ^4 + mΩ^5)))*B0[mXim^2, MK^2, mΩ^2])/(1728*mXim^3*mΞs^2*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΩ^2*Pi^2) - ((-2*mLambda^5*mΞs^7 + 3*MK^2*mLambda^3*mΞs^5*mπp^2 + 6*mLambda^5*mΞs^5*mπp^2 - mLambda^4*mΞs^6*mπp^2 + mLambda^3*mΞs^7*mπp^2 - 6*MK^4*mLambda*mΞs^3*mπp^4 - 9*MK^2*mLambda^3*mΞs^3*mπp^4 - 6*mLambda^5*mΞs^3*mπp^4 + 3*mLambda^4*mΞs^4*mπp^4 + 3*MK^2*mLambda*mΞs^5*mπp^4 - 3*mLambda^3*mΞs^5*mπp^4 - mLambda^2*mΞs^6*mπp^4 + mLambda*mΞs^7*mπp^4 - 12*MK^4*mLambda*mΞs*mπp^6 + 6*MK^2*mLambda^3*mΞs*mπp^6 + 2*mLambda^5*mΞs*mπp^6 - 12*MK^4*mΞs^2*mπp^6 - 3*MK^2*mLambda^2*mΞs^2*mπp^6 - 3*mLambda^4*mΞs^2*mπp^6 - 3*MK^2*mLambda*mΞs^3*mπp^6 + 3*mLambda^3*mΞs^3*mπp^6 + 6*MK^2*mΞs^4*mπp^6 + 3*mLambda^2*mΞs^4*mπp^6 - 3*mLambda*mΞs^5*mπp^6 + 2*mΞs^6*mπp^6 - 6*MK^4*mπp^8 + 3*MK^2*mLambda^2*mπp^8 + mLambda^4*mπp^8 - mLambda^3*mΞs*mπp^8 - 9*MK^2*mΞs^2*mπp^8 - 3*mLambda^2*mΞs^2*mπp^8 + 3*mLambda*mΞs^3*mπp^8 - 6*mΞs^4*mπp^8 + 3*MK^2*mπp^10 + mLambda^2*mπp^10 - mLambda*mΞs*mπp^10 + 6*mΞs^2*mπp^10 - 2*mπp^12 - 2*(mΞs^3*mπp^4*(-mLambda^2 + mπp^2)*(3*MK^2 + 4*mLambda^2 + 8*mπp^2) + 2*mΞs^5*mπp^2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4) + mLambda*mΞs^2*mπp^4*(6*MK^4 - 2*mLambda^4 + 12*MK^2*mπp^2 + mLambda^2*mπp^2 + mπp^4) + mΞs^6*(2*mLambda^5 - mLambda^3*mπp^2 - mLambda*mπp^4) + mLambda*mΞs^4*mπp^2*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4 - 3*MK^2*(mLambda^2 + mπp^2)) + mLambda*mπp^6*(6*MK^4 + 2*mLambda^4 - mLambda^2*mπp^2 - mπp^4 + MK^2*(-9*mLambda^2 + 3*mπp^2)) + mΞs*mπp^6*(6*MK^4 - 9*MK^2*(mLambda^2 - mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4)))*mΩ - mπp^2*(9*mLambda^4*mπp^4 + 3*mLambda^2*mπp^6 - 6*mπp^8 + 3*mLambda*mΞs^5*(mLambda^2 + mπp^2) + mΞs^4*(5*mLambda^4 + 5*mLambda^2*mπp^2 - 4*mπp^4) + 12*MK^4*(mLambda*mΞs*mπp^2 + mπp^4) + 4*mΞs^2*mπp^2*(mLambda^4 - 11*mLambda^2*mπp^2 + 7*mπp^4) + 2*mΞs^3*(5*mLambda^5 - 16*mLambda^3*mπp^2 + 5*mLambda*mπp^4) + mΞs*(8*mLambda^5*mπp^2 - 7*mLambda^3*mπp^4 + 5*mLambda*mπp^6) - 3*MK^2*(4*mLambda^2*mΞs^2*mπp^2 + 9*mLambda^2*mπp^4 - 3*mπp^6 + mΞs^3*(mLambda^3 + 5*mLambda*mπp^2) + mΞs*(8*mLambda^3*mπp^2 - 4*mLambda*mπp^4)))*mΩ^2 + (-(mΞs^3*mπp^2*(mLambda^4 + 7*mLambda^2*mπp^2 - 8*mπp^4)) + mΞs^4*(6*mLambda^5 - 9*mLambda^3*mπp^2 - 9*mLambda*mπp^4) + mLambda*mΞs^2*mπp^2*(-7*mLambda^4 + 26*mLambda^2*mπp^2 + 5*mπp^4 - 3*MK^2*(mLambda^2 - 7*mπp^2)) + mΞs*mπp^4*(-19*mLambda^4 + 35*mLambda^2*mπp^2 - 16*mπp^4 + 6*MK^2*(2*mLambda^2 - mπp^2)) - 3*mLambda*mπp^4*(2*MK^4 + 7*mLambda^4 - 5*mLambda^2*mπp^2 + 2*mπp^4 + MK^2*(-7*mLambda^2 + mπp^2)))*mΩ^3 + 2*(2*mΞs^2*(-(mLambda^2*mπp) + mπp^3)^2 + 3*mΞs^3*(mLambda^5 - mLambda^3*mπp^2 - 2*mLambda*mπp^4) + mLambda*mΞs*mπp^2*(-3*MK^2*(mLambda^2 - 3*mπp^2) + 5*(mLambda^2 - mπp^2)^2) + 3*mπp^4*(-2*mLambda^4 + mLambda^2*mπp^2 - mπp^4 + MK^2*(mLambda^2 + mπp^2)))*mΩ^4 + mπp^2*(9*mLambda^5 - 21*mLambda^3*mπp^2 + 6*mLambda*mπp^4 - 3*MK^2*(mLambda^3 - 3*mLambda*mπp^2) + 3*mΞs^2*(mLambda^3 - 3*mLambda*mπp^2) + mΞs*(5*mLambda^4 - 7*mLambda^2*mπp^2 + 8*mπp^4))*mΩ^5 - 2*(mLambda^2 - mπp^2)^2*(2*mLambda*mΞs - mπp^2)*mΩ^6 - 2*mLambda*(mLambda^2 - mπp^2)^2*mΩ^7 - mXim^5*(2*mΞs^7 - 9*mΞs^5*mπp^2 + 21*mΞs^3*mπp^4 + 4*mΞs*mπp^6 + 2*(mΞs^2 - mπp^2)^2*(2*mΞs^2 - mπp^2)*mΩ + (7*mΞs^3*mπp^2 - 4*mΞs*mπp^4)*mΩ^2 + (-6*mΞs^4 + 10*mΞs^2*mπp^2 + 6*mπp^4)*mΩ^3 - 2*(3*mΞs^3 + 2*mΞs*mπp^2)*mΩ^4 - 6*mπp^2*mΩ^5 + 4*mΞs*mΩ^6 + 2*mΩ^7) - mXim^4*(2*mLambda*mΞs^7 - 9*mLambda*mΞs^5*mπp^2 - 2*mΞs^6*mπp^2 + 21*mLambda*mΞs^3*mπp^4 + 12*mΞs^4*mπp^4 + 4*mLambda*mΞs*mπp^6 + 9*mΞs^2*mπp^6 - mπp^8 + (4*mLambda*mΞs^6 - 10*mLambda*mΞs^4*mπp^2 - 5*mΞs^5*mπp^2 + 8*mLambda*mΞs^2*mπp^4 + 19*mΞs^3*mπp^4 - 2*mLambda*mπp^6 + 4*mΞs*mπp^6)*mΩ + mπp^2*(7*mLambda*mΞs^3 - 4*mΞs^4 - 4*mLambda*mΞs*mπp^2 + 4*mΞs^2*mπp^2 + 3*mπp^4)*mΩ^2 + (-6*mLambda*mΞs^4 + 10*mLambda*mΞs^2*mπp^2 + mΞs^3*mπp^2 + 6*mLambda*mπp^4 - 8*mΞs*mπp^4)*mΩ^3 - (6*mLambda*mΞs^3 + 4*mLambda*mΞs*mπp^2 - 5*mΞs^2*mπp^2 + 3*mπp^4)*mΩ^4 + 2*(-3*mLambda + 2*mΞs)*mπp^2*mΩ^5 + (4*mLambda*mΞs + mπp^2)*mΩ^6 + 2*mLambda*mΩ^7) + mXim^3*(3*mLambda*mΞs^6*mπp^2 - 15*mLambda*mΞs^4*mπp^4 + 9*mLambda*mΞs^2*mπp^6 + 3*mLambda*mπp^8 + 2*mΞs*mπp^6*(9*MK^2 - 5*mLambda^2 + mπp^2) + 4*mΞs^7*(mLambda^2 + mπp^2) + 3*mΞs^3*mπp^4*(7*MK^2 + 7*mLambda^2 + 5*mπp^2) - 3*mΞs^5*mπp^2*(MK^2 + 5*mLambda^2 + 7*mπp^2) + (9*mLambda*mΞs^5*mπp^2 - 33*mLambda*mΞs^3*mπp^4 - 6*mLambda*mΞs*mπp^6 + 8*mΞs^6*(mLambda^2 + mπp^2) - mπp^6*(-6*MK^2 + 10*mLambda^2 + mπp^2) + mΞs^2*mπp^4*(24*MK^2 - 8*mLambda^2 + 7*mπp^2) - 2*mΞs^4*mπp^2*(3*MK^2 + 7*mLambda^2 + 10*mπp^2))*mΩ + mπp^2*(-3*MK^2*mΞs^3 + 9*mLambda*mΞs^4 + 3*mΞs^5 - 12*mLambda*mΞs^2*mπp^2 - 9*mLambda*mπp^4 + mΞs^3*(17*mLambda^2 + 26*mπp^2) - 2*mΞs*(4*mLambda^2*mπp^2 + mπp^4))*mΩ^2 + (15*mLambda*mΞs*mπp^4 - 6*mΞs^4*(2*mLambda^2 + mπp^2) + 3*mπp^4*(-3*MK^2 + 7*mLambda^2 + mπp^2) + mΞs^2*mπp^2*(3*MK^2 + 17*mLambda^2 + 32*mπp^2))*mΩ^3 - (9*mLambda*mΞs^2*mπp^2 - 9*mLambda*mπp^4 + 2*mΞs*mπp^2*(-3*MK^2 + 7*mLambda^2 + mπp^2) + 3*mΞs^3*(4*mLambda^2 + 3*mπp^2))*mΩ^4 - 3*mπp^2*(-MK^2 + 5*mLambda^2 + 3*mLambda*mΞs + mΞs^2 + mπp^2)*mΩ^5 + (-3*mLambda*mπp^2 + 2*mΞs*(4*mLambda^2 + mπp^2))*mΩ^6 + (4*mLambda^2 + mπp^2)*mΩ^7) + mXim^2*(mπp^8*(3*MK^2 - 2*mLambda^2 + mπp^2) + mLambda*mΞs^7*(4*mLambda^2 + mπp^2) - mLambda*mΞs*mπp^6*(-18*MK^2 + 10*mLambda^2 + mπp^2) + 3*mΞs^4*mπp^4*(2*MK^2 + mLambda^2 + 2*mπp^2) - 3*mLambda*mΞs^5*mπp^2*(MK^2 + 5*mLambda^2 + 2*mπp^2) + 3*mLambda*mΞs^3*mπp^4*(7*MK^2 + 7*mLambda^2 + 2*mπp^2) - mΞs^6*mπp^2*(mLambda^2 + 4*mπp^2) + 3*mΞs^2*(9*MK^2*mπp^6 - mπp^8) + (2*mLambda*mπp^6*(3*MK^2 - 5*mLambda^2 + mπp^2) + 2*mLambda*mΞs^6*(4*mLambda^2 + mπp^2) - 2*mLambda*mΞs^4*mπp^2*(3*MK^2 + 7*mLambda^2 + mπp^2) - 2*mΞs*mπp^6*(-9*MK^2 + 8*mLambda^2 + 2*mπp^2) - mΞs^5*mπp^2*(mLambda^2 + 7*mπp^2) + 2*mLambda*mΞs^2*mπp^4*(12*MK^2 - 4*mLambda^2 + 11*mπp^2) + mΞs^3*mπp^4*(12*MK^2 - 7*mLambda^2 + 35*mπp^2))*mΩ + mπp^2*(3*mLambda*mΞs^5 - 3*mπp^6 + mΞs^4*(mLambda^2 - 8*mπp^2) + mΞs^3*(17*mLambda^3 + 5*mLambda*mπp^2) - 3*MK^2*(mLambda*mΞs^3 - 4*mΞs^2*mπp^2 + mπp^4) + mΞs^2*(-16*mLambda^2*mπp^2 + 44*mπp^4) + mΞs*(-8*mLambda^3*mπp^2 + mLambda*mπp^4))*mΩ^2 + (3*mLambda*mπp^4*(-3*MK^2 + 7*mLambda^2 - 2*mπp^2) + 3*mLambda*mΞs^4*(-4*mLambda^2 + mπp^2) + mLambda*mΞs^2*mπp^2*(3*MK^2 + 17*mLambda^2 + 5*mπp^2) + mΞs*mπp^4*(6*MK^2 - 7*mLambda^2 + 8*mπp^2) + mΞs^3*(2*mLambda^2*mπp^2 - 7*mπp^4))*mΩ^3 + (-12*mLambda^3*mΞs^3 + mΞs^2*mπp^2*(mLambda^2 - 5*mπp^2) + 3*mπp^4*(mLambda^2 + mπp^2) + 2*mLambda*mΞs*mπp^2*(3*MK^2 - 7*mLambda^2 + 2*mπp^2))*mΩ^4 + mπp^2*(3*MK^2*mLambda - 15*mLambda^3 - 3*mLambda*mΞs^2 + 6*mLambda*mπp^2 - mΞs*(mLambda^2 + 4*mπp^2))*mΩ^5 - (-8*mLambda^3*mΞs + mLambda^2*mπp^2 + 4*mLambda*mΞs*mπp^2 + mπp^4)*mΩ^6 + (4*mLambda^3 - 2*mLambda*mπp^2)*mΩ^7) - mXim*(3*mLambda*mΞs^6*mπp^2*(mLambda^2 + mπp^2) + 9*mLambda*mΞs^2*mπp^6*(mLambda^2 + mπp^2) - 3*mLambda*mπp^8*(-2*MK^2 + mLambda^2 + mπp^2) + 2*mΞs^7*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) - 2*mΞs*mπp^6*(-6*MK^4 + mLambda^4 + mLambda^2*mπp^2 + mπp^4 + 3*MK^2*(mLambda^2 - mπp^2)) - 3*mLambda*mΞs^4*mπp^4*(2*MK^2 + 3*(mLambda^2 + mπp^2)) + 3*mΞs^3*mπp^4*(2*MK^4 + MK^2*(3*mLambda^2 + mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)) - 3*mΞs^5*mπp^2*(MK^2*(mLambda^2 + 3*mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)) + (9*mLambda*mΞs^5*mπp^2*(mLambda^2 + mπp^2) + 6*mLambda*mΞs*mπp^6*(-2*MK^2 + mLambda^2 + 2*mπp^2) - 3*mLambda*mΞs^3*mπp^4*(6*MK^2 + 5*mLambda^2 + 7*mπp^2) + 4*mΞs^6*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mπp^6*(12*MK^4 - 18*MK^2*mLambda^2 + 4*mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mΞs^2*mπp^4*(12*MK^4 - 4*mLambda^4 + 12*MK^2*mπp^2 - mLambda^2*mπp^2 + 5*mπp^4) - 2*mΞs^4*mπp^2*(2*mLambda^4 + 2*mLambda^2*mπp^2 + 5*mπp^4 + 3*MK^2*(mLambda^2 + 3*mπp^2)))*mΩ + mπp^2*(12*MK^4*mΞs*mπp^2 - 9*mLambda^3*mπp^4 + 9*mLambda*mπp^6 + 12*mLambda*mΞs^2*mπp^2*(mLambda^2 - 3*mπp^2) + 3*mΞs^5*(mLambda^2 + 3*mπp^2) + 3*mΞs^4*(3*mLambda^3 + 5*mLambda*mπp^2) + 5*mΞs^3*(2*mLambda^4 - mLambda^2*mπp^2 - mπp^4) + 2*mΞs*(4*mLambda^4*mπp^2 - 11*mLambda^2*mπp^4 + mπp^6) - 3*MK^2*mΞs*(8*mLambda*mΞs*mπp^2 + 8*mπp^2*(mLambda^2 - mπp^2) + mΞs^2*(mLambda^2 + 7*mπp^2)))*mΩ^2 + (18*mLambda*mΞs^3*mπp^4 + 3*mLambda*mΞs*mπp^4*(-6*MK^2 + 11*mLambda^2 - 7*mπp^2) - 6*mΞs^4*(mLambda^4 - 2*mπp^4) + mΞs^2*mπp^2*(7*mLambda^4 - 5*mLambda^2*mπp^2 + 10*mπp^4 + 3*MK^2*(mLambda^2 - 5*mπp^2)) + 3*mπp^4*(2*MK^4 + 7*mLambda^4 - 2*mLambda^2*mπp^2 - mπp^4 + MK^2*(-7*mLambda^2 + mπp^2)))*mΩ^3 + (3*mLambda*mπp^4*(-2*MK^2 + 5*mLambda^2 - 3*mπp^2) - 3*mΞs^3*(2*mLambda^4 + mLambda^2*mπp^2 - 3*mπp^4) + mΞs^2*(-9*mLambda^3*mπp^2 + 15*mLambda*mπp^4) + 2*mΞs*mπp^2*(-5*mLambda^4 + mLambda^2*mπp^2 + mπp^4 + 3*MK^2*(mLambda^2 - mπp^2)))*mΩ^4 + 3*mπp^2*(-mLambda^2 + mπp^2)*(-MK^2 + 3*mLambda^2 + 3*mLambda*mΞs + mΞs^2 + mπp^2)*mΩ^5 + (mLambda^2 - mπp^2)*(-3*mLambda*mπp^2 + 2*mΞs*(2*mLambda^2 + mπp^2))*mΩ^6 + (2*mLambda^4 - mLambda^2*mπp^2 - mπp^4)*mΩ^7))*B0[mπp^2, mΞs^2, mΩ^2])/(1728*mΞs^2*mπp^4*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΩ^2*Pi^2) + ((-3*mXim^7*mΞs^3 - 3*mXim^6*mΞs^3*(mLambda + mΞs + mΩ) + MK^6*(mLambda*mΞs^3 + 2*mLambda*mΞs*mπp^2 + 2*mΞs^2*mπp^2 + mπp^4 + 2*(mLambda*mΞs^2 + mLambda*mπp^2 + mΞs*mπp^2)*mΩ + 2*(mLambda*mΞs + mπp^2)*mΩ^2 + mLambda*mΩ^3) - mΩ^3*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mLambda^2 - mπp^2)*(-3*mLambda^2 + 2*mΞs^2 + mπp^2) + (-mLambda^2 + mΞs^2)^2*(3*mLambda^2 + mLambda*mΞs - 2*mπp^2)*mΩ + 2*(2*mLambda^5 - 2*mLambda^3*mΞs^2 + mLambda*mΞs^4 - mLambda^3*mπp^2 + mΞs^3*(mLambda^2 - mπp^2))*mΩ^2 + 2*mLambda*(mLambda^3 + mΞs^3)*mΩ^3 + mLambda*(mLambda^2 - mLambda*mΞs + mΞs^2)*mΩ^4) - MK^4*((mLambda + mΞs)*(mΞs^2 - mπp^2)*(-2*mLambda^2*mΞs + mLambda*mΞs^2 - mLambda*mπp^2 + 2*mΞs*mπp^2) + 2*(mLambda*mΞs^4 + 2*mLambda^3*mπp^2 - 2*mLambda*mΞs^2*mπp^2 - mLambda*mπp^4 + 2*mΞs*mπp^2*(mLambda^2 - mπp^2))*mΩ + 2*(2*mLambda*mΞs^3 + 3*mLambda^2*mπp^2 - mπp^4 + mΞs^2*(mLambda^2 + mπp^2) + mΞs*(3*mLambda^3 - mLambda*mπp^2))*mΩ^2 + mLambda*(5*mLambda^2 + 3*mLambda*mΞs + 5*mΞs^2)*mΩ^3 + 2*(mLambda^2 + 2*mLambda*mΞs + mπp^2)*mΩ^4 + 2*mLambda*mΩ^5) + MK^2*mΩ*(2*(-mLambda + mΞs)*(mLambda + mΞs)^2*(mLambda^2 - mπp^2)*(mΞs^2 - mπp^2) + 2*(mLambda + mΞs)*(-2*mLambda^3*mΞs^2 + mLambda*mΞs^4 + 2*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*mΞs*(mLambda^2 - mπp^2)^2)*mΩ + (4*mLambda*mΞs^4 + 2*mΞs^3*(mLambda^2 - mπp^2) - 4*mLambda*mΞs^2*(mLambda^2 + mπp^2) + 2*mΞs*(3*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4) + mLambda*(7*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4))*mΩ^2 + mLambda*(5*mLambda^3 + 6*mLambda^2*mΞs + 2*mLambda*mΞs^2 + 5*mΞs^3 - 4*mΞs*mπp^2)*mΩ^3 + 2*(3*mLambda^3 + 2*mLambda*mΞs^2 - mLambda*mπp^2 + mΞs*(mLambda^2 - mπp^2))*mΩ^4 + 2*mLambda*(mLambda + mΞs)*mΩ^5 + mLambda*mΩ^6) + mXim^5*mΞs*(-2*(-mLambda^2 + mLambda*mΞs + 2*mΞs^2)*(mΞs^2 - mπp^2) - mΞs*(4*mLambda^2 + 5*mLambda*mΞs + mΞs^2)*mΩ + (2*mLambda^2 - 2*mLambda*mΞs + 5*mΞs^2)*mΩ^2 + MK^2*(7*mΞs^2 + 2*mπp^2 + 4*mΞs*mΩ - 2*mΩ^2)) + mXim^4*mΞs*(-2*(-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2) + 2*(mLambda + mΞs)*(-2*mLambda^2*mΞs + mLambda*mΞs^2 - mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ + 2*(mLambda^3 - mLambda^2*mΞs + mLambda*mΞs^2 + 3*mΞs^3)*mΩ^2 + (2*mLambda^2 - 2*mLambda*mΞs + 5*mΞs^2)*mΩ^3 + MK^2*(7*mLambda*mΞs^2 + 5*mΞs^3 + 2*mLambda*mπp^2 + 4*mΞs*mπp^2 + 2*(2*mLambda*mΞs + 3*mΞs^2 + mπp^2)*mΩ - 2*mLambda*mΩ^2 - 2*mΩ^3)) + mXim^3*(-((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)^2) - 2*mLambda*(-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)*mΩ + 2*(mLambda + mΞs)*(2*mΞs^4 - mLambda^2*mπp^2 + mΞs^2*(2*mLambda^2 - 3*mπp^2) - 2*mΞs*(mLambda^3 - mLambda*mπp^2))*mΩ^2 + 2*(mLambda^4 + mLambda^3*mΞs + 3*mLambda^2*mΞs^2 + 4*mLambda*mΞs^3 + mΞs^4)*mΩ^3 + (mLambda^3 - 3*mLambda^2*mΞs + 3*mLambda*mΞs^2 - 2*mΞs^3)*mΩ^4 + MK^4*(-5*mΞs^3 - 4*mΞs*mπp^2 - 2*(3*mΞs^2 + mπp^2)*mΩ + 2*mΩ^3) + MK^2*((mΞs^2 - mπp^2)*(-4*mLambda^2*mΞs + 3*mLambda*mΞs^2 + 6*mΞs^3 + mLambda*mπp^2 + 2*mΞs*mπp^2) + 2*(4*mLambda*mΞs^3 + 3*mΞs^4 + 2*mLambda^2*mπp^2 + mLambda*mΞs*mπp^2 + 2*mΞs^2*(mLambda^2 - mπp^2))*mΩ + (4*mLambda^2*mΞs + 4*mLambda*mΞs^2 - 4*mΞs^3 + 2*mLambda*mπp^2)*mΩ^2 - 2*(2*mLambda^2 + mLambda*mΞs + 2*mΞs^2)*mΩ^3 + (-mLambda + 2*mΞs)*mΩ^4)) + mXim^2*(MK^4*(-5*mLambda*mΞs^3 - 2*mΞs^4 - 4*mLambda*mΞs*mπp^2 - 6*mΞs^2*mπp^2 - mπp^4 - (6*mLambda*mΞs^2 + 3*mΞs^3 + 2*mLambda*mπp^2 + 4*mΞs*mπp^2)*mΩ - 2*mΞs^2*mΩ^2 + 2*mLambda*mΩ^3 + mΩ^4) + mΩ*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)*(-2*mLambda^2 + mΞs^2 + mπp^2) - 2*(-mLambda + mΞs)*(mLambda + mΞs)^2*(-2*mLambda^2*mΞs + mLambda*mΞs^2 - mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ - 2*(mLambda + mΞs)*(-mLambda^4 + mΞs^4 + mLambda^2*mπp^2 + mΞs^2*(-4*mLambda^2 + 3*mπp^2) + 2*mΞs*(mLambda^3 - mLambda*mπp^2))*mΩ^2 + (2*mLambda^4 - 2*mLambda^3*mΞs + 2*mLambda^2*mΞs^2 + 3*mLambda*mΞs^3 - 3*mΞs^4)*mΩ^3 + (mLambda^3 - 3*mLambda^2*mΞs + 3*mLambda*mΞs^2 - 2*mΞs^3)*mΩ^4) + MK^2*((mLambda + mΞs)*(mΞs^2 - mπp^2)*(-4*mLambda^2*mΞs + mLambda*mΞs^2 + 2*mΞs^3 - mLambda*mπp^2 + 2*mΞs*mπp^2) + (mLambda*mΞs^4 + 2*mΞs^5 + 4*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*mΞs^3*(mLambda^2 - 4*mπp^2) + 4*mΞs^2*(mLambda^3 - 2*mLambda*mπp^2) + mΞs*(6*mLambda^2*mπp^2 - 2*mπp^4))*mΩ + 2*(2*mLambda^3*mΞs + mΞs^4 + mLambda^2*mπp^2 + 4*mΞs^2*(mLambda^2 - mπp^2))*mΩ^2 + 2*(-2*mLambda^3 + mLambda^2*mΞs + mLambda*mΞs^2 + mΞs^3 + mLambda*mπp^2)*mΩ^3 + (-3*mLambda^2 + mLambda*mΞs + 2*mΞs^2)*mΩ^4 + (-mLambda + 2*mΞs)*mΩ^5)) + mXim*(MK^6*(mΞs + mΩ)*(mΞs^2 + 2*mπp^2 + mΞs*mΩ + mΩ^2) - mΩ^2*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)*(-2*mLambda^2 + mΞs^2 + mπp^2) + (-mLambda + mΞs)*(mLambda + mΞs)^2*(-3*mLambda^3 - 2*mLambda^2*mΞs + mLambda*mΞs^2 + 2*mΞs^3 + 2*mLambda*mπp^2)*mΩ + 2*(mLambda + mΞs)*(mLambda^4 - 2*mLambda^3*mΞs + mLambda*mΞs^3 + mΞs^4 - mLambda^2*mπp^2 + mLambda*mΞs*mπp^2 - mΞs^2*mπp^2)*mΩ^2 + (2*mLambda^4 + 2*mLambda^3*mΞs + 2*mLambda^2*mΞs^2 + 3*mLambda*mΞs^3 + mΞs^4)*mΩ^3 + mLambda*(mLambda^2 - mLambda*mΞs + mΞs^2)*mΩ^4) - MK^4*((mΞs^2 - mπp^2)*(-2*mLambda^2*mΞs + mLambda*mΞs^2 + 2*mΞs^3 + mLambda*mπp^2 + 2*mΞs*mπp^2) + (3*mLambda*mΞs^3 + 4*mΞs^4 + 4*mLambda^2*mπp^2 + 2*mLambda*mΞs*mπp^2 - 2*mΞs^2*mπp^2 - mπp^4)*mΩ + mΞs*(6*mLambda^2 + 4*mLambda*mΞs + 5*mΞs^2 - 4*mπp^2)*mΩ^2 + (5*mLambda^2 + 3*mLambda*mΞs + 4*mΞs^2)*mΩ^3 + (mLambda + 2*mΞs)*mΩ^4 + mΩ^5) + MK^2*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)^2 + (mLambda + mΞs)*(mΞs^2 - mπp^2)*(-2*mLambda^3 + mLambda*mΞs^2 + 2*mΞs^3 + mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ + (5*mLambda*mΞs^4 + 4*mΞs^5 - 2*mLambda^3*mπp^2 + mLambda*mπp^4 + 2*mΞs^3*(mLambda^2 - 2*mπp^2) + 4*mΞs^2*(mLambda^3 - 2*mLambda*mπp^2) + 2*mΞs*(2*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4))*mΩ^2 + (7*mLambda^4 + 8*mLambda^3*mΞs + 6*mLambda*mΞs^3 + 5*mΞs^4 - 2*mLambda^2*mπp^2 - 4*mLambda*mΞs*mπp^2)*mΩ^3 + (3*mLambda^3 + 5*mLambda*mΞs^2 + 4*mΞs^3 - 2*mLambda*mπp^2 + mΞs*(mLambda^2 - 2*mπp^2))*mΩ^4 + (3*mLambda^2 + 3*mLambda*mΞs + 2*mΞs^2)*mΩ^5 + mLambda*mΩ^6)))*C0[mXim^2, mLambda^2, mπp^2, mΩ^2, MK^2, mΞs^2])/(288*mΞs^2*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΩ^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - ((-mDelta + mΩ)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(4*Sqrt[3]*f^3) + ((Dd - 3*F)*(Dd + 3*F)*(hD + 3*hF)*(((mLambda^2 + mN*mXim)*A0[MK^2])/(32*mLambda*mXim*Pi^2) - ((mLambda + mXim)*A0[mLambda^2])/(32*mXim*Pi^2) - ((mLambda + mN)*A0[mN^2])/(32*mLambda*Pi^2) + ((mLambda + mN)*(mLambda^4 + mLambda^2*mN^2 - 2*mLambda*(MK^2 + (mLambda - mN)*mN)*mXim - (MK^2 + mLambda^2 + 2*mLambda*mN - mN^2)*mXim^2 - mLambda^2*mπp^2 + 2*mLambda*mN*mπp^2 - mN^2*mπp^2 + MK^2*(-mLambda^2 + mπp^2))*B0[mLambda^2, MK^2, mN^2])/(32*mLambda*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mLambda + mXim)*(-2*MK^2*mLambda*mXim - 2*(mLambda + mN)*mXim^3 + mXim^4 + 2*mLambda*mXim*mπp^2 - (MK^2 - mLambda^2)*(mLambda^2 - mπp^2) - mXim^2*(MK^2 + 2*mLambda^2 - 2*mLambda*mN - 2*mN^2 + mπp^2))*B0[mXim^2, MK^2, mLambda^2])/(32*mXim*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) - ((mLambda + mN)*(mLambda + mXim)*(mLambda^2 + mLambda*mN + (mLambda + mN)*mXim - mπp^2)*B0[mπp^2, mLambda^2, mN^2])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mLambda + mN)*(mLambda + mXim)*(mLambda^4 + mLambda^3*(-mLambda + mN) - mLambda^3*mXim + mLambda*(-mLambda + mN)^2*mXim - MK^2*(mLambda + mN)*mXim - mN^2*mXim^2 + mN*mXim^3 - mLambda*(-mLambda + mN)*(mLambda^2 - mπp^2) + (-mLambda + mN)*mXim*(mN^2 - mπp^2) + MK^2*(-mLambda^2 - mLambda*mN + mπp^2))*C0[mXim^2, mLambda^2, mπp^2, mLambda^2, MK^2, mN^2])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd + F)*(Dd + 3*F)*(hD - hF)*(((mLambda*mSigma + mN*mXim)*A0[MK^2])/(32*mLambda*mXim*Pi^2) - ((mLambda + mN)*A0[mN^2])/(32*mLambda*Pi^2) - ((mSigma + mXim)*A0[mSigma^2])/(32*mXim*Pi^2) + ((mLambda + mN)*(mLambda^4 - 2*mLambda^3*mN + mLambda^2*mN^2 - 2*mLambda^3*mSigma + 2*mLambda^2*mN*mSigma + 2*mLambda^2*mSigma^2 - 2*mLambda*(MK^2 + (mLambda - mN)*mN)*mXim - (MK^2 + mLambda^2 + 2*mLambda*mN - mN^2)*mXim^2 - mLambda^2*mπp^2 + 2*mLambda*mN*mπp^2 - mN^2*mπp^2 + MK^2*(-mLambda^2 + mπp^2))*B0[mLambda^2, MK^2, mN^2])/(32*mLambda*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mSigma + mXim)*(-2*MK^2*mLambda*mXim - 2*(mN + mSigma)*mXim^3 + mXim^4 - (MK^2 - mSigma^2)*(mLambda^2 - mπp^2) + 2*mSigma*mXim*(-mLambda^2 + mLambda*mSigma + mπp^2) - mXim^2*(MK^2 + mLambda^2 - 2*mN^2 + 2*mLambda*mSigma - 2*mN*mSigma - mSigma^2 + mπp^2))*B0[mXim^2, MK^2, mSigma^2])/(32*mXim*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) - ((mLambda + mN)*(mSigma + mXim)*(mLambda*mN + mLambda*mSigma + (mN + mSigma)*mXim - mπp^2)*B0[mπp^2, mN^2, mSigma^2])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mLambda + mN)*(mSigma + mXim)*(mLambda*(-mLambda + mN)*mSigma^2 + mLambda*mSigma^3 + (-mLambda + mN)^2*mSigma*mXim - mLambda*mSigma^2*mXim - MK^2*(mN + mSigma)*mXim - mN*(-mLambda + mN + mSigma)*mXim^2 + mN*mXim^3 - (-mLambda + mN)*mSigma*(mLambda^2 - mπp^2) + (-mLambda + mN)*mXim*(mN^2 - mπp^2) + MK^2*(-(mLambda*mN) - mLambda*mSigma + mπp^2))*C0[mXim^2, mLambda^2, mπp^2, mSigma^2, MK^2, mN^2])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*f^3) + (Dd*(Dd + 3*F)*(hD - 3*hF)*(-1/16*A0[mLambda^2]/Pi^2 - A0[mXim^2]/(16*Pi^2) + A0[(4*MK^2)/3 - Mπ^2/3]/(16*Pi^2) + ((2*mLambda^2*mXim^2 - 2*mLambda*mXim*((4*MK^2)/3 - Mπ^2/3) - mXim^2*((4*MK^2)/3 + 2*mLambda^2 - Mπ^2/3) + ((4*MK^2)/3 - Mπ^2/3)*(-mLambda^2 + mπp^2))*B0[mLambda^2, mLambda^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mXim^4 - 2*mXim^3*(mLambda + mXim) - 2*mLambda*mXim*((4*MK^2)/3 - Mπ^2/3) - ((4*MK^2)/3 - mXim^2 - Mπ^2/3)*(mLambda^2 - mπp^2) + 2*mXim^2*(-mLambda^2 + mLambda*mXim + mπp^2) - mXim^2*((4*MK^2)/3 - mLambda^2 - mXim^2 - Mπ^2/3 + mπp^2))*B0[mXim^2, mXim^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) - (mLambda*mXim*(mLambda^2 + mLambda*mXim + mXim*(mLambda + mXim) - mπp^2)*B0[mπp^2, mLambda^2, mXim^2])/(4*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + (mLambda*mXim*(-(mXim*(mLambda + mXim)*((4*MK^2)/3 - Mπ^2/3)) + ((4*MK^2)/3 - Mπ^2/3)*(-mLambda^2 - mLambda*mXim + mπp^2))*C0[mXim^2, mLambda^2, mπp^2, mXim^2, (4*MK^2)/3 - Mπ^2/3, mLambda^2])/(4*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) - ((-mN + mXim)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd - F)*(hD + hF)*(-1/32*((mLambda + mSigma)*A0[mSigma^2])/(mLambda*Pi^2) - A0[mXim^2]/(16*Pi^2) + ((mLambda*mXim + mSigma*mXim)*A0[Mπ^2])/(32*mLambda*mXim*Pi^2) + ((mLambda + mSigma)*(mLambda^4 - 2*mLambda^3*mSigma + mLambda^2*mSigma^2 - 2*mLambda^3*mXim + 2*mLambda^2*mSigma*mXim + 2*mLambda^2*mXim^2 - 2*mLambda*mXim*((mLambda - mSigma)*mSigma + Mπ^2) - mXim^2*(mLambda^2 + 2*mLambda*mSigma - mSigma^2 + Mπ^2) - mLambda^2*mπp^2 + 2*mLambda*mSigma*mπp^2 - mSigma^2*mπp^2 + Mπ^2*(-mLambda^2 + mπp^2))*B0[mLambda^2, mSigma^2, Mπ^2])/(32*mLambda*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mXim^4 - 2*mXim^3*(mSigma + mXim) - 2*mLambda*mXim*Mπ^2 - (-mXim^2 + Mπ^2)*(mLambda^2 - mπp^2) + 2*mXim^2*(-mLambda^2 + mLambda*mXim + mπp^2) - mXim^2*(mLambda^2 - 2*mSigma^2 + 2*mLambda*mXim - 2*mSigma*mXim - mXim^2 + Mπ^2 + mπp^2))*B0[mXim^2, mXim^2, Mπ^2])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) - ((mLambda + mSigma)*mXim*(mLambda*mSigma + mLambda*mXim + mXim*(mSigma + mXim) - mπp^2)*B0[mπp^2, mSigma^2, mXim^2])/(8*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mLambda + mSigma)*mXim*(mLambda*(-mLambda + mSigma)*mXim^2 + (-mLambda + mSigma)^2*mXim^2 + mSigma*mXim^3 - mSigma*mXim^2*(-mLambda + mSigma + mXim) - mXim*(mSigma + mXim)*Mπ^2 - (-mLambda + mSigma)*mXim*(mLambda^2 - mπp^2) + (-mLambda + mSigma)*mXim*(mSigma^2 - mπp^2) + Mπ^2*(-(mLambda*mSigma) - mLambda*mXim + mπp^2))*C0[mXim^2, mLambda^2, mπp^2, mXim^2, Mπ^2, mSigma^2])/(8*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) - ((-mN + mXim)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(4*f^3) + (Sqrt[3]*hD*(A0[MK^2]/(32*Pi^2) + (mXim*A0[MK^2])/(32*mLambda*Pi^2) + A0[mLambda^2]/(32*Pi^2) - (mXim*A0[mLambda^2])/(32*mLambda*Pi^2) + (MK^2*B0[mLambda^2, MK^2, mLambda^2])/(32*Pi^2) - (mLambda^2*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) - (MK^2*mXim*B0[mLambda^2, MK^2, mLambda^2])/(32*mLambda*Pi^2) + (mLambda*mXim*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) - ((mLambda - mN)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*f^3) + (hD*((mSigma*A0[MK^2])/(32*mLambda*Pi^2) + (mXim*A0[MK^2])/(32*mLambda*Pi^2) + A0[mSigma^2]/(16*Pi^2) - (mSigma*A0[mSigma^2])/(32*mLambda*Pi^2) - (mXim*A0[mSigma^2])/(32*mLambda*Pi^2) + (MK^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) - (mLambda^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) - (MK^2*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (3*mLambda*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) + (mSigma^3*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (MK^2*mXim*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) + (mLambda*mXim*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) + (mSigma*mXim*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) + (mSigma^2*mXim*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - ((-mN + mSigma)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*Sqrt[3]*f^3) + ((hD - 3*hF)*(A0[mXim^2]/(16*Pi^2) - (mXim*A0[mXim^2])/(16*mLambda*Pi^2) + (mXim*A0[Mπ^2])/(16*mLambda*Pi^2) - (mLambda^2*B0[mLambda^2, mXim^2, Mπ^2])/(16*Pi^2) - (mLambda*mXim*B0[mLambda^2, mXim^2, Mπ^2])/(16*Pi^2) + (mXim^2*B0[mLambda^2, mXim^2, Mπ^2])/(16*Pi^2) + (mXim^3*B0[mLambda^2, mXim^2, Mπ^2])/(16*mLambda*Pi^2) + (Mπ^2*B0[mLambda^2, mXim^2, Mπ^2])/(16*Pi^2) - (mXim*Mπ^2*B0[mLambda^2, mXim^2, Mπ^2])/(16*mLambda*Pi^2) - ((-mN + mXim)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(4*Sqrt[3]*f^3)}, {Xi0, -((-1/48*((hD - 3*hF)*A0[MK^2])/(Sqrt[3]*f^3*Pi^2) - ((hD - 3*hF)*A0[Mπ^2])/(256*Sqrt[3]*f^3*Pi^2) - (Sqrt[3]*(hD - 3*hF)*A0[(4*MK^2)/3 - Mπ^2/3])/(256*f^3*Pi^2))/Sqrt[2]) - (Sqrt[3/2]*(hD + hF)*(-1/32*(mLambda*A0[MK^2])/(mXi0*Pi^2) - (mSigma*A0[MK^2])/(32*mXi0*Pi^2) - A0[mSigma^2]/(16*Pi^2) + (mLambda*A0[mSigma^2])/(32*mXi0*Pi^2) + (mSigma*A0[mSigma^2])/(32*mXi0*Pi^2) - (MK^2*B0[mXi0^2, MK^2, mSigma^2])/(16*Pi^2) - (mLambda*mSigma*B0[mXi0^2, MK^2, mSigma^2])/(16*Pi^2) + (MK^2*mLambda*B0[mXi0^2, MK^2, mSigma^2])/(32*mXi0*Pi^2) + (MK^2*mSigma*B0[mXi0^2, MK^2, mSigma^2])/(32*mXi0*Pi^2) - (mLambda*mSigma^2*B0[mXi0^2, MK^2, mSigma^2])/(32*mXi0*Pi^2) - (mSigma^3*B0[mXi0^2, MK^2, mSigma^2])/(32*mXi0*Pi^2) - (mLambda*mXi0*B0[mXi0^2, MK^2, mSigma^2])/(32*Pi^2) + (3*mSigma*mXi0*B0[mXi0^2, MK^2, mSigma^2])/(32*Pi^2) + (mXi0^2*B0[mXi0^2, MK^2, mSigma^2])/(16*Pi^2) - ((-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(16*Pi^2)))/(8*f^3) - (-1/4*(hC*^2*((2*mLambda*mXi0^7*mπp^2 + 2*mLambda*mXi0^6*mπp^2*(-mLambda + mΞs - mΣs) - 2*mLambda*(-mΞs^4 + Mπ^4)*mπp^2*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΣs) + 2*mLambda*mXi0^5*mπp^2*(mLambda^2 - 4*mΞs^2 - 6*Mπ^2 + mπp^2 + mLambda*mΣs + 5*mΣs^2 - 2*mΞs*(mLambda + mΣs)) - 2*mXi0^4*(mLambda*mΞs^5 + mπp^2*(2*mLambda^4 - 8*mLambda^2*Mπ^2 + Mπ^4 + mLambda^2*mπp^2) + 2*mLambda*mΞs^4*mΣs + mLambda*mπp^2*(2*mLambda^2 - 5*Mπ^2 + mπp^2)*mΣs + 10*mLambda*mπp^2*mΣs^3 - mπp^2*mΣs^4 + mLambda*mΣs^5 + mLambda*mΞs^3*(8*mπp^2 + 3*mΣs^2) + mLambda*mΞs^2*(-2*mLambda*mπp^2 - 2*mπp^2*mΣs + 3*mΣs^3) + mLambda*mΞs*(3*Mπ^2*mπp^2 - 2*mπp^4 - 5*mLambda*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 2*mΣs^4)) + mXi0^3*(2*mLambda^2*mΞs^5 + mLambda*mπp^2*(27*Mπ^4 - 8*Mπ^2*(mLambda^2 + 2*mπp^2) + 2*(mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4)) - 2*mπp^2*(mLambda^2*Mπ^2 + Mπ^4 - 2*mLambda^2*mπp^2)*mΣs - 2*mLambda*mπp^2*(3*mLambda^2 + 11*Mπ^2 + mπp^2)*mΣs^2 + 16*mLambda^2*mπp^2*mΣs^3 - 28*mLambda*mπp^2*mΣs^4 + 2*(mLambda^2 + mπp^2)*mΣs^5 + mLambda*mΞs^4*(27*mπp^2 + 4*mLambda*mΣs) + 2*mLambda*mΞs^3*(10*mLambda*mπp^2 + 12*mπp^2*mΣs + 3*mLambda*mΣs^2) + 2*mLambda*mΞs^2*(mπp^2*(-3*mLambda^2 + 13*Mπ^2 - 8*mπp^2) + mLambda*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 3*mLambda*mΣs^3) + 2*mΞs*(-(mπp^2*(2*mLambda^4 - 11*mLambda^2*Mπ^2 + Mπ^4 + 3*mLambda^2*mπp^2)) + mLambda*mπp^2*(13*Mπ^2 - 4*(3*mLambda^2 + mπp^2))*mΣs - 10*mLambda^2*mπp^2*mΣs^2 - 6*mLambda*mπp^2*mΣs^3 + (2*mLambda^2 + mπp^2)*mΣs^4)) + mXi0^2*(2*mΞs^5*(mLambda^3 - mLambda*mπp^2) + 2*mπp^2*(Mπ^4*(-27*mLambda^2 + mπp^2) - mLambda^4*(mLambda^2 + mπp^2) + 4*mLambda^2*Mπ^2*(2*mLambda^2 + mπp^2)) - 2*mLambda*mπp^2*(2*mLambda^4 + 25*Mπ^4 + 3*mLambda^2*mπp^2 + mπp^4 - Mπ^2*(11*mLambda^2 + 7*mπp^2))*mΣs + 4*mLambda^2*mπp^2*(mLambda^2 - Mπ^2 + mπp^2)*mΣs^2 + 20*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^3 - mπp^2*(mLambda^2 + 2*mπp^2)*mΣs^4 + mLambda*(2*mLambda^2 + mπp^2)*mΣs^5 + mLambda*mΞs^4*(-(mLambda*mπp^2) + 4*mLambda^2*mΣs - 3*mπp^2*mΣs) + 2*mLambda*mΞs^3*(8*mπp^2*(mLambda^2 - mπp^2) - 6*mLambda*mπp^2*mΣs + 3*(mLambda^2 + mπp^2)*mΣs^2) + 2*mLambda*mΞs^2*(2*mLambda*mπp^2*(-Mπ^2 + mπp^2) + (-10*mLambda^2*mπp^2 + 4*mπp^4)*mΣs - 4*mLambda*mπp^2*mΣs^2 + 3*(mLambda^2 + mπp^2)*mΣs^3) + mLambda*mΞs*(mπp^2*(5*Mπ^4 + 2*(mLambda^2 + mπp^2)^2 - 2*Mπ^2*(mLambda^2 + 5*mπp^2)) - 2*mLambda*mπp^2*(-5*mLambda^2 + 8*Mπ^2 + mπp^2)*mΣs + 2*mπp^2*(mLambda^2 - 7*mπp^2)*mΣs^2 - 12*mLambda*mπp^2*mΣs^3 + (4*mLambda^2 + 3*mπp^2)*mΣs^4)) + mXi0*(mΞs^5*(-2*mLambda^4 + mLambda^2*mπp^2) + mLambda*mπp^2*(-64*Mπ^6 + Mπ^4*(27*mLambda^2 + 28*mπp^2) - 4*Mπ^2*(3*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4) + 2*(mLambda^6 + mLambda^4*mπp^2 + mLambda^2*mπp^4 + mπp^6)) + mπp^2*(2*mLambda^2*(mLambda^2 + mπp^2)^2 + Mπ^4*(5*mLambda^2 + 2*mπp^2) - 2*Mπ^2*(3*mLambda^4 + 5*mLambda^2*mπp^2))*mΣs - 2*mLambda*mπp^2*(4*(mLambda^2 + mπp^2)^2 - Mπ^2*(13*mLambda^2 + 11*mπp^2))*mΣs^2 - 16*mLambda^2*mπp^2*(mLambda^2 + mπp^2)*mΣs^3 + 27*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^4 - 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^5 + mLambda*mΞs^4*(-28*mLambda^2*mπp^2 + 27*mπp^4 - 4*mLambda^3*mΣs + 3*mLambda*mπp^2*mΣs) - 2*mLambda*mΞs^3*(mLambda^2 - mπp^2)*(10*mLambda*mπp^2 + 6*mπp^2*mΣs + 3*mLambda*mΣs^2) + 2*mLambda*mΞs^2*(mLambda^2 - mπp^2)*(mπp^2*(5*mLambda^2 - 11*Mπ^2 + 4*mπp^2) + 7*mLambda*mπp^2*mΣs - 7*mπp^2*mΣs^2 - 3*mLambda*mΣs^3) + mΞs*(-2*mπp^2*(Mπ^4*(25*mLambda^2 - mπp^2) - Mπ^2*(5*mLambda^4 + 7*mLambda^2*mπp^2) + mLambda^2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)) - 2*mLambda*mπp^2*(8*Mπ^4 + 2*mLambda^2*(mLambda^2 + 2*mπp^2) - Mπ^2*(13*mLambda^2 + 5*mπp^2))*mΣs + 4*mLambda^2*mπp^2*(mLambda^2 + 2*mπp^2)*mΣs^2 + 12*mLambda*mπp^2*(2*mLambda^2 + mπp^2)*mΣs^3 - (4*mLambda^4 + 3*mLambda^2*mπp^2 + 2*mπp^4)*mΣs^4)))/(3456*mLambda*mXi0*mΞs^2*mπp^2*mΣs^2*Pi^2) + ((2*mXi0^7*mπp^4 + 2*(-mΞs^2 + Mπ^2)^2*mπp^4*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΣs) + mXi0^6*(-2*mΞs^5 - 2*mLambda*mπp^4 - 4*mΞs^4*mΣs - 5*mπp^4*mΣs - 7*mπp^2*mΣs^3 + 2*mΣs^5 - 2*mΞs^3*(-3*mπp^2 + mΣs^2) + 2*mΞs^2*(2*mπp^2*mΣs + mΣs^3) + mΞs*(5*mπp^4 - 6*mπp^2*mΣs^2 + 4*mΣs^4)) + mXi0^5*(2*mLambda*mΞs^5 + mπp^4*(mLambda^2 - 7*Mπ^2 + 2*mπp^2) + 4*mπp^4*mΣs^2 + 7*mLambda*mπp^2*mΣs^3 - 2*mπp^2*mΣs^4 - 2*mLambda*mΣs^5 + mΞs^4*(-mπp^2 + 4*mLambda*mΣs) + 2*mΞs^3*(-3*mLambda*mπp^2 - 2*mπp^2*mΣs + mLambda*mΣs^2) - mΞs^2*(7*mπp^4 + 4*mLambda*mπp^2*mΣs + 6*mπp^2*mΣs^2 + 2*mLambda*mΣs^3) - mΞs*(7*mLambda*mπp^4 + 6*mπp^4*mΣs - 6*mLambda*mπp^2*mΣs^2 + 5*mπp^2*mΣs^3 + 4*mLambda*mΣs^4)) + mXi0^4*(mΞs^5*(2*mLambda^2 - mπp^2) - mLambda*mπp^4*(mLambda^2 - 7*Mπ^2 + mπp^2) + mπp^4*(-3*mLambda^2 + 14*Mπ^2 - 4*mπp^2)*mΣs + mLambda*mπp^4*mΣs^2 + mπp^2*(4*mLambda^2 + 3*Mπ^2 + 7*mπp^2)*mΣs^3 + mLambda*mπp^2*mΣs^4 - 2*(mLambda^2 + mπp^2)*mΣs^5 + mΞs^4*(-(mLambda*mπp^2) + 4*mLambda^2*mΣs - 2*mπp^2*mΣs) + mΞs^3*(mπp^2*(-9*mLambda^2 + 3*Mπ^2 + 8*mπp^2) - mLambda*mπp^2*mΣs + 2*(mLambda^2 - 2*mπp^2)*mΣs^2) - mΞs^2*(3*mLambda*mπp^4 + mπp^2*(10*mLambda^2 - 6*Mπ^2 - 3*mπp^2)*mΣs + (2*mLambda^2 + 5*mπp^2)*mΣs^3) + mΞs*(mπp^4*(-4*mLambda^2 - 2*Mπ^2 + mπp^2) - 6*mLambda*mπp^4*mΣs + 6*mπp^2*(Mπ^2 + mπp^2)*mΣs^2 + mLambda*mπp^2*mΣs^3 - 4*(mLambda^2 + mπp^2)*mΣs^4)) + mXi0^3*(-2*mΞs^5*(mLambda^3 - mLambda*mπp^2) + mπp^4*(5*Mπ^4 + Mπ^2*(mLambda^2 - 5*mπp^2) + mπp^2*(mLambda^2 + 2*mπp^2)) + mLambda*mπp^4*(2*mLambda^2 - Mπ^2 + mπp^2)*mΣs - 2*mπp^4*(mLambda^2 + 2*mπp^2)*mΣs^2 - mLambda*mπp^2*(4*mLambda^2 + 3*Mπ^2 + 2*mπp^2)*mΣs^3 + mπp^2*(mLambda^2 + 2*mπp^2)*mΣs^4 + mLambda*(2*mLambda^2 + mπp^2)*mΣs^5 - 2*mΞs^4*(mLambda^2 - mπp^2)*(-mπp^2 + 2*mLambda*mΣs) + mΞs^3*(3*mLambda*mπp^2*(3*mLambda^2 - Mπ^2 - 3*mπp^2) + 5*mπp^2*(mLambda^2 - 2*mπp^2)*mΣs + (-2*mLambda^3 + 5*mLambda*mπp^2)*mΣs^2) + mΞs^2*(mπp^4*(12*mLambda^2 - 2*Mπ^2 - 11*mπp^2) + mLambda*mπp^2*(10*mLambda^2 - 6*Mπ^2 - 3*mπp^2)*mΣs + 6*mπp^2*(mLambda^2 + mπp^2)*mΣs^2 + 2*(mLambda^3 + 2*mLambda*mπp^2)*mΣs^3) + mΞs*(3*mLambda*mπp^4*(mLambda^2 + 3*Mπ^2 - 2*mπp^2) + mπp^4*(3*mLambda^2 + 14*Mπ^2 - 12*mπp^2)*mΣs - 3*mLambda*mπp^2*(2*Mπ^2 + mπp^2)*mΣs^2 + (4*mLambda^2*mπp^2 + 5*mπp^4)*mΣs^3 + 2*mLambda*(2*mLambda^2 + mπp^2)*mΣs^4)) - mXi0*(-mΞs^2 + Mπ^2)*mπp^4*(Mπ^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΣs) - mΞs*(mLambda*mΞs^2 - 4*(mLambda^2 - mπp^2)*(mLambda + mΣs) + mΞs*(-2*mLambda^2 + 3*mπp^2 + mLambda*mΣs))) - mXi0^2*mπp^4*(Mπ^4*(5*mLambda + 4*mΞs + 7*mΣs) + Mπ^2*(-5*mΞs^3 - mΞs^2*(9*mLambda + 8*mΣs) + (mLambda + mΣs)*(mLambda^2 - 4*mπp^2 + 3*mΣs^2) + mΞs*(-3*mLambda^2 - 2*mπp^2 + mLambda*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 + mΞs^2*(4*mLambda + mΣs) - (mLambda + mΣs)*(-5*mLambda^2 + 2*mπp^2 + 3*mΣs^2) - mΞs*(-9*mLambda^2 + 4*mπp^2 + mLambda*mΣs + 6*mΣs^2))))*A0[mΞs^2])/(1728*mXi0^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((2*mLambda^3*mXi0^7 - 2*mLambda^3*(-mΞs^2 + Mπ^2)^2*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΣs) + mXi0^6*(3*mLambda^3*(-mLambda + mΞs) - 2*Mπ^4 - 6*mLambda^3*mΣs + 3*mLambda^2*mΣs^2 - 4*mLambda*mΣs^3 - 2*mΣs^4 + Mπ^2*(3*mLambda^2 + 4*mLambda*mΣs + 4*mΣs^2)) + mLambda^3*mXi0*(-mΞs^2 + Mπ^2)*(Mπ^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΣs) - mΞs*(mLambda*mΞs^2 - 4*(mLambda^2 - mπp^2)*(mLambda + mΣs) + mΞs*(-2*mLambda^2 + 3*mπp^2 + mLambda*mΣs))) + mXi0^4*(-3*mLambda^6 - 4*mLambda^3*mΞs^3 + 2*mLambda^4*mπp^2 - 6*mLambda^5*mΣs - 5*mLambda^4*mΣs^2 + mLambda^3*mΣs^3 + 4*mLambda*mπp^2*mΣs^3 + 4*mLambda^2*mΣs^4 + 2*mπp^2*mΣs^4 + mLambda*mΣs^5 + Mπ^4*(5*mLambda^2 + mLambda*mΞs + 2*mπp^2 + mLambda*mΣs) + mLambda^2*mΞs^2*(-5*mLambda^2 + 3*mLambda*mΣs - 3*mΣs^2) + mLambda*mΞs*mΣs*(-4*mLambda^3 - 6*mLambda^2*mΣs - mLambda*mΣs^2 + mΣs^3) + Mπ^2*(24*mLambda^4 + 3*mLambda^2*mΞs^2 - 6*mLambda^2*mπp^2 + 35*mLambda^3*mΣs - 4*mLambda*mπp^2*mΣs - 9*mLambda^2*mΣs^2 - 4*mπp^2*mΣs^2 - 2*mLambda*mΣs^3 + mLambda*mΞs*(-2*mLambda^2 + mLambda*mΣs - 2*mΣs^2))) + mXi0^5*(2*mLambda^5 - 2*mLambda^3*mΞs^2 + mLambda^3*mπp^2 + 4*mLambda^3*mΣs^2 + 7*mLambda^2*mΣs^3 - 2*mLambda*mΣs^4 - 2*mΣs^5 - 2*Mπ^4*(-mLambda + mΞs + mΣs) - mΞs*(6*mLambda^4 + 7*mLambda^3*mΣs - 3*mLambda^2*mΣs^2 + 4*mLambda*mΣs^3 + 2*mΣs^4) + Mπ^2*(-9*mLambda^3 - mLambda^2*mΣs + 4*mΣs^3 + mΞs*(3*mLambda^2 + 4*mLambda*mΣs + 4*mΣs^2))) + mLambda^3*mXi0^2*(Mπ^4*(5*mLambda + 4*mΞs + 7*mΣs) + Mπ^2*(-5*mΞs^3 - mΞs^2*(9*mLambda + 8*mΣs) + 3*(mLambda + mΣs)*(mLambda^2 - 2*mπp^2 + mΣs^2) + mΞs*(-mLambda^2 - 4*mπp^2 + mLambda*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 - 3*(-mLambda + mΣs)*(mLambda + mΣs)^2 + mΞs^2*(4*mLambda + mΣs) - mΞs*(-7*mLambda^2 + 2*mπp^2 + mLambda*mΣs + 6*mΣs^2))) + mXi0^3*(Mπ^4*(38*mLambda^3 + 7*mLambda^2*mΞs - mLambda*mπp^2 + 2*mΞs*mπp^2 + 4*mLambda^2*mΣs + 2*mπp^2*mΣs) + (-mLambda + mΣs)*(mLambda + mΣs)^3*(-(mLambda*(2*mLambda^2 + mπp^2)) + (mLambda^2 + 2*mπp^2)*mΣs) + mLambda^2*mΞs^3*(mLambda^2 + 5*mLambda*mΣs - 3*mΣs^2) - 2*mLambda^2*mΞs^2*(-2*mLambda^3 + 2*mLambda*mπp^2 + 3*mLambda^2*mΣs + 6*mLambda*mΣs^2 + 3*mΣs^3) + mΞs*(mLambda + mΣs)*(-6*mLambda^5 - (mLambda^4 + 2*mLambda^2*mπp^2)*mΣs + 2*mLambda*(2*mLambda^2 + mπp^2)*mΣs^2 + (mLambda^2 + 2*mπp^2)*mΣs^3) + Mπ^2*(3*mLambda^2*mΞs^3 + 2*mLambda^2*mΞs^2*(mLambda + 3*mΣs) - mΞs*(-35*mLambda^4 + 6*mLambda^2*mπp^2 + (-56*mLambda^3 + 4*mLambda*mπp^2)*mΣs + 4*(2*mLambda^2 + mπp^2)*mΣs^2) - (mLambda + mΣs)*(9*mLambda^4 + 6*mLambda^2*mπp^2 - (7*mLambda^3 + 2*mLambda*mπp^2)*mΣs + (5*mLambda^2 + 4*mπp^2)*mΣs^2))))*A0[Mπ^2])/(1728*mLambda^3*mXi0^3*mΞs^2*mΣs^2*Pi^2) + ((2*mLambda^7*mπp^4 - 7*mLambda^5*Mπ^2*mπp^4 + 5*mLambda^3*Mπ^4*mπp^4 + 2*mLambda^5*mπp^6 - 5*mLambda^3*Mπ^2*mπp^6 + mLambda*Mπ^4*mπp^6 + 2*mLambda^3*mπp^8 + 2*mΞs^5*(mLambda^6 - mLambda^4*mπp^2) + 5*mLambda^6*mπp^4*mΣs - 2*mLambda^4*Mπ^2*mπp^4*mΣs - 4*mLambda^2*Mπ^4*mπp^4*mΣs + mLambda^4*mπp^6*mΣs + 2*mLambda^2*Mπ^2*mπp^6*mΣs - 2*Mπ^4*mπp^6*mΣs - 7*mLambda^5*mπp^4*mΣs^2 - 2*mLambda^3*Mπ^2*mπp^4*mΣs^2 - 11*mLambda^3*mπp^6*mΣs^2 + 2*mLambda*Mπ^2*mπp^6*mΣs^2 + 6*mLambda^6*mπp^2*mΣs^3 + 3*mLambda^4*Mπ^2*mπp^2*mΣs^3 + 8*mLambda^4*mπp^4*mΣs^3 + 5*mLambda^2*Mπ^2*mπp^4*mΣs^3 + 4*mLambda^2*mπp^6*mΣs^3 + 4*Mπ^2*mπp^6*mΣs^3 - mLambda^5*mπp^2*mΣs^4 - 2*mLambda^3*mπp^4*mΣs^4 - 3*mLambda*mπp^6*mΣs^4 - 2*mLambda^6*mΣs^5 - mLambda^4*mπp^2*mΣs^5 - mLambda^2*mπp^4*mΣs^5 - 2*mπp^6*mΣs^5 + 2*mLambda^3*mΞs^4*(mLambda^2 - mπp^2)*(-mπp^2 + 2*mLambda*mΣs) + mLambda^2*mΞs^3*(mLambda^2 - mπp^2)*((-7*mLambda^2 + 3*Mπ^2)*mπp^2 - 5*mLambda*mπp^2*mΣs + (2*mLambda^2 - 3*mπp^2)*mΣs^2) - 2*mLambda^2*mΞs^2*(mLambda^2 - mπp^2)*(-2*mLambda*mπp^4 + 3*(mLambda^2 - Mπ^2)*mπp^2*mΣs + 3*mLambda*mπp^2*mΣs^2 + (mLambda^2 + 3*mπp^2)*mΣs^3) - mΞs*(mπp^4*(5*mLambda^6 + 4*mLambda^4*mπp^2 + Mπ^4*(7*mLambda^2 + 2*mπp^2) - 2*Mπ^2*(7*mLambda^4 + 2*mLambda^2*mπp^2)) + 2*mLambda*mπp^4*(3*mLambda^2*(mLambda^2 + 2*mπp^2) - Mπ^2*(7*mLambda^2 + 2*mπp^2))*mΣs - mπp^2*(4*mLambda^6 + 3*mLambda^4*mπp^2 + 2*mLambda^2*mπp^4 + Mπ^2*(6*mLambda^4 + 8*mLambda^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*(2*mLambda^5*mπp^2 + 5*mLambda^3*mπp^4 + 2*mLambda*mπp^6)*mΣs^3 + (4*mLambda^6 + 2*mLambda^4*mπp^2 + mLambda^2*mπp^4 + 2*mπp^6)*mΣs^4) + mXi0^3*(2*mLambda^3*mΞs^5 + (-mLambda^4 - mLambda^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 4*mLambda^3*mΞs^4*mΣs + mLambda*(3*mLambda^2 - 4*Mπ^2)*mπp^4*mΣs - (5*mLambda^2 + 4*Mπ^2)*mπp^4*mΣs^2 - 2*mLambda^3*mΞs^2*mΣs^3 + (9*mLambda^3*mπp^2 + 4*mLambda*mπp^4)*mΣs^3 + 2*mπp^4*mΣs^4 - 2*mLambda^3*mΣs^5 + 2*mLambda^3*mΞs^3*(-2*mπp^2 + mΣs^2) + 2*mLambda^3*mΞs*(mπp^4 + 5*mπp^2*mΣs^2 - 2*mΣs^4)) + mXi0^2*(-2*mLambda^4*mΞs^5 + mLambda*mπp^4*(mLambda^4 + mLambda^2*Mπ^2 - 2*Mπ^4 + mLambda^2*mπp^2) + (-4*mLambda^4 + 3*mLambda^2*Mπ^2 + 2*Mπ^4)*mπp^4*mΣs + 12*mLambda^3*mπp^4*mΣs^2 - (9*mLambda^4*mπp^2 + 9*mLambda^2*mπp^4 + 4*Mπ^2*mπp^4)*mΣs^3 + 2*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^4 + 2*(mLambda^4 + mπp^4)*mΣs^5 + mLambda^3*mΞs^4*(mπp^2 - 4*mLambda*mΣs) + 2*mLambda^3*mΞs^3*(2*mLambda*mπp^2 + 2*mπp^2*mΣs - mLambda*mΣs^2) + 2*mLambda^3*mΞs^2*(-mπp^4 + 3*mπp^2*mΣs^2 + mLambda*mΣs^3) + mΞs*((-3*mLambda^4 - mLambda^2*Mπ^2 + 2*Mπ^4)*mπp^4 + mLambda*(3*mLambda^2 - 4*Mπ^2)*mπp^4*mΣs - (10*mLambda^4*mπp^2 + 5*mLambda^2*mπp^4 + 4*Mπ^2*mπp^4)*mΣs^2 + (5*mLambda^3*mπp^2 + 4*mLambda*mπp^4)*mΣs^3 + 2*(2*mLambda^4 + mπp^4)*mΣs^4)) - mXi0*(mΞs^5*(2*mLambda^5 - mLambda^3*mπp^2) + mπp^4*(mLambda^4*(2*mLambda^2 + mπp^2) + Mπ^4*(5*mLambda^2 + 2*mπp^2) - Mπ^2*(7*mLambda^4 + 4*mLambda^2*mπp^2)) + mLambda*mπp^4*(7*mLambda^4 + Mπ^4 + 6*mLambda^2*mπp^2 - Mπ^2*(9*mLambda^2 + 4*mπp^2))*mΣs - mπp^4*(-3*mLambda^4 + 2*mLambda^2*mπp^2 + Mπ^2*(9*mLambda^2 + 4*mπp^2))*mΣs^2 + mLambda*mπp^2*(6*mLambda^4 + 9*mLambda^2*mπp^2 + 4*mπp^4 + Mπ^2*(3*mLambda^2 - 2*mπp^2))*mΣs^3 + mπp^2*(mLambda^4 + 4*mLambda^2*mπp^2 + 2*mπp^4)*mΣs^4 + (-2*mLambda^5 - 2*mLambda^3*mπp^2 + mLambda*mπp^4)*mΣs^5 + mLambda^3*mΞs^4*(-(mLambda*mπp^2) + 4*mLambda^2*mΣs - 2*mπp^2*mΣs) + mLambda^3*mΞs^3*(mπp^2*(-7*mLambda^2 + 3*Mπ^2 + 2*mπp^2) - mLambda*mπp^2*mΣs + 2*(mLambda^2 - 2*mπp^2)*mΣs^2) - mLambda^2*mΞs^2*((mLambda^2 - 3*Mπ^2)*mπp^4 - 3*mLambda*mπp^2*(-2*mLambda^2 + 2*Mπ^2 + mπp^2)*mΣs + 3*mπp^4*mΣs^2 + (2*mLambda^3 + 5*mLambda*mπp^2)*mΣs^3) + mLambda*mΞs*(mπp^4*(mLambda^2*Mπ^2 + Mπ^4 - mLambda^2*mπp^2) + mLambda*(6*mLambda^2 + Mπ^2)*mπp^4*mΣs + mπp^2*(4*mLambda^4 + 3*mLambda^2*mπp^2 + Mπ^2*(6*mLambda^2 - 2*mπp^2))*mΣs^2 + mLambda*mπp^2*(mLambda^2 - mπp^2)*mΣs^3 + (-4*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4)*mΣs^4)))*A0[mΣs^2])/(1728*mLambda^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((-2*mLambda^11 + mLambda^10*mΞs - 12*mLambda^9*mΞs^2 - 21*mLambda^8*mΞs^3 - 12*mLambda^7*mΞs^4 - 6*mLambda^6*mΞs^5 + mLambda^9*mπp^2 + mLambda^8*mΞs*mπp^2 + 6*mLambda^7*mΞs^2*mπp^2 + 9*mLambda^6*mΞs^3*mπp^2 + mLambda^7*mπp^4 - 2*mLambda^6*mΞs*mπp^4 - 3*mLambda^10*mΣs + 2*mLambda^9*mΞs*mΣs - 6*mLambda^8*mΞs^2*mΣs - 3*mLambda^7*mΞs^3*mΣs + 6*mLambda^5*mΞs^5*mΣs + 3*mLambda^8*mπp^2*mΣs + 2*mLambda^7*mΞs*mπp^2*mΣs + 3*mLambda^5*mΞs^3*mπp^2*mΣs - 4*mLambda^5*mΞs*mπp^4*mΣs + 4*mLambda^9*mΣs^2 - mLambda^8*mΞs*mΣs^2 + 30*mLambda^7*mΞs^2*mΣs^2 + 24*mLambda^6*mΞs^3*mΣs^2 - 6*mLambda^4*mΞs^5*mΣs^2 + mLambda^7*mπp^2*mΣs^2 - mLambda^6*mΞs*mπp^2*mΣs^2 - 18*mLambda^5*mΞs^2*mπp^2*mΣs^2 - 5*mLambda^5*mπp^4*mΣs^2 + 2*mLambda^4*mΞs*mπp^4*mΣs^2 + 7*mLambda^8*mΣs^3 - 4*mLambda^7*mΞs*mΣs^3 + 18*mLambda^6*mΞs^2*mΣs^3 - 9*mLambda^5*mΞs^3*mΣs^3 - 12*mLambda^4*mΞs^4*mΣs^3 - 5*mLambda^6*mπp^2*mΣs^3 - 4*mLambda^5*mΞs*mπp^2*mΣs^3 - 6*mLambda^4*mΞs^2*mπp^2*mΣs^3 + 9*mLambda^3*mΞs^3*mπp^2*mΣs^3 - 2*mLambda^4*mπp^4*mΣs^3 + 8*mLambda^3*mΞs*mπp^4*mΣs^3 - 2*mLambda^7*mΣs^4 - mLambda^6*mΞs*mΣs^4 - 18*mLambda^5*mΞs^2*mΣs^4 - 15*mLambda^4*mΞs^3*mΣs^4 - 5*mLambda^5*mπp^2*mΣs^4 - mLambda^4*mΞs*mπp^2*mΣs^4 + 12*mLambda^3*mΞs^2*mπp^2*mΣs^4 + 3*mLambda^2*mΞs^3*mπp^2*mΣs^4 + 7*mLambda^3*mπp^4*mΣs^4 + 2*mLambda^2*mΞs*mπp^4*mΣs^4 - 5*mLambda^6*mΣs^5 + 2*mLambda^5*mΞs*mΣs^5 - 12*mLambda^4*mΞs^2*mΣs^5 + mLambda^4*mπp^2*mΣs^5 + 2*mLambda^3*mΞs*mπp^2*mΣs^5 + 6*mLambda^2*mΞs^2*mπp^2*mΣs^5 + 4*mLambda^2*mπp^4*mΣs^5 - 4*mLambda*mΞs*mπp^4*mΣs^5 + mLambda^4*mΞs*mΣs^6 + 3*mLambda^3*mπp^2*mΣs^6 + mLambda^2*mΞs*mπp^2*mΣs^6 - 3*mLambda*mπp^4*mΣs^6 - 2*mΞs*mπp^4*mΣs^6 + mLambda^4*mΣs^7 + mLambda^2*mπp^2*mΣs^7 - 2*mπp^4*mΣs^7 + Mπ^6*(mLambda^2 - mπp^2)*(5*mLambda^3 - 7*mLambda^2*mΞs + mLambda*mπp^2 - 2*mΞs*mπp^2 - 4*mLambda^2*mΣs - 2*mπp^2*mΣs) - Mπ^4*(12*mLambda^7 - 3*mLambda^5*mπp^2 - 3*mLambda^3*mπp^4 + mΞs^3*(9*mLambda^4 - 3*mLambda^2*mπp^2) + 4*mLambda^2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs + mLambda*(13*mLambda^4 - 2*mLambda^2*mπp^2 + mπp^4)*mΣs^2 + (-3*mLambda^4 + 3*mLambda^2*mπp^2 + 6*mπp^4)*mΣs^3 + 6*mLambda^2*mΞs^2*(mLambda^3 + mLambda*mπp^2 + 3*mLambda^2*mΣs - mπp^2*mΣs) + mΞs*(-15*mLambda^6 + 21*mLambda^4*mπp^2 + 6*mLambda^2*mπp^4 + 4*mLambda*(-2*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4)*mΣs + (-3*mLambda^4 + 9*mLambda^2*mπp^2 + 6*mπp^4)*mΣs^2)) + mXi0^5*(mLambda^6 + 2*Mπ^6 + 5*mLambda^5*mΣs - 4*mLambda^4*mΣs^2 + 17*mLambda^3*mΣs^3 + 5*mLambda^2*mΣs^4 - 4*mLambda*mΣs^5 - 2*mΣs^6 - Mπ^4*(3*mLambda^2 + 4*mLambda*mΣs + 6*mΣs^2) + Mπ^2*mΣs*(-mLambda^3 - 2*mLambda^2*mΣs + 8*mLambda*mΣs^2 + 6*mΣs^3)) + mXi0^4*(mLambda + mΞs + mΣs)*(mLambda^6 + 2*Mπ^6 + 5*mLambda^5*mΣs - 4*mLambda^4*mΣs^2 + 17*mLambda^3*mΣs^3 + 5*mLambda^2*mΣs^4 - 4*mLambda*mΣs^5 - 2*mΣs^6 - Mπ^4*(3*mLambda^2 + 4*mLambda*mΣs + 6*mΣs^2) + Mπ^2*mΣs*(-mLambda^3 - 2*mLambda^2*mΣs + 8*mLambda*mΣs^2 + 6*mΣs^3)) + Mπ^2*(6*mLambda^4*mΞs^5 + 12*mLambda^4*mΞs^4*(mLambda + mΣs) + 3*mLambda^2*mΞs^3*(10*mLambda^4 - 4*mLambda^2*mπp^2 + (5*mLambda^3 - 3*mLambda*mπp^2)*mΣs + (8*mLambda^2 - 2*mπp^2)*mΣs^2) + (mLambda + mΣs)^2*(9*mLambda^7 - 3*mLambda^3*mπp^4 + (-7*mLambda^6 - 7*mLambda^4*mπp^2 + 8*mLambda^2*mπp^4)*mΣs + (2*mLambda^5 - mLambda^3*mπp^2 - 7*mLambda*mπp^4)*mΣs^2 + 6*mπp^4*mΣs^3) + 6*mLambda^2*mΞs^2*(3*mLambda^5 + (5*mLambda^4 - 3*mLambda^2*mπp^2)*mΣs + (3*mLambda^3 - mLambda*mπp^2)*mΣs^2 + (5*mLambda^2 - 2*mπp^2)*mΣs^3) + mΞs*(mLambda + mΣs)*(-9*mLambda^7 + 15*mLambda^5*mπp^2 + 6*mLambda^3*mπp^4 - (mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4)*mΣs + (-25*mLambda^5 + 11*mLambda^3*mπp^2 + 2*mLambda*mπp^4)*mΣs^2 + 3*(mLambda^4 + mLambda^2*mπp^2 + 2*mπp^4)*mΣs^3)) + mXi0^3*(Mπ^6*(-7*mLambda^2 + 3*mLambda*mΞs - 4*mπp^2 + 3*mLambda*mΣs) + 3*mLambda^2*mΞs^2*(mLambda^4 - 5*mLambda^3*mΣs + 4*mLambda^2*mΣs^2 - 3*mLambda*mΣs^3 - mΣs^4) + 3*mLambda*mΞs*(2*mLambda^6 + 2*mLambda^5*mΣs + 8*mLambda^4*mΣs^2 + 11*mLambda^3*mΣs^3 + mLambda^2*mΣs^4 - 3*mLambda*mΣs^5 - mΣs^6) - (mLambda + mΣs)*(-mLambda^7 + 5*mLambda^5*mπp^2 - (mLambda^6 + 10*mLambda^4*mπp^2)*mΣs - (mLambda^5 - 14*mLambda^3*mπp^2)*mΣs^2 + (5*mLambda^4 + 11*mLambda^2*mπp^2)*mΣs^3 - 4*mLambda*(4*mLambda^2 + mπp^2)*mΣs^4 - (mLambda^2 + 4*mπp^2)*mΣs^5 + 3*mLambda*mΣs^6) + Mπ^4*(15*mLambda^4 - 3*mLambda^2*mΞs^2 + 9*mLambda^2*mπp^2 + 2*(7*mLambda^3 + 4*mLambda*mπp^2)*mΣs + 12*(mLambda^2 + mπp^2)*mΣs^2 - 9*mLambda*mΣs^3 - 9*mLambda*mΞs*mΣs*(mLambda + mΣs)) + Mπ^2*(-9*mLambda^6 - (19*mLambda^5 + 7*mLambda^3*mπp^2)*mΣs + 2*(5*mLambda^4 - mLambda^2*mπp^2)*mΣs^2 - (31*mLambda^3 + 16*mLambda*mπp^2)*mΣs^3 - 3*(mLambda^2 + 4*mπp^2)*mΣs^4 + 9*mLambda*mΣs^5 + 3*mLambda^2*mΞs^2*mΣs*(3*mLambda + 2*mΣs) + 3*mLambda*mΞs*(-3*mLambda^4 + mLambda^3*mΣs - mLambda^2*mΣs^2 + 6*mLambda*mΣs^3 + 3*mΣs^4))) + mXi0^2*(-(Mπ^6*(mLambda*(7*mLambda^2 + mπp^2) + mΞs*(7*mLambda^2 + 4*mπp^2) + 4*(mLambda^2 + mπp^2)*mΣs)) + 3*mLambda^2*mΞs^3*(mLambda^4 - 5*mLambda^3*mΣs + 4*mLambda^2*mΣs^2 - 3*mLambda*mΣs^3 - mΣs^4) + (-mLambda + mΣs)*(mLambda + mΣs)^2*(-mLambda^6 + 2*mLambda^4*mπp^2 - 2*(mLambda^5 + 4*mLambda^3*mπp^2)*mΣs - 6*mLambda^2*mπp^2*mΣs^2 + 5*mLambda*(mLambda^2 + mπp^2)*mΣs^3 + (mLambda^2 + 4*mπp^2)*mΣs^4) + 6*mLambda^2*mΞs^2*(mLambda^5 - 2*mLambda^4*mΣs + mLambda^3*mΣs^2 + 2*mLambda^2*mΣs^3 - 3*mLambda*mΣs^4 - mΣs^5) + mΞs*(mLambda + mΣs)*(10*mLambda^7 - 5*mLambda^5*mπp^2 + (mLambda^6 + 10*mLambda^4*mπp^2)*mΣs + 2*(5*mLambda^5 - 7*mLambda^3*mπp^2)*mΣs^2 - (5*mLambda^4 + 11*mLambda^2*mπp^2)*mΣs^3 + (-5*mLambda^3 + 4*mLambda*mπp^2)*mΣs^4 + (mLambda^2 + 4*mπp^2)*mΣs^5) + Mπ^4*(15*mLambda^5 - 3*mLambda^2*mΞs^3 + 6*mLambda^3*mπp^2 - 6*mLambda^2*mΞs^2*mΣs + (29*mLambda^4 + 11*mLambda^2*mπp^2)*mΣs + (29*mLambda^3 + 11*mLambda*mπp^2)*mΣs^2 + 3*(3*mLambda^2 + 4*mπp^2)*mΣs^3 + mΞs*(24*mLambda^4 + 9*mLambda^2*mπp^2 + 2*(7*mLambda^3 + 4*mLambda*mπp^2)*mΣs + 3*(5*mLambda^2 + 4*mπp^2)*mΣs^2)) + Mπ^2*(-3*mLambda^5*(3*mLambda^2 + mπp^2) - 7*mLambda^4*(4*mLambda^2 + mπp^2)*mΣs - 3*(2*mLambda^5 + 5*mLambda^3*mπp^2)*mΣs^2 - 3*(7*mLambda^4 + 2*mLambda^2*mπp^2)*mΣs^3 - (28*mLambda^3 + 19*mLambda*mπp^2)*mΣs^4 - 6*(mLambda^2 + 2*mπp^2)*mΣs^5 + 3*mLambda^2*mΞs^3*mΣs*(3*mLambda + 2*mΣs) + 6*mLambda^2*mΞs^2*(-mLambda^3 + 2*mLambda^2*mΣs + 3*mLambda*mΣs^2 + 2*mΣs^3) - mΞs*(27*mLambda^6 + (25*mLambda^5 + 7*mLambda^3*mπp^2)*mΣs + 2*mLambda^2*(-5*mLambda^2 + mπp^2)*mΣs^2 + 2*(5*mLambda^3 + 8*mLambda*mπp^2)*mΣs^3 + 3*(3*mLambda^2 + 4*mπp^2)*mΣs^4))) - mXi0*(-((-mLambda + mΣs)^2*(mLambda + mΣs)^4*(-2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + 3*mLambda*(mLambda^2 + mπp^2)*mΣs)) + Mπ^6*(-5*mLambda^4 - 5*mLambda^2*mπp^2 - 2*mπp^4 + 3*mLambda*mΞs*(5*mLambda^2 + mπp^2) + 3*mLambda*(3*mLambda^2 + mπp^2)*mΣs) + 6*mLambda^4*mΞs^4*(mLambda^2 - mLambda*mΣs + mΣs^2) - 3*mLambda*mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-2*mLambda^3*(mLambda^2 + mπp^2) - 2*mLambda^4*mΣs + 2*mLambda*(mLambda^2 + mπp^2)*mΣs^2 + (mLambda^2 + mπp^2)*mΣs^3) + 6*mLambda^3*mΞs^3*(2*mLambda^4 + 2*mLambda^3*mΣs + 2*mLambda^2*mΣs^2 + 3*mLambda*mΣs^3 + mΣs^4) + 3*mLambda^2*mΞs^2*(mLambda + mΣs)*(3*mLambda^3*(mLambda^2 - mπp^2) + (-6*mLambda^4 + 2*mLambda^2*mπp^2)*mΣs - 2*mLambda*(mLambda^2 + mπp^2)*mΣs^2 + (5*mLambda^2 - mπp^2)*mΣs^3 + 4*mLambda*mΣs^4) + Mπ^4*(6*mLambda^3*mΞs^3 + 6*mLambda^2*(2*mLambda^4 + 3*mLambda^2*mπp^2 + mπp^4) + 4*mLambda*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs + 6*mπp^2*(mLambda^2 + mπp^2)*mΣs^2 - 3*(7*mLambda^3 + 3*mLambda*mπp^2)*mΣs^3 + 3*mLambda^2*mΞs^2*(mLambda^2 - mπp^2 + 4*mLambda*mΣs) - 3*mLambda*mΞs*(2*mLambda^2*(6*mLambda^2 + mπp^2) + 3*mLambda*(3*mLambda^2 + mπp^2)*mΣs + (11*mLambda^2 + 3*mπp^2)*mΣs^2)) + Mπ^2*(-6*mLambda^4*mΞs^4 - 6*mLambda^3*mΞs^3*(3*mLambda^2 + 3*mLambda*mΣs + 2*mΣs^2) - 3*mLambda^2*mΞs^2*(4*mLambda^2*(mLambda^2 - mπp^2) + 3*(mLambda^3 - mLambda*mπp^2)*mΣs + 2*(5*mLambda^2 - mπp^2)*mΣs^2 + 8*mLambda*mΣs^3) + 3*mLambda*mΞs*(3*mLambda^4*(3*mLambda^2 + mπp^2) + (13*mLambda^5 + 7*mLambda^3*mπp^2)*mΣs + (13*mLambda^4 + 3*mLambda^2*mπp^2)*mΣs^2 + 6*mLambda*(2*mLambda^2 + mπp^2)*mΣs^3 + (7*mLambda^2 + 3*mπp^2)*mΣs^4) + (mLambda + mΣs)*(-3*(3*mLambda^7 + 5*mLambda^5*mπp^2 + 2*mLambda^3*mπp^4) + (7*mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4)*mΣs + (13*mLambda^5 - 5*mLambda^3*mπp^2 - 2*mLambda*mπp^4)*mΣs^2 - 6*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^3 + 3*(5*mLambda^3 + 3*mLambda*mπp^2)*mΣs^4))))*B0[mLambda^2, Mπ^2, mΣs^2])/(1728*mLambda^3*mΞs^2*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΣs^2*Pi^2) + ((-2*mXi0^11 + mXi0^10*(-2*mLambda - 3*mΞs + mΣs) + 2*(-mΞs^2 + Mπ^2)^3*(mLambda^2 - mπp^2)^2*(mLambda + mΞs + mΣs) + mXi0^9*(mLambda^2 - mLambda*mΞs + 4*mΞs^2 + 9*Mπ^2 + mπp^2 + 6*mLambda*mΣs + 2*mΞs*mΣs - 12*mΣs^2) + mXi0^8*(mLambda^3 + 7*mΞs^3 - 2*mLambda*mπp^2 + Mπ^2*(9*mLambda + 11*mΞs - 9*mΣs) + 10*mLambda^2*mΣs + mπp^2*mΣs - 9*mLambda*mΣs^2 - 21*mΣs^3 - mΞs^2*(-8*mLambda + mΣs) + 3*mΞs*(mLambda^2 + mπp^2 + 4*mLambda*mΣs - 2*mΣs^2)) + mXi0*(-mΞs^2 + Mπ^2)^2*(mLambda^2 - mπp^2)*(Mπ^2*(2*mLambda^2 + 3*mLambda*mΞs + mπp^2 + 3*mLambda*mΣs) - mΞs*(3*mLambda*mΞs^2 + 4*(mLambda^2 - mπp^2)*(mLambda + mΣs) + 3*mΞs*(2*mLambda^2 - mπp^2 + mLambda*mΣs))) + mXi0^7*(mLambda^4 - 2*mΞs^4 - 12*Mπ^4 - 2*mLambda^2*mπp^2 + mπp^4 + mΞs^3*(5*mLambda - 4*mΣs) + 6*mLambda^3*mΣs + 6*mLambda*mπp^2*mΣs + 6*mLambda^2*mΣs^2 + 6*mπp^2*mΣs^2 - 12*mLambda*mΣs^3 - 12*mΣs^4 + mΞs^2*(mLambda^2 + mπp^2 - 6*mLambda*mΣs + 30*mΣs^2) + mΞs*(2*mLambda^3 - mLambda*mπp^2 + 11*mLambda^2*mΣs + 2*mπp^2*mΣs + 9*mLambda*mΣs^2 - 3*mΣs^3) - Mπ^2*(3*mΞs^2 + 2*mΞs*(-mLambda + 5*mΣs) + 9*(mLambda^2 + 3*mLambda*mΣs - 2*mΣs^2))) - mXi0^2*(-mΞs^2 + Mπ^2)*(Mπ^4*(mΞs*(4*mLambda^2 - 2*mπp^2) + (7*mLambda^2 - 5*mπp^2)*(mLambda + mΣs)) + mΞs^2*(mΞs^3*(mLambda^2 + mπp^2) + mΞs^2*(-2*mLambda^3 + 4*mLambda*mπp^2 + (mLambda^2 + mπp^2)*mΣs) + mΞs*(mLambda^2 - mπp^2)*(mLambda^2 - 4*mπp^2 - 9*mLambda*mΣs - 6*mΣs^2) - (mLambda^2 - mπp^2)*(mLambda + mΣs)*(-5*mLambda^2 + 2*mπp^2 + 3*mΣs^2)) + Mπ^2*(mΞs^3*(-5*mLambda^2 + mπp^2) + mΞs^2*(-5*mLambda^3 + mLambda*mπp^2 - 8*mLambda^2*mΣs + 4*mπp^2*mΣs) + 3*(mLambda^2 - mπp^2)*(mLambda + mΣs)*(mLambda^2 - 2*mπp^2 + mΣs^2) + mΞs*(mLambda^2 - mπp^2)*(7*mLambda^2 - 4*mπp^2 + 9*mLambda*mΣs + 6*mΣs^2))) - mXi0^6*(5*mΞs^5 + Mπ^4*(12*mLambda + 4*mΞs - 15*mΣs) + mΞs^4*(10*mLambda + mΣs) + mΞs^3*(8*mLambda^2 + 5*mπp^2 + 21*mLambda*mΣs - 18*mΣs^2) - 6*mLambda*mΞs*(mLambda + mΣs)*(mLambda^2 + mπp^2 - 2*mΣs^2) - mΞs^2*(2*mLambda^3 + 8*mLambda*mπp^2 + 11*mLambda^2*mΣs - mπp^2*mΣs + 24*mLambda*mΣs^2 + 24*mΣs^3) + (mLambda + mΣs)*(-mLambda^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 - 3*(mLambda^2 + 3*mπp^2)*mΣs^2 + 6*mΣs^4) + Mπ^2*(3*mΞs^3 + mΞs^2*(20*mLambda + 26*mΣs) + mΞs*(28*mLambda^2 + 7*mπp^2 + 39*mLambda*mΣs - 30*mΣs^2) - 3*(mLambda + mΣs)*(-3*mLambda^2 + 5*mπp^2 - 6*mLambda*mΣs + 10*mΣs^2))) - mXi0^3*(Mπ^6*(7*mLambda^2 + 9*mLambda*mΞs + 4*mπp^2 + 15*mLambda*mΣs) - Mπ^4*(-3*mLambda^4 + 21*mLambda*mΞs^3 + 6*mLambda^2*mπp^2 + 3*mπp^4 + 6*mLambda*mπp^2*mΣs - 6*mπp^2*mΣs^2 - 6*mLambda*mΣs^3 + mΞs^2*(29*mLambda^2 + 2*mπp^2 + 33*mLambda*mΣs) - 2*mΞs*(-7*mLambda^3 + 2*mLambda*mπp^2 - 7*mLambda^2*mΣs + 8*mπp^2*mΣs + 6*mLambda*mΣs^2)) - mΞs^3*(3*mLambda*mΞs^4 + 3*mΞs^3*(2*mLambda^2 + mπp^2 + mLambda*mΣs) - (mLambda^2 - mπp^2)*(mLambda + mΣs)*(-17*mLambda^2 + 8*mπp^2 + 9*mΣs^2) + mΞs^2*(17*mLambda^3 - 7*mLambda*mπp^2 - 4*mLambda^2*mΣs + 2*mπp^2*mΣs - 12*mLambda*mΣs^2) + mΞs*(22*mLambda^4 - 23*mLambda^2*mπp^2 + 7*mπp^4 + 3*mLambda*(mLambda^2 + mπp^2)*mΣs - 6*(3*mLambda^2 - 2*mπp^2)*mΣs^2 - 6*mLambda*mΣs^3)) + mΞs*Mπ^2*(15*mLambda*mΞs^4 + mΞs^3*(28*mLambda^2 + mπp^2 + 21*mLambda*mΣs) - (mLambda^2 - mπp^2)*(mLambda + mΣs)*(-mLambda^2 - 8*mπp^2 + 9*mΣs^2) + mΞs^2*(31*mLambda^3 - 11*mLambda*mπp^2 + 2*(5*mLambda^2 - 7*mπp^2)*mΣs - 24*mLambda*mΣs^2) + 3*mΞs*(mLambda^4 + 5*mLambda^2*mπp^2 - 2*mπp^4 + (mLambda^3 + 3*mLambda*mπp^2)*mΣs + (-6*mLambda^2 + 2*mπp^2)*mΣs^2 - 4*mLambda*mΣs^3))) + mXi0^5*(5*Mπ^6 + Mπ^4*(-13*mΞs^2 + 8*mΞs*(mLambda + mΣs) + 3*(5*mLambda^2 + mπp^2 + 12*mLambda*mΣs - 2*mΣs^2)) + Mπ^2*(2*mΞs^4 - 3*mπp^2*(mLambda^2 + mπp^2) - 9*mLambda*(mLambda^2 + mπp^2)*mΣs - 6*mLambda^2*mΣs^2 + 18*mLambda*mΣs^3 + 12*mΣs^4 - mΞs^3*(7*mLambda + 22*mΣs) + 3*mΞs^2*(-2*mLambda^2 - 5*mπp^2 - 13*mLambda*mΣs + 6*mΣs^2) + mΞs*(mLambda + mΣs)*(-19*mLambda^2 + 2*mπp^2 - 6*mLambda*mΣs + 15*mΣs^2)) + mΞs*(mΞs^4*(-7*mLambda + 2*mΣs) - mΞs^3*(8*mLambda^2 + 5*mπp^2 + 3*mLambda*mΣs + 18*mΣs^2) - mΞs^2*(4*mLambda^3 - 5*mLambda*mπp^2 - 5*mLambda^2*mΣs + 4*mπp^2*mΣs + 9*mLambda*mΣs^2 + 9*mΣs^3) + mΞs*(mLambda^4 + 16*mLambda^2*mπp^2 - 5*mπp^4 + 12*(2*mLambda^3 - mLambda*mπp^2)*mΣs + 6*(mLambda^2 - 3*mπp^2)*mΣs^2 - 12*mLambda*mΣs^3) + (mLambda + mΣs)*(5*mLambda^4 + 5*mLambda^2*mπp^2 - 4*mπp^4 + 3*(-5*mLambda^2 + mπp^2)*mΣs^2 + 6*mΣs^4))) + mXi0^4*(Mπ^6*(5*mLambda - 4*mΞs - 7*mΣs) + Mπ^4*(3*mΞs^3 + 3*mΞs^2*mΣs + mΞs*(29*mLambda^2 - 4*mπp^2 + 27*mLambda*mΣs - 18*mΣs^2) - 3*(-5*mLambda^3 + 6*mLambda*mπp^2 - 8*mLambda^2*mΣs + 7*mπp^2*mΣs + mLambda*mΣs^2 + 3*mΣs^3)) + Mπ^2*(3*mΞs^4*(-3*mLambda + mΣs) + 6*(mLambda + mΣs)*(-mπp^2 + mΣs^2)^2 + 3*mΞs^3*(-7*mLambda^2 - 3*mπp^2 - 12*mLambda*mΣs + 10*mΣs^2) + 2*mΞs^2*(5*mLambda^3 - 4*mLambda*mπp^2 + 5*mLambda^2*mΣs - mπp^2*mΣs + 15*mLambda*mΣs^2 + 12*mΣs^3) + mΞs*(-mLambda^4 - 7*mLambda^2*mπp^2 + 2*mπp^4 + 3*(mLambda^3 - 7*mLambda*mπp^2)*mΣs + 6*(2*mLambda^2 - 3*mπp^2)*mΣs^2 + 18*mLambda*mΣs^3 + 12*mΣs^4)) + mΞs^2*(mΞs^5 + mΞs^4*(4*mLambda + mΣs) + mΞs^3*(4*mLambda^2 + mπp^2 + 9*mLambda*mΣs - 12*mΣs^2) - mΞs^2*(-11*mLambda^3 + 10*mLambda*mπp^2 + (10*mLambda^2 + mπp^2)*mΣs + 27*mLambda*mΣs^2 + 15*mΣs^3) - 2*(mLambda + mΣs)*(2*mLambda^4 + 2*mLambda^2*mπp^2 - mπp^4 - 6*mLambda^2*mΣs^2 + 3*mΣs^4) - mΞs*(-13*mLambda^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 + (-33*mLambda^3 + 15*mLambda*mπp^2)*mΣs + 6*(-2*mLambda^2 + mπp^2)*mΣs^2 + 18*mLambda*mΣs^3 + 12*mΣs^4))))*B0[mXi0^2, mΞs^2, Mπ^2])/(1728*mXi0^3*mΞs^2*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΣs^2*Pi^2) - ((mLambda^4*mπp^8 + 3*mLambda^2*Mπ^2*mπp^8 - 6*Mπ^4*mπp^8 + mLambda^2*mπp^10 + 3*Mπ^2*mπp^10 - 2*mπp^12 - 2*mLambda*mΞs^7*(mLambda^2 - mπp^2)^2 + 2*mLambda^5*mπp^6*mΣs + 6*mLambda^3*Mπ^2*mπp^6*mΣs - 12*mLambda*Mπ^4*mπp^6*mΣs - mLambda^3*mπp^8*mΣs - mLambda*mπp^10*mΣs - 3*mLambda^4*mπp^6*mΣs^2 - 3*mLambda^2*Mπ^2*mπp^6*mΣs^2 - 12*Mπ^4*mπp^6*mΣs^2 - 3*mLambda^2*mπp^8*mΣs^2 - 9*Mπ^2*mπp^8*mΣs^2 + 6*mπp^10*mΣs^2 - 6*mLambda^5*mπp^4*mΣs^3 - 9*mLambda^3*Mπ^2*mπp^4*mΣs^3 - 6*mLambda*Mπ^4*mπp^4*mΣs^3 + 3*mLambda^3*mπp^6*mΣs^3 - 3*mLambda*Mπ^2*mπp^6*mΣs^3 + 3*mLambda*mπp^8*mΣs^3 + 3*mLambda^4*mπp^4*mΣs^4 + 3*mLambda^2*mπp^6*mΣs^4 + 6*Mπ^2*mπp^6*mΣs^4 - 6*mπp^8*mΣs^4 + 6*mLambda^5*mπp^2*mΣs^5 + 3*mLambda^3*Mπ^2*mπp^2*mΣs^5 - 3*mLambda^3*mπp^4*mΣs^5 + 3*mLambda*Mπ^2*mπp^4*mΣs^5 - 3*mLambda*mπp^6*mΣs^5 - mLambda^4*mπp^2*mΣs^6 - mLambda^2*mπp^4*mΣs^6 + 2*mπp^6*mΣs^6 - 2*mLambda^5*mΣs^7 + mLambda^3*mπp^2*mΣs^7 + mLambda*mπp^4*mΣs^7 - 2*mΞs^6*(mLambda^2 - mπp^2)^2*(-mπp^2 + 2*mLambda*mΣs) + mΞs^5*mπp^2*(9*mLambda^5 - 21*mLambda^3*mπp^2 + 6*mLambda*mπp^4 - 3*Mπ^2*(mLambda^3 - 3*mLambda*mπp^2) + (5*mLambda^4 - 7*mLambda^2*mπp^2 + 8*mπp^4)*mΣs + 3*(mLambda^3 - 3*mLambda*mπp^2)*mΣs^2) + 2*mΞs^4*(3*mπp^4*(-2*mLambda^4 + mLambda^2*mπp^2 - mπp^4 + Mπ^2*(mLambda^2 + mπp^2)) + mLambda*mπp^2*(-3*Mπ^2*(mLambda^2 - 3*mπp^2) + 5*(mLambda^2 - mπp^2)^2)*mΣs + 2*(-(mLambda^2*mπp) + mπp^3)^2*mΣs^2 + 3*(mLambda^5 - mLambda^3*mπp^2 - 2*mLambda*mπp^4)*mΣs^3) + mΞs^3*(-3*mLambda*mπp^4*(7*mLambda^4 + 2*Mπ^4 - 5*mLambda^2*mπp^2 + 2*mπp^4 + Mπ^2*(-7*mLambda^2 + mπp^2)) + mπp^4*(-19*mLambda^4 + 35*mLambda^2*mπp^2 - 16*mπp^4 + 6*Mπ^2*(2*mLambda^2 - mπp^2))*mΣs + mLambda*mπp^2*(-7*mLambda^4 + 26*mLambda^2*mπp^2 + 5*mπp^4 - 3*Mπ^2*(mLambda^2 - 7*mπp^2))*mΣs^2 - mπp^2*(mLambda^4 + 7*mLambda^2*mπp^2 - 8*mπp^4)*mΣs^3 + (6*mLambda^5 - 9*mLambda^3*mπp^2 - 9*mLambda*mπp^4)*mΣs^4) - 2*mΞs*(mLambda*mπp^6*(2*mLambda^4 + 6*Mπ^4 - mLambda^2*mπp^2 - mπp^4 + Mπ^2*(-9*mLambda^2 + 3*mπp^2)) + mπp^6*(6*Mπ^4 - 9*Mπ^2*(mLambda^2 - mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4))*mΣs + mLambda*mπp^4*(-2*mLambda^4 + 6*Mπ^4 + mLambda^2*mπp^2 + 12*Mπ^2*mπp^2 + mπp^4)*mΣs^2 + mπp^4*(-mLambda^2 + mπp^2)*(4*mLambda^2 + 3*Mπ^2 + 8*mπp^2)*mΣs^3 + mLambda*mπp^2*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4 - 3*Mπ^2*(mLambda^2 + mπp^2))*mΣs^4 + 2*mπp^2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4)*mΣs^5 + (2*mLambda^5 - mLambda^3*mπp^2 - mLambda*mπp^4)*mΣs^6) - mΞs^2*mπp^2*(9*mLambda^4*mπp^4 + 3*mLambda^2*mπp^6 - 6*mπp^8 + (8*mLambda^5*mπp^2 - 7*mLambda^3*mπp^4 + 5*mLambda*mπp^6)*mΣs + 4*mπp^2*(mLambda^4 - 11*mLambda^2*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(5*mLambda^5 - 16*mLambda^3*mπp^2 + 5*mLambda*mπp^4)*mΣs^3 + (5*mLambda^4 + 5*mLambda^2*mπp^2 - 4*mπp^4)*mΣs^4 + 3*mLambda*(mLambda^2 + mπp^2)*mΣs^5 + 12*Mπ^4*(mπp^4 + mLambda*mπp^2*mΣs) - 3*Mπ^2*(9*mLambda^2*mπp^4 - 3*mπp^6 + (8*mLambda^3*mπp^2 - 4*mLambda*mπp^4)*mΣs + 4*mLambda^2*mπp^2*mΣs^2 + (mLambda^3 + 5*mLambda*mπp^2)*mΣs^3)) - mXi0^5*(2*mΞs^7 - 6*mΞs^5*mπp^2 + 4*mΞs^6*mΣs + 4*mπp^6*mΣs + 21*mπp^4*mΣs^3 - 9*mπp^2*mΣs^5 + 2*mΣs^7 + 2*mΞs*(-mπp^2 + mΣs^2)^2*(-mπp^2 + 2*mΣs^2) - 2*mΞs^4*(2*mπp^2*mΣs + 3*mΣs^3) + mΞs^2*(-4*mπp^4*mΣs + 7*mπp^2*mΣs^3) + mΞs^3*(6*mπp^4 + 10*mπp^2*mΣs^2 - 6*mΣs^4)) - mXi0^4*(2*mLambda*mΞs^7 - mπp^8 + 4*mLambda*mπp^6*mΣs + 9*mπp^6*mΣs^2 + 21*mLambda*mπp^4*mΣs^3 + 12*mπp^4*mΣs^4 - 9*mLambda*mπp^2*mΣs^5 - 2*mπp^2*mΣs^6 + 2*mLambda*mΣs^7 + 2*mΞs^5*mπp^2*(-3*mLambda + 2*mΣs) + mΞs^6*(mπp^2 + 4*mLambda*mΣs) - mΞs^4*(3*mπp^4 + 4*mLambda*mπp^2*mΣs - 5*mπp^2*mΣs^2 + 6*mLambda*mΣs^3) + mΞs^2*mπp^2*(3*mπp^4 - 4*mLambda*mπp^2*mΣs + 4*mπp^2*mΣs^2 + 7*mLambda*mΣs^3 - 4*mΣs^4) + mΞs^3*(6*mLambda*mπp^4 - 8*mπp^4*mΣs + 10*mLambda*mπp^2*mΣs^2 + mπp^2*mΣs^3 - 6*mLambda*mΣs^4) + mΞs*(-2*mLambda*mπp^6 + 4*mπp^6*mΣs + 8*mLambda*mπp^4*mΣs^2 + 19*mπp^4*mΣs^3 - 10*mLambda*mπp^2*mΣs^4 - 5*mπp^2*mΣs^5 + 4*mLambda*mΣs^6)) + mXi0^3*(3*mLambda*mπp^8 + mΞs^7*(4*mLambda^2 + mπp^2) + 2*mπp^6*(-5*mLambda^2 + 9*Mπ^2 + mπp^2)*mΣs + 9*mLambda*mπp^6*mΣs^2 + 3*mπp^4*(7*mLambda^2 + 7*Mπ^2 + 5*mπp^2)*mΣs^3 - 15*mLambda*mπp^4*mΣs^4 - 3*mπp^2*(5*mLambda^2 + Mπ^2 + 7*mπp^2)*mΣs^5 + 3*mLambda*mπp^2*mΣs^6 + 4*(mLambda^2 + mπp^2)*mΣs^7 + mΞs^6*(-3*mLambda*mπp^2 + 2*(4*mLambda^2 + mπp^2)*mΣs) - 3*mΞs^5*mπp^2*(5*mLambda^2 - Mπ^2 + mπp^2 + 3*mLambda*mΣs + mΣs^2) - mΞs^4*(-9*mLambda*mπp^4 + 2*mπp^2*(7*mLambda^2 - 3*Mπ^2 + mπp^2)*mΣs + 9*mLambda*mπp^2*mΣs^2 + 3*(4*mLambda^2 + 3*mπp^2)*mΣs^3) + mΞs^3*(3*mπp^4*(7*mLambda^2 - 3*Mπ^2 + mπp^2) + 15*mLambda*mπp^4*mΣs + mπp^2*(17*mLambda^2 + 3*Mπ^2 + 32*mπp^2)*mΣs^2 - 6*(2*mLambda^2 + mπp^2)*mΣs^4) + mΞs^2*mπp^2*(-9*mLambda*mπp^4 - 2*(4*mLambda^2*mπp^2 + mπp^4)*mΣs - 12*mLambda*mπp^2*mΣs^2 - 3*Mπ^2*mΣs^3 + (17*mLambda^2 + 26*mπp^2)*mΣs^3 + 9*mLambda*mΣs^4 + 3*mΣs^5) + mΞs*(-(mπp^6*(10*mLambda^2 - 6*Mπ^2 + mπp^2)) - 6*mLambda*mπp^6*mΣs + mπp^4*(-8*mLambda^2 + 24*Mπ^2 + 7*mπp^2)*mΣs^2 - 33*mLambda*mπp^4*mΣs^3 - 2*mπp^2*(7*mLambda^2 + 3*Mπ^2 + 10*mπp^2)*mΣs^4 + 9*mLambda*mπp^2*mΣs^5 + 8*(mLambda^2 + mπp^2)*mΣs^6)) - mXi0*(-3*mLambda*mπp^8*(mLambda^2 - 2*Mπ^2 + mπp^2) + mΞs^7*(2*mLambda^4 - mLambda^2*mπp^2 - mπp^4) - 2*mπp^6*(mLambda^4 - 6*Mπ^4 + mLambda^2*mπp^2 + mπp^4 + 3*Mπ^2*(mLambda^2 - mπp^2))*mΣs + 9*mLambda*mπp^6*(mLambda^2 + mπp^2)*mΣs^2 + 3*mπp^4*(2*Mπ^4 + Mπ^2*(3*mLambda^2 + mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4))*mΣs^3 - 3*mLambda*mπp^4*(2*Mπ^2 + 3*(mLambda^2 + mπp^2))*mΣs^4 - 3*mπp^2*(Mπ^2*(mLambda^2 + 3*mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4))*mΣs^5 + 3*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^6 + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^7 + mΞs^6*(mLambda^2 - mπp^2)*(-3*mLambda*mπp^2 + 2*(2*mLambda^2 + mπp^2)*mΣs) + 3*mΞs^5*mπp^2*(-mLambda^2 + mπp^2)*(3*mLambda^2 - Mπ^2 + mπp^2 + 3*mLambda*mΣs + mΣs^2) + mΞs^4*(3*mLambda*mπp^4*(5*mLambda^2 - 2*Mπ^2 - 3*mπp^2) + 2*mπp^2*(-5*mLambda^4 + mLambda^2*mπp^2 + mπp^4 + 3*Mπ^2*(mLambda^2 - mπp^2))*mΣs + (-9*mLambda^3*mπp^2 + 15*mLambda*mπp^4)*mΣs^2 - 3*(2*mLambda^4 + mLambda^2*mπp^2 - 3*mπp^4)*mΣs^3) + mΞs^3*(3*mπp^4*(7*mLambda^4 + 2*Mπ^4 - 2*mLambda^2*mπp^2 - mπp^4 + Mπ^2*(-7*mLambda^2 + mπp^2)) + 3*mLambda*mπp^4*(11*mLambda^2 - 6*Mπ^2 - 7*mπp^2)*mΣs + mπp^2*(7*mLambda^4 - 5*mLambda^2*mπp^2 + 10*mπp^4 + 3*Mπ^2*(mLambda^2 - 5*mπp^2))*mΣs^2 + 18*mLambda*mπp^4*mΣs^3 - 6*(mLambda^4 - 2*mπp^4)*mΣs^4) + mΞs*(mπp^6*(4*mLambda^4 - 18*mLambda^2*Mπ^2 + 12*Mπ^4 + mLambda^2*mπp^2 + mπp^4) + 6*mLambda*mπp^6*(mLambda^2 - 2*Mπ^2 + 2*mπp^2)*mΣs + mπp^4*(-4*mLambda^4 + 12*Mπ^4 - mLambda^2*mπp^2 + 12*Mπ^2*mπp^2 + 5*mπp^4)*mΣs^2 - 3*mLambda*mπp^4*(5*mLambda^2 + 6*Mπ^2 + 7*mπp^2)*mΣs^3 - 2*mπp^2*(2*mLambda^4 + 2*mLambda^2*mπp^2 + 5*mπp^4 + 3*Mπ^2*(mLambda^2 + 3*mπp^2))*mΣs^4 + 9*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^5 + 4*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^6) + mΞs^2*mπp^2*(-9*mLambda^3*mπp^4 + 9*mLambda*mπp^6 + 12*Mπ^4*mπp^2*mΣs + 2*(4*mLambda^4*mπp^2 - 11*mLambda^2*mπp^4 + mπp^6)*mΣs + 12*mLambda*mπp^2*(mLambda^2 - 3*mπp^2)*mΣs^2 + 5*(2*mLambda^4 - mLambda^2*mπp^2 - mπp^4)*mΣs^3 + 3*(3*mLambda^3 + 5*mLambda*mπp^2)*mΣs^4 + 3*(mLambda^2 + 3*mπp^2)*mΣs^5 - 3*Mπ^2*mΣs*(8*mπp^2*(mLambda^2 - mπp^2) + 8*mLambda*mπp^2*mΣs + (mLambda^2 + 7*mπp^2)*mΣs^2))) + mXi0^2*(mπp^8*(-2*mLambda^2 + 3*Mπ^2 + mπp^2) + mΞs^7*(4*mLambda^3 - 2*mLambda*mπp^2) - mLambda*mπp^6*(10*mLambda^2 - 18*Mπ^2 + mπp^2)*mΣs + 3*(9*Mπ^2*mπp^6 - mπp^8)*mΣs^2 + 3*mLambda*mπp^4*(7*mLambda^2 + 7*Mπ^2 + 2*mπp^2)*mΣs^3 + 3*mπp^4*(mLambda^2 + 2*Mπ^2 + 2*mπp^2)*mΣs^4 - 3*mLambda*mπp^2*(5*mLambda^2 + Mπ^2 + 2*mπp^2)*mΣs^5 - mπp^2*(mLambda^2 + 4*mπp^2)*mΣs^6 + mLambda*(4*mLambda^2 + mπp^2)*mΣs^7 - mΞs^6*(mLambda^2*mπp^2 + mπp^4 - 8*mLambda^3*mΣs + 4*mLambda*mπp^2*mΣs) + mΞs^5*mπp^2*(-15*mLambda^3 + 3*mLambda*Mπ^2 + 6*mLambda*mπp^2 - (mLambda^2 + 4*mπp^2)*mΣs - 3*mLambda*mΣs^2) + mΞs^4*(3*mπp^4*(mLambda^2 + mπp^2) + 2*mLambda*mπp^2*(-7*mLambda^2 + 3*Mπ^2 + 2*mπp^2)*mΣs + mπp^2*(mLambda^2 - 5*mπp^2)*mΣs^2 - 12*mLambda^3*mΣs^3) + mΞs^3*(3*mLambda*mπp^4*(7*mLambda^2 - 3*Mπ^2 - 2*mπp^2) + mπp^4*(-7*mLambda^2 + 6*Mπ^2 + 8*mπp^2)*mΣs + mLambda*mπp^2*(17*mLambda^2 + 3*Mπ^2 + 5*mπp^2)*mΣs^2 + (2*mLambda^2*mπp^2 - 7*mπp^4)*mΣs^3 + 3*mLambda*(-4*mLambda^2 + mπp^2)*mΣs^4) + mΞs*(2*mLambda*mπp^6*(-5*mLambda^2 + 3*Mπ^2 + mπp^2) - 2*mπp^6*(8*mLambda^2 - 9*Mπ^2 + 2*mπp^2)*mΣs + 2*mLambda*mπp^4*(-4*mLambda^2 + 12*Mπ^2 + 11*mπp^2)*mΣs^2 + mπp^4*(-7*mLambda^2 + 12*Mπ^2 + 35*mπp^2)*mΣs^3 - 2*mLambda*mπp^2*(7*mLambda^2 + 3*Mπ^2 + mπp^2)*mΣs^4 - mπp^2*(mLambda^2 + 7*mπp^2)*mΣs^5 + 2*mLambda*(4*mLambda^2 + mπp^2)*mΣs^6) + mΞs^2*mπp^2*(-3*mπp^6 + (-8*mLambda^3*mπp^2 + mLambda*mπp^4)*mΣs + (-16*mLambda^2*mπp^2 + 44*mπp^4)*mΣs^2 + (17*mLambda^3 + 5*mLambda*mπp^2)*mΣs^3 + (mLambda^2 - 8*mπp^2)*mΣs^4 + 3*mLambda*mΣs^5 - 3*Mπ^2*(mπp^4 - 4*mπp^2*mΣs^2 + mLambda*mΣs^3))))*B0[mπp^2, mΞs^2, mΣs^2])/(1728*mΞs^2*mπp^4*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mXi0^7*mΣs^3 - 3*mXi0^6*mΣs^3*(mLambda + mΞs + mΣs) + mXi0^5*mΣs*(-(mΞs*mΣs*(4*mLambda^2 + 5*mLambda*mΣs + mΣs^2)) - 2*(-mπp^2 + mΣs^2)*(-mLambda^2 + mLambda*mΣs + 2*mΣs^2) + mΞs^2*(2*mLambda^2 - 2*mLambda*mΣs + 5*mΣs^2) + Mπ^2*(-2*mΞs^2 + 2*mπp^2 + 4*mΞs*mΣs + 7*mΣs^2)) + Mπ^6*(mLambda*mΞs^3 + mπp^4 + 2*mLambda*mπp^2*mΣs + 2*mπp^2*mΣs^2 + mLambda*mΣs^3 + 2*mΞs^2*(mπp^2 + mLambda*mΣs) + 2*mΞs*(mLambda*mπp^2 + mπp^2*mΣs + mLambda*mΣs^2)) - Mπ^4*(2*mLambda*mΞs^5 + 2*mΞs^4*(mLambda^2 + mπp^2 + 2*mLambda*mΣs) + mLambda*mΞs^3*(5*mLambda^2 + 3*mLambda*mΣs + 5*mΣs^2) + (mLambda + mΣs)*(-mπp^2 + mΣs^2)*(-(mLambda*mπp^2) - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2) + 2*mΞs^2*(3*mLambda^2*mπp^2 - mπp^4 + (3*mLambda^3 - mLambda*mπp^2)*mΣs + (mLambda^2 + mπp^2)*mΣs^2 + 2*mLambda*mΣs^3) + 2*mΞs*(2*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*mπp^2*(mLambda^2 - mπp^2)*mΣs - 2*mLambda*mπp^2*mΣs^2 + mLambda*mΣs^4)) - mΞs^3*(mΞs*(3*mLambda^2 - 2*mπp^2 + mLambda*mΣs)*(-mLambda^2 + mΣs^2)^2 + mLambda*mΞs^4*(mLambda^2 - mLambda*mΣs + mΣs^2) + (mLambda^2 - mπp^2)*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-3*mLambda^2 + mπp^2 + 2*mΣs^2) + 2*mLambda*mΞs^3*(mLambda^3 + mΣs^3) + 2*mΞs^2*(2*mLambda^5 - mLambda^3*mπp^2 - 2*mLambda^3*mΣs^2 + (mLambda^2 - mπp^2)*mΣs^3 + mLambda*mΣs^4)) + mΞs*Mπ^2*(mLambda*mΞs^6 + 2*mLambda*mΞs^5*(mLambda + mΣs) + 2*(mLambda^2 - mπp^2)*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2) + 2*mΞs^4*(3*mLambda^3 - mLambda*mπp^2 + (mLambda^2 - mπp^2)*mΣs + 2*mLambda*mΣs^2) + mLambda*mΞs^3*(5*mLambda^3 + 6*mLambda^2*mΣs - 4*mπp^2*mΣs + 2*mLambda*mΣs^2 + 5*mΣs^3) + 2*mΞs*(mLambda + mΣs)*(2*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*(mLambda^2 - mπp^2)^2*mΣs - 2*mLambda^3*mΣs^2 + mLambda*mΣs^4) + mΞs^2*(mLambda*(7*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4) + 2*(3*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4)*mΣs - 4*mLambda*(mLambda^2 + mπp^2)*mΣs^2 + 2*(mLambda^2 - mπp^2)*mΣs^3 + 4*mLambda*mΣs^4)) + mXi0^4*mΣs*(-2*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2) + mΞs^3*(2*mLambda^2 - 2*mLambda*mΣs + 5*mΣs^2) + 2*mΞs*(mLambda + mΣs)*(-(mLambda*mπp^2) - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2) + 2*mΞs^2*(mLambda^3 - mLambda^2*mΣs + mLambda*mΣs^2 + 3*mΣs^3) + Mπ^2*(-2*mLambda*mΞs^2 - 2*mΞs^3 + 2*mLambda*mπp^2 + 4*mπp^2*mΣs + 7*mLambda*mΣs^2 + 5*mΣs^3 + 2*mΞs*(mπp^2 + 2*mLambda*mΣs + 3*mΣs^2))) + mXi0^3*(-2*mLambda*mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2) - (-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^4*(mLambda^3 - 3*mLambda^2*mΣs + 3*mLambda*mΣs^2 - 2*mΣs^3) + 2*mΞs^3*(mLambda^4 + mLambda^3*mΣs + 3*mLambda^2*mΣs^2 + 4*mLambda*mΣs^3 + mΣs^4) + 2*mΞs^2*(mLambda + mΣs)*(-(mLambda^2*mπp^2) - 2*(mLambda^3 - mLambda*mπp^2)*mΣs + (2*mLambda^2 - 3*mπp^2)*mΣs^2 + 2*mΣs^4) + Mπ^4*(2*mΞs^3 - 4*mπp^2*mΣs - 5*mΣs^3 - 2*mΞs*(mπp^2 + 3*mΣs^2)) + Mπ^2*(mΞs^4*(-mLambda + 2*mΣs) - 2*mΞs^3*(2*mLambda^2 + mLambda*mΣs + 2*mΣs^2) + mΞs^2*(2*mLambda*mπp^2 + 4*mLambda^2*mΣs + 4*mLambda*mΣs^2 - 4*mΣs^3) + (-mπp^2 + mΣs^2)*(mLambda*mπp^2 - 4*mLambda^2*mΣs + 2*mπp^2*mΣs + 3*mLambda*mΣs^2 + 6*mΣs^3) + 2*mΞs*(2*mLambda^2*mπp^2 + mLambda*mπp^2*mΣs + 2*(mLambda^2 - mπp^2)*mΣs^2 + 4*mLambda*mΣs^3 + 3*mΣs^4))) + mXi0^2*(Mπ^4*(2*mLambda*mΞs^3 + mΞs^4 - mπp^4 - 4*mLambda*mπp^2*mΣs - 2*mΞs^2*mΣs^2 - 6*mπp^2*mΣs^2 - 5*mLambda*mΣs^3 - 2*mΣs^4 - mΞs*(2*mLambda*mπp^2 + 4*mπp^2*mΣs + 6*mLambda*mΣs^2 + 3*mΣs^3)) + mΞs*((-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mLambda^2 + mπp^2 + mΣs^2) - 2*mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-(mLambda*mπp^2) - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2) + mΞs^4*(mLambda^3 - 3*mLambda^2*mΣs + 3*mLambda*mΣs^2 - 2*mΣs^3) + mΞs^3*(2*mLambda^4 - 2*mLambda^3*mΣs + 2*mLambda^2*mΣs^2 + 3*mLambda*mΣs^3 - 3*mΣs^4) - 2*mΞs^2*(mLambda + mΣs)*(-mLambda^4 + mLambda^2*mπp^2 + 2*(mLambda^3 - mLambda*mπp^2)*mΣs + (-4*mLambda^2 + 3*mπp^2)*mΣs^2 + mΣs^4)) + Mπ^2*(mΞs^5*(-mLambda + 2*mΣs) + mΞs^4*(-3*mLambda^2 + mLambda*mΣs + 2*mΣs^2) + 2*mΞs^3*(-2*mLambda^3 + mLambda*mπp^2 + mLambda^2*mΣs + mLambda*mΣs^2 + mΣs^3) + (mLambda + mΣs)*(-mπp^2 + mΣs^2)*(-(mLambda*mπp^2) - 4*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mLambda^2*mπp^2 + 2*mLambda^3*mΣs + 4*(mLambda^2 - mπp^2)*mΣs^2 + mΣs^4) + mΞs*(4*mLambda^3*mπp^2 - mLambda*mπp^4 + (6*mLambda^2*mπp^2 - 2*mπp^4)*mΣs + 4*(mLambda^3 - 2*mLambda*mπp^2)*mΣs^2 + 2*(mLambda^2 - 4*mπp^2)*mΣs^3 + mLambda*mΣs^4 + 2*mΣs^5))) + mXi0*(Mπ^6*(mΞs + mΣs)*(mΞs^2 + 2*mπp^2 + mΞs*mΣs + mΣs^2) - mΞs^2*((-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mLambda^2 + mπp^2 + mΣs^2) + mLambda*mΞs^4*(mLambda^2 - mLambda*mΣs + mΣs^2) + mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-3*mLambda^3 + 2*mLambda*mπp^2 - 2*mLambda^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mLambda + mΣs)*(mLambda^4 - mLambda^2*mπp^2 - 2*mLambda^3*mΣs + mLambda*mπp^2*mΣs - mπp^2*mΣs^2 + mLambda*mΣs^3 + mΣs^4) + mΞs^3*(2*mLambda^4 + 2*mLambda^3*mΣs + 2*mLambda^2*mΣs^2 + 3*mLambda*mΣs^3 + mΣs^4)) - Mπ^4*(mΞs^5 + mΞs^4*(mLambda + 2*mΣs) + mΞs^3*(5*mLambda^2 + 3*mLambda*mΣs + 4*mΣs^2) + mΞs^2*mΣs*(6*mLambda^2 - 4*mπp^2 + 4*mLambda*mΣs + 5*mΣs^2) + (-mπp^2 + mΣs^2)*(mLambda*mπp^2 - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + mΞs*(4*mLambda^2*mπp^2 - mπp^4 + 2*mLambda*mπp^2*mΣs - 2*mπp^2*mΣs^2 + 3*mLambda*mΣs^3 + 4*mΣs^4)) + Mπ^2*(mLambda*mΞs^6 + (-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^5*(3*mLambda^2 + 3*mLambda*mΣs + 2*mΣs^2) + mΞs*(mLambda + mΣs)*(-mπp^2 + mΣs^2)*(-2*mLambda^3 + mLambda*mπp^2 - 2*mπp^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + mΞs^4*(3*mLambda^3 - 2*mLambda*mπp^2 + (mLambda^2 - 2*mπp^2)*mΣs + 5*mLambda*mΣs^2 + 4*mΣs^3) + mΞs^3*(7*mLambda^4 - 2*mLambda^2*mπp^2 + 8*mLambda^3*mΣs - 4*mLambda*mπp^2*mΣs + 6*mLambda*mΣs^3 + 5*mΣs^4) + mΞs^2*(-2*mLambda^3*mπp^2 + mLambda*mπp^4 + 2*(2*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4)*mΣs + 4*(mLambda^3 - 2*mLambda*mπp^2)*mΣs^2 + 2*(mLambda^2 - 2*mπp^2)*mΣs^3 + 5*mLambda*mΣs^4 + 4*mΣs^5))))*C0[mXi0^2, mLambda^2, mπp^2, mΞs^2, Mπ^2, mΣs^2])/(288*mΞs^2*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(Sqrt[3]*f^3) - (hC*^2*((2*mLambda*mXi0^7*mπp^2 + 2*mLambda*mXi0^6*mπp^2*(-mLambda - mΞs + mΩ) + 2*mLambda*mXi0^5*mπp^2*(-6*MK^2 + mLambda^2 + mLambda*mΞs + 5*mΞs^2 + mπp^2 - 2*(mLambda + mΞs)*mΩ - 4*mΩ^2) - 2*mLambda*mπp^2*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΩ)*(MK^4 - mΩ^4) - 2*mXi0^4*(mLambda*mΞs^5 + 10*mLambda*mΞs^3*mπp^2 - mΞs^4*mπp^2 + mLambda*mΞs*mπp^2*(-5*MK^2 + 2*mLambda^2 + mπp^2) + mπp^2*(MK^4 - 8*MK^2*mLambda^2 + 2*mLambda^4 + mLambda^2*mπp^2) + mLambda*(2*mΞs^4 + 3*MK^2*mπp^2 - 5*mLambda*mΞs*mπp^2 - 7*mΞs^2*mπp^2 - 2*mπp^4)*mΩ + mLambda*(3*mΞs^3 - 2*mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^2 + mLambda*(3*mΞs^2 + 8*mπp^2)*mΩ^3 + 2*mLambda*mΞs*mΩ^4 + mLambda*mΩ^5) + mXi0^3*(16*mLambda^2*mΞs^3*mπp^2 - 28*mLambda*mΞs^4*mπp^2 + 2*mΞs^5*(mLambda^2 + mπp^2) - 2*mLambda*mΞs^2*mπp^2*(11*MK^2 + 3*mLambda^2 + mπp^2) - 2*mΞs*mπp^2*(MK^4 + MK^2*mLambda^2 - 2*mLambda^2*mπp^2) + mLambda*mπp^2*(27*MK^4 - 8*MK^2*(mLambda^2 + 2*mπp^2) + 2*(mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4)) + 2*(-10*mLambda^2*mΞs^2*mπp^2 - 6*mLambda*mΞs^3*mπp^2 + mΞs^4*(2*mLambda^2 + mπp^2) - mπp^2*(MK^4 - 11*MK^2*mLambda^2 + 2*mLambda^4 + 3*mLambda^2*mπp^2) + mLambda*mΞs*mπp^2*(13*MK^2 - 4*(3*mLambda^2 + mπp^2)))*mΩ + 2*mLambda*(3*mLambda*mΞs^3 + mLambda*mΞs*mπp^2 - 7*mΞs^2*mπp^2 + mπp^2*(13*MK^2 - 3*mLambda^2 - 8*mπp^2))*mΩ^2 + 2*mLambda*(3*mLambda*mΞs^2 + 10*mLambda*mπp^2 + 12*mΞs*mπp^2)*mΩ^3 + mLambda*(4*mLambda*mΞs + 27*mπp^2)*mΩ^4 + 2*mLambda^2*mΩ^5) + mXi0^2*(20*mLambda*mΞs^3*mπp^2*(mLambda^2 + mπp^2) + 4*mLambda^2*mΞs^2*mπp^2*(-MK^2 + mLambda^2 + mπp^2) + mLambda*mΞs^5*(2*mLambda^2 + mπp^2) - mΞs^4*mπp^2*(mLambda^2 + 2*mπp^2) + 2*mπp^2*(MK^4*(-27*mLambda^2 + mπp^2) - mLambda^4*(mLambda^2 + mπp^2) + 4*MK^2*mLambda^2*(2*mLambda^2 + mπp^2)) - 2*mLambda*mΞs*mπp^2*(25*MK^4 + 2*mLambda^4 + 3*mLambda^2*mπp^2 + mπp^4 - MK^2*(11*mLambda^2 + 7*mπp^2)) + mLambda*(-12*mLambda*mΞs^3*mπp^2 + 2*mΞs^2*mπp^2*(mLambda^2 - 7*mπp^2) - 2*mLambda*mΞs*mπp^2*(8*MK^2 - 5*mLambda^2 + mπp^2) + mΞs^4*(4*mLambda^2 + 3*mπp^2) + mπp^2*(5*MK^4 + 2*(mLambda^2 + mπp^2)^2 - 2*MK^2*(mLambda^2 + 5*mπp^2)))*mΩ + 2*mLambda*(-4*mLambda*mΞs^2*mπp^2 + 2*mLambda*mπp^2*(-MK^2 + mπp^2) + 3*mΞs^3*(mLambda^2 + mπp^2) + mΞs*(-10*mLambda^2*mπp^2 + 4*mπp^4))*mΩ^2 + 2*mLambda*(-6*mLambda*mΞs*mπp^2 + 8*mπp^2*(mLambda^2 - mπp^2) + 3*mΞs^2*(mLambda^2 + mπp^2))*mΩ^3 + mLambda*(4*mLambda^2*mΞs - mLambda*mπp^2 - 3*mΞs*mπp^2)*mΩ^4 + 2*(mLambda^3 - mLambda*mπp^2)*mΩ^5) + mXi0*(-16*mLambda^2*mΞs^3*mπp^2*(mLambda^2 + mπp^2) + 27*mLambda*mΞs^4*mπp^2*(mLambda^2 + mπp^2) - 2*mΞs^5*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) - 2*mLambda*mΞs^2*mπp^2*(4*(mLambda^2 + mπp^2)^2 - MK^2*(13*mLambda^2 + 11*mπp^2)) + mΞs*mπp^2*(2*mLambda^2*(mLambda^2 + mπp^2)^2 + MK^4*(5*mLambda^2 + 2*mπp^2) - 2*MK^2*(3*mLambda^4 + 5*mLambda^2*mπp^2)) + mLambda*mπp^2*(-64*MK^6 + MK^4*(27*mLambda^2 + 28*mπp^2) - 4*MK^2*(3*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4) + 2*(mLambda^6 + mLambda^4*mπp^2 + mLambda^2*mπp^4 + mπp^6)) + (12*mLambda*mΞs^3*mπp^2*(2*mLambda^2 + mπp^2) + 4*mLambda^2*mΞs^2*mπp^2*(mLambda^2 + 2*mπp^2) - mΞs^4*(4*mLambda^4 + 3*mLambda^2*mπp^2 + 2*mπp^4) - 2*mLambda*mΞs*mπp^2*(8*MK^4 + 2*mLambda^2*(mLambda^2 + 2*mπp^2) - MK^2*(13*mLambda^2 + 5*mπp^2)) - 2*mπp^2*(MK^4*(25*mLambda^2 - mπp^2) - MK^2*(5*mLambda^4 + 7*mLambda^2*mπp^2) + mLambda^2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)))*mΩ + 2*mLambda*(mLambda^2 - mπp^2)*(-3*mLambda*mΞs^3 + 7*mLambda*mΞs*mπp^2 - 7*mΞs^2*mπp^2 + mπp^2*(-11*MK^2 + 5*mLambda^2 + 4*mπp^2))*mΩ^2 - 2*mLambda*(mLambda^2 - mπp^2)*(3*mLambda*mΞs^2 + 10*mLambda*mπp^2 + 6*mΞs*mπp^2)*mΩ^3 + mLambda*(-4*mLambda^3*mΞs - 28*mLambda^2*mπp^2 + 3*mLambda*mΞs*mπp^2 + 27*mπp^4)*mΩ^4 + (-2*mLambda^4 + mLambda^2*mπp^2)*mΩ^5))/(3456*mLambda*mXi0*mΞs^2*mπp^2*mΩ^2*Pi^2) + ((2*mLambda^3*mXi0^7 - 2*mLambda^3*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΩ)*(MK^2 - mΩ^2)^2 + mXi0^6*(-2*MK^4 - 6*mLambda^3*mΞs + 3*mLambda^2*mΞs^2 - 4*mLambda*mΞs^3 - 2*mΞs^4 + MK^2*(3*mLambda^2 + 4*mLambda*mΞs + 4*mΞs^2) + 3*mLambda^3*(-mLambda + mΩ)) + mXi0^5*(2*mLambda^5 + 4*mLambda^3*mΞs^2 + 7*mLambda^2*mΞs^3 - 2*mLambda*mΞs^4 - 2*mΞs^5 + mLambda^3*mπp^2 - (6*mLambda^4 + 7*mLambda^3*mΞs - 3*mLambda^2*mΞs^2 + 4*mLambda*mΞs^3 + 2*mΞs^4)*mΩ - 2*mLambda^3*mΩ^2 - 2*MK^4*(-mLambda + mΞs + mΩ) + MK^2*(-9*mLambda^3 - mLambda^2*mΞs + 4*mΞs^3 + (3*mLambda^2 + 4*mLambda*mΞs + 4*mΞs^2)*mΩ)) + mLambda^3*mXi0*(MK^2 - mΩ^2)*(MK^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΩ) - mΩ*(-4*(mLambda + mΞs)*(mLambda^2 - mπp^2) + (-2*mLambda^2 + mLambda*mΞs + 3*mπp^2)*mΩ + mLambda*mΩ^2)) + mXi0^4*(-3*mLambda^6 - 6*mLambda^5*mΞs - 5*mLambda^4*mΞs^2 + mLambda^3*mΞs^3 + 4*mLambda^2*mΞs^4 + mLambda*mΞs^5 + 2*mLambda^4*mπp^2 + 4*mLambda*mΞs^3*mπp^2 + 2*mΞs^4*mπp^2 + mLambda*mΞs*(-4*mLambda^3 - 6*mLambda^2*mΞs - mLambda*mΞs^2 + mΞs^3)*mΩ + mLambda^2*(-5*mLambda^2 + 3*mLambda*mΞs - 3*mΞs^2)*mΩ^2 - 4*mLambda^3*mΩ^3 + MK^4*(5*mLambda^2 + mLambda*mΞs + 2*mπp^2 + mLambda*mΩ) + MK^2*(24*mLambda^4 + 35*mLambda^3*mΞs - 9*mLambda^2*mΞs^2 - 2*mLambda*mΞs^3 - 6*mLambda^2*mπp^2 - 4*mLambda*mΞs*mπp^2 - 4*mΞs^2*mπp^2 + mLambda*(-2*mLambda^2 + mLambda*mΞs - 2*mΞs^2)*mΩ + 3*mLambda^2*mΩ^2)) + mLambda^3*mXi0^2*(MK^4*(5*mLambda + 7*mΞs + 4*mΩ) + MK^2*(3*(mLambda + mΞs)*(mLambda^2 + mΞs^2 - 2*mπp^2) + (-mLambda^2 + mLambda*mΞs + 6*mΞs^2 - 4*mπp^2)*mΩ - (9*mLambda + 8*mΞs)*mΩ^2 - 5*mΩ^3) + mΩ^2*(-3*(-mLambda + mΞs)*(mLambda + mΞs)^2 - (-7*mLambda^2 + mLambda*mΞs + 6*mΞs^2 + 2*mπp^2)*mΩ + (4*mLambda + mΞs)*mΩ^2 + mΩ^3)) + mXi0^3*((-mLambda + mΞs)*(mLambda + mΞs)^3*(-(mLambda*(2*mLambda^2 + mπp^2)) + mΞs*(mLambda^2 + 2*mπp^2)) + (mLambda + mΞs)*(-6*mLambda^5 + 2*mLambda*mΞs^2*(2*mLambda^2 + mπp^2) + mΞs^3*(mLambda^2 + 2*mπp^2) - mΞs*(mLambda^4 + 2*mLambda^2*mπp^2))*mΩ - 2*mLambda^2*(-2*mLambda^3 + 3*mLambda^2*mΞs + 6*mLambda*mΞs^2 + 3*mΞs^3 + 2*mLambda*mπp^2)*mΩ^2 + mLambda^2*(mLambda^2 + 5*mLambda*mΞs - 3*mΞs^2)*mΩ^3 + MK^4*(38*mLambda^3 + 4*mLambda^2*mΞs - mLambda*mπp^2 + 2*mΞs*mπp^2 + 7*mLambda^2*mΩ + 2*mπp^2*mΩ) + MK^2*(-((mLambda + mΞs)*(9*mLambda^4 + 6*mLambda^2*mπp^2 + mΞs^2*(5*mLambda^2 + 4*mπp^2) - mΞs*(7*mLambda^3 + 2*mLambda*mπp^2))) - (-35*mLambda^4 + 6*mLambda^2*mπp^2 + 4*mΞs^2*(2*mLambda^2 + mπp^2) + mΞs*(-56*mLambda^3 + 4*mLambda*mπp^2))*mΩ + 2*mLambda^2*(mLambda + 3*mΞs)*mΩ^2 + 3*mLambda^2*mΩ^3)))*A0[MK^2])/(1728*mLambda^3*mXi0^3*mΞs^2*mΩ^2*Pi^2) + ((-2*mLambda^6*mΞs^5 + 3*MK^2*mLambda^4*mΞs^3*mπp^2 + 6*mLambda^6*mΞs^3*mπp^2 - mLambda^5*mΞs^4*mπp^2 - mLambda^4*mΞs^5*mπp^2 + 5*MK^4*mLambda^3*mπp^4 - 7*MK^2*mLambda^5*mπp^4 + 2*mLambda^7*mπp^4 - 4*MK^4*mLambda^2*mΞs*mπp^4 - 2*MK^2*mLambda^4*mΞs*mπp^4 + 5*mLambda^6*mΞs*mπp^4 - 2*MK^2*mLambda^3*mΞs^2*mπp^4 - 7*mLambda^5*mΞs^2*mπp^4 + 5*MK^2*mLambda^2*mΞs^3*mπp^4 + 8*mLambda^4*mΞs^3*mπp^4 - 2*mLambda^3*mΞs^4*mπp^4 - mLambda^2*mΞs^5*mπp^4 + MK^4*mLambda*mπp^6 - 5*MK^2*mLambda^3*mπp^6 + 2*mLambda^5*mπp^6 - 2*MK^4*mΞs*mπp^6 + 2*MK^2*mLambda^2*mΞs*mπp^6 + mLambda^4*mΞs*mπp^6 + 2*MK^2*mLambda*mΞs^2*mπp^6 - 11*mLambda^3*mΞs^2*mπp^6 + 4*MK^2*mΞs^3*mπp^6 + 4*mLambda^2*mΞs^3*mπp^6 - 3*mLambda*mΞs^4*mπp^6 - 2*mΞs^5*mπp^6 + 2*mLambda^3*mπp^8 - (mΞs^4*(4*mLambda^6 + 2*mLambda^4*mπp^2 + mLambda^2*mπp^4 + 2*mπp^6) + 2*mΞs^3*(2*mLambda^5*mπp^2 + 5*mLambda^3*mπp^4 + 2*mLambda*mπp^6) + 2*mLambda*mΞs*mπp^4*(3*mLambda^2*(mLambda^2 + 2*mπp^2) - MK^2*(7*mLambda^2 + 2*mπp^2)) + mπp^4*(5*mLambda^6 + 4*mLambda^4*mπp^2 + MK^4*(7*mLambda^2 + 2*mπp^2) - 2*MK^2*(7*mLambda^4 + 2*mLambda^2*mπp^2)) - mΞs^2*mπp^2*(4*mLambda^6 + 3*mLambda^4*mπp^2 + 2*mLambda^2*mπp^4 + MK^2*(6*mLambda^4 + 8*mLambda^2*mπp^2 + 4*mπp^4)))*mΩ - 2*mLambda^2*(mLambda^2 - mπp^2)*(3*(-MK^2 + mLambda^2)*mΞs*mπp^2 + 3*mLambda*mΞs^2*mπp^2 - 2*mLambda*mπp^4 + mΞs^3*(mLambda^2 + 3*mπp^2))*mΩ^2 + mLambda^2*(mLambda^2 - mπp^2)*((3*MK^2 - 7*mLambda^2)*mπp^2 - 5*mLambda*mΞs*mπp^2 + mΞs^2*(2*mLambda^2 - 3*mπp^2))*mΩ^3 + 2*mLambda^3*(mLambda^2 - mπp^2)*(2*mLambda*mΞs - mπp^2)*mΩ^4 + 2*(mLambda^6 - mLambda^4*mπp^2)*mΩ^5 + mXi0^3*(-2*mLambda^3*mΞs^5 + (2*MK^4 - MK^2*mLambda^2 - mLambda^4)*mπp^4 + mLambda*(-4*MK^2 + 3*mLambda^2)*mΞs*mπp^4 - (4*MK^2 + 5*mLambda^2)*mΞs^2*mπp^4 + 2*mΞs^4*mπp^4 + mΞs^3*(9*mLambda^3*mπp^2 + 4*mLambda*mπp^4) + 2*mLambda^3*(-2*mΞs^4 + 5*mΞs^2*mπp^2 + mπp^4)*mΩ - 2*mLambda^3*mΞs^3*mΩ^2 + 2*mLambda^3*(mΞs^2 - 2*mπp^2)*mΩ^3 + 4*mLambda^3*mΞs*mΩ^4 + 2*mLambda^3*mΩ^5) + mXi0^2*((2*MK^4 + 3*MK^2*mLambda^2 - 4*mLambda^4)*mΞs*mπp^4 + 12*mLambda^3*mΞs^2*mπp^4 + 2*mLambda*mΞs^4*mπp^2*(mLambda^2 + mπp^2) + mLambda*mπp^4*(-2*MK^4 + MK^2*mLambda^2 + mLambda^4 + mLambda^2*mπp^2) + 2*mΞs^5*(mLambda^4 + mπp^4) - mΞs^3*(9*mLambda^4*mπp^2 + 4*MK^2*mπp^4 + 9*mLambda^2*mπp^4) + ((2*MK^4 - MK^2*mLambda^2 - 3*mLambda^4)*mπp^4 + mLambda*(-4*MK^2 + 3*mLambda^2)*mΞs*mπp^4 + 2*mΞs^4*(2*mLambda^4 + mπp^4) + mΞs^3*(5*mLambda^3*mπp^2 + 4*mLambda*mπp^4) - mΞs^2*(10*mLambda^4*mπp^2 + 4*MK^2*mπp^4 + 5*mLambda^2*mπp^4))*mΩ + 2*mLambda^3*(mLambda*mΞs^3 + 3*mΞs^2*mπp^2 - mπp^4)*mΩ^2 + 2*mLambda^3*(-(mLambda*mΞs^2) + 2*mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ^3 + mLambda^3*(-4*mLambda*mΞs + mπp^2)*mΩ^4 - 2*mLambda^4*mΩ^5) - mXi0*(mΞs^4*mπp^2*(mLambda^4 + 4*mLambda^2*mπp^2 + 2*mπp^4) + mΞs^5*(-2*mLambda^5 - 2*mLambda^3*mπp^2 + mLambda*mπp^4) + mLambda*mΞs^3*mπp^2*(6*mLambda^4 + 9*mLambda^2*mπp^2 + 4*mπp^4 + MK^2*(3*mLambda^2 - 2*mπp^2)) + mLambda*mΞs*mπp^4*(MK^4 + 7*mLambda^4 + 6*mLambda^2*mπp^2 - MK^2*(9*mLambda^2 + 4*mπp^2)) - mΞs^2*mπp^4*(-3*mLambda^4 + 2*mLambda^2*mπp^2 + MK^2*(9*mLambda^2 + 4*mπp^2)) + mπp^4*(mLambda^4*(2*mLambda^2 + mπp^2) + MK^4*(5*mLambda^2 + 2*mπp^2) - MK^2*(7*mLambda^4 + 4*mLambda^2*mπp^2)) + mLambda*(mLambda*(MK^2 + 6*mLambda^2)*mΞs*mπp^4 + mLambda*mΞs^3*mπp^2*(mLambda^2 - mπp^2) + mπp^4*(MK^4 + MK^2*mLambda^2 - mLambda^2*mπp^2) + mΞs^4*(-4*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4) + mΞs^2*mπp^2*(4*mLambda^4 + 3*mLambda^2*mπp^2 + MK^2*(6*mLambda^2 - 2*mπp^2)))*mΩ - mLambda^2*((-3*MK^2 + mLambda^2)*mπp^4 + 3*mΞs^2*mπp^4 - 3*mLambda*mΞs*mπp^2*(2*MK^2 - 2*mLambda^2 + mπp^2) + mΞs^3*(2*mLambda^3 + 5*mLambda*mπp^2))*mΩ^2 + mLambda^3*(-(mLambda*mΞs*mπp^2) + 2*mΞs^2*(mLambda^2 - 2*mπp^2) + mπp^2*(3*MK^2 - 7*mLambda^2 + 2*mπp^2))*mΩ^3 + mLambda^3*(4*mLambda^2*mΞs - mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^4 + (2*mLambda^5 - mLambda^3*mπp^2)*mΩ^5))*A0[mΞs^2])/(1728*mLambda^3*mΞs^2*mπp^4*mΩ^2*Pi^2) + ((2*mXi0^7*mπp^4 + 2*mπp^4*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΩ)*(MK^2 - mΩ^2)^2 + mXi0^6*(2*mΞs^5 - 7*mΞs^3*mπp^2 - 2*mLambda*mπp^4 - 5*mΞs*mπp^4 + (4*mΞs^4 - 6*mΞs^2*mπp^2 + 5*mπp^4)*mΩ + 2*(mΞs^3 + 2*mΞs*mπp^2)*mΩ^2 - 2*(mΞs^2 - 3*mπp^2)*mΩ^3 - 4*mΞs*mΩ^4 - 2*mΩ^5) + mXi0^5*(-2*mLambda*mΞs^5 + 7*mLambda*mΞs^3*mπp^2 - 2*mΞs^4*mπp^2 + 4*mΞs^2*mπp^4 + mπp^4*(-7*MK^2 + mLambda^2 + 2*mπp^2) - (4*mLambda*mΞs^4 - 6*mLambda*mΞs^2*mπp^2 + 5*mΞs^3*mπp^2 + 7*mLambda*mπp^4 + 6*mΞs*mπp^4)*mΩ - (2*mLambda*mΞs^3 + 4*mLambda*mΞs*mπp^2 + 6*mΞs^2*mπp^2 + 7*mπp^4)*mΩ^2 + 2*(mLambda*mΞs^2 - 3*mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^3 + (4*mLambda*mΞs - mπp^2)*mΩ^4 + 2*mLambda*mΩ^5) + mXi0^4*(mLambda*mΞs^4*mπp^2 + mLambda*mΞs^2*mπp^4 + mΞs*mπp^4*(14*MK^2 - 3*mLambda^2 - 4*mπp^2) - 2*mΞs^5*(mLambda^2 + mπp^2) - mLambda*mπp^4*(-7*MK^2 + mLambda^2 + mπp^2) + mΞs^3*mπp^2*(3*MK^2 + 4*mLambda^2 + 7*mπp^2) + (mLambda*mΞs^3*mπp^2 - 6*mLambda*mΞs*mπp^4 + 6*mΞs^2*mπp^2*(MK^2 + mπp^2) + mπp^4*(-2*MK^2 - 4*mLambda^2 + mπp^2) - 4*mΞs^4*(mLambda^2 + mπp^2))*mΩ - (3*mLambda*mπp^4 + mΞs*mπp^2*(-6*MK^2 + 10*mLambda^2 - 3*mπp^2) + mΞs^3*(2*mLambda^2 + 5*mπp^2))*mΩ^2 + (-(mLambda*mΞs*mπp^2) + 2*mΞs^2*(mLambda^2 - 2*mπp^2) + mπp^2*(3*MK^2 - 9*mLambda^2 + 8*mπp^2))*mΩ^3 + (4*mLambda^2*mΞs - mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^4 + (2*mLambda^2 - mπp^2)*mΩ^5) + mXi0^3*(mLambda*mΞs^5*(2*mLambda^2 + mπp^2) + mLambda*mΞs*mπp^4*(-MK^2 + 2*mLambda^2 + mπp^2) + mΞs^4*mπp^2*(mLambda^2 + 2*mπp^2) - 2*mΞs^2*mπp^4*(mLambda^2 + 2*mπp^2) - mLambda*mΞs^3*mπp^2*(3*MK^2 + 4*mLambda^2 + 2*mπp^2) + mπp^4*(5*MK^4 + MK^2*(mLambda^2 - 5*mπp^2) + mπp^2*(mLambda^2 + 2*mπp^2)) + (mΞs*mπp^4*(14*MK^2 + 3*mLambda^2 - 12*mπp^2) + 3*mLambda*mπp^4*(3*MK^2 + mLambda^2 - 2*mπp^2) - 3*mLambda*mΞs^2*mπp^2*(2*MK^2 + mπp^2) + 2*mLambda*mΞs^4*(2*mLambda^2 + mπp^2) + mΞs^3*(4*mLambda^2*mπp^2 + 5*mπp^4))*mΩ + (mπp^4*(-2*MK^2 + 12*mLambda^2 - 11*mπp^2) + mLambda*mΞs*mπp^2*(-6*MK^2 + 10*mLambda^2 - 3*mπp^2) + 6*mΞs^2*mπp^2*(mLambda^2 + mπp^2) + 2*mΞs^3*(mLambda^3 + 2*mLambda*mπp^2))*mΩ^2 + (3*mLambda*mπp^2*(-MK^2 + 3*mLambda^2 - 3*mπp^2) + 5*mΞs*mπp^2*(mLambda^2 - 2*mπp^2) + mΞs^2*(-2*mLambda^3 + 5*mLambda*mπp^2))*mΩ^3 - 2*(mLambda^2 - mπp^2)*(2*mLambda*mΞs - mπp^2)*mΩ^4 - 2*(mLambda^3 - mLambda*mπp^2)*mΩ^5) - mXi0*mπp^4*(MK^2 - mΩ^2)*(MK^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΩ) - mΩ*(-4*(mLambda + mΞs)*(mLambda^2 - mπp^2) + (-2*mLambda^2 + mLambda*mΞs + 3*mπp^2)*mΩ + mLambda*mΩ^2)) - mXi0^2*mπp^4*(MK^4*(5*mLambda + 7*mΞs + 4*mΩ) + MK^2*((mLambda + mΞs)*(mLambda^2 + 3*mΞs^2 - 4*mπp^2) + (-3*mLambda^2 + mLambda*mΞs + 6*mΞs^2 - 2*mπp^2)*mΩ - (9*mLambda + 8*mΞs)*mΩ^2 - 5*mΩ^3) + mΩ^2*(-((mLambda + mΞs)*(-5*mLambda^2 + 3*mΞs^2 + 2*mπp^2)) - (-9*mLambda^2 + mLambda*mΞs + 6*mΞs^2 + 4*mπp^2)*mΩ + (4*mLambda + mΞs)*mΩ^2 + mΩ^3)))*A0[mΩ^2])/(1728*mXi0^3*mΞs^2*mπp^4*mΩ^2*Pi^2) + ((-2*mLambda^11 - 3*mLambda^10*mΞs + 4*mLambda^9*mΞs^2 + 7*mLambda^8*mΞs^3 - 2*mLambda^7*mΞs^4 - 5*mLambda^6*mΞs^5 + mLambda^4*mΞs^7 + mXi0^5*(2*MK^6 + mLambda^6 + 5*mLambda^5*mΞs - 4*mLambda^4*mΞs^2 + 17*mLambda^3*mΞs^3 + 5*mLambda^2*mΞs^4 - 4*mLambda*mΞs^5 - 2*mΞs^6 - MK^4*(3*mLambda^2 + 4*mLambda*mΞs + 6*mΞs^2) + MK^2*mΞs*(-mLambda^3 - 2*mLambda^2*mΞs + 8*mLambda*mΞs^2 + 6*mΞs^3)) + mLambda^9*mπp^2 + 3*mLambda^8*mΞs*mπp^2 + mLambda^7*mΞs^2*mπp^2 - 5*mLambda^6*mΞs^3*mπp^2 - 5*mLambda^5*mΞs^4*mπp^2 + mLambda^4*mΞs^5*mπp^2 + 3*mLambda^3*mΞs^6*mπp^2 + mLambda^2*mΞs^7*mπp^2 + mLambda^7*mπp^4 - 5*mLambda^5*mΞs^2*mπp^4 - 2*mLambda^4*mΞs^3*mπp^4 + 7*mLambda^3*mΞs^4*mπp^4 + 4*mLambda^2*mΞs^5*mπp^4 - 3*mLambda*mΞs^6*mπp^4 - 2*mΞs^7*mπp^4 + mLambda^10*mΩ + 2*mLambda^9*mΞs*mΩ - mLambda^8*mΞs^2*mΩ - 4*mLambda^7*mΞs^3*mΩ - mLambda^6*mΞs^4*mΩ + 2*mLambda^5*mΞs^5*mΩ + mLambda^4*mΞs^6*mΩ + mLambda^8*mπp^2*mΩ + 2*mLambda^7*mΞs*mπp^2*mΩ - mLambda^6*mΞs^2*mπp^2*mΩ - 4*mLambda^5*mΞs^3*mπp^2*mΩ - mLambda^4*mΞs^4*mπp^2*mΩ + 2*mLambda^3*mΞs^5*mπp^2*mΩ + mLambda^2*mΞs^6*mπp^2*mΩ - 2*mLambda^6*mπp^4*mΩ - 4*mLambda^5*mΞs*mπp^4*mΩ + 2*mLambda^4*mΞs^2*mπp^4*mΩ + 8*mLambda^3*mΞs^3*mπp^4*mΩ + 2*mLambda^2*mΞs^4*mπp^4*mΩ - 4*mLambda*mΞs^5*mπp^4*mΩ - 2*mΞs^6*mπp^4*mΩ - 12*mLambda^9*mΩ^2 - 6*mLambda^8*mΞs*mΩ^2 + 30*mLambda^7*mΞs^2*mΩ^2 + 18*mLambda^6*mΞs^3*mΩ^2 - 18*mLambda^5*mΞs^4*mΩ^2 - 12*mLambda^4*mΞs^5*mΩ^2 + 6*mLambda^7*mπp^2*mΩ^2 - 18*mLambda^5*mΞs^2*mπp^2*mΩ^2 - 6*mLambda^4*mΞs^3*mπp^2*mΩ^2 + 12*mLambda^3*mΞs^4*mπp^2*mΩ^2 + 6*mLambda^2*mΞs^5*mπp^2*mΩ^2 - 21*mLambda^8*mΩ^3 - 3*mLambda^7*mΞs*mΩ^3 + 24*mLambda^6*mΞs^2*mΩ^3 - 9*mLambda^5*mΞs^3*mΩ^3 - 15*mLambda^4*mΞs^4*mΩ^3 + 9*mLambda^6*mπp^2*mΩ^3 + 3*mLambda^5*mΞs*mπp^2*mΩ^3 + 9*mLambda^3*mΞs^3*mπp^2*mΩ^3 + 3*mLambda^2*mΞs^4*mπp^2*mΩ^3 - 12*mLambda^7*mΩ^4 - 12*mLambda^4*mΞs^3*mΩ^4 - 6*mLambda^6*mΩ^5 + 6*mLambda^5*mΞs*mΩ^5 - 6*mLambda^4*mΞs^2*mΩ^5 + mXi0^4*(2*MK^6 + mLambda^6 + 5*mLambda^5*mΞs - 4*mLambda^4*mΞs^2 + 17*mLambda^3*mΞs^3 + 5*mLambda^2*mΞs^4 - 4*mLambda*mΞs^5 - 2*mΞs^6 - MK^4*(3*mLambda^2 + 4*mLambda*mΞs + 6*mΞs^2) + MK^2*mΞs*(-mLambda^3 - 2*mLambda^2*mΞs + 8*mLambda*mΞs^2 + 6*mΞs^3))*(mLambda + mΞs + mΩ) + MK^6*(mLambda^2 - mπp^2)*(5*mLambda^3 - 4*mLambda^2*mΞs + mLambda*mπp^2 - 2*mΞs*mπp^2 - 7*mLambda^2*mΩ - 2*mπp^2*mΩ) - MK^4*(12*mLambda^7 - 3*mLambda^5*mπp^2 - 3*mLambda^3*mπp^4 + mLambda*mΞs^2*(13*mLambda^4 - 2*mLambda^2*mπp^2 + mπp^4) + 4*mLambda^2*mΞs*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mΞs^3*(-3*mLambda^4 + 3*mLambda^2*mπp^2 + 6*mπp^4) + (-15*mLambda^6 + 21*mLambda^4*mπp^2 + 6*mLambda^2*mπp^4 + 4*mLambda*mΞs*(-2*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4) + mΞs^2*(-3*mLambda^4 + 9*mLambda^2*mπp^2 + 6*mπp^4))*mΩ + 6*mLambda^2*(mLambda^3 + 3*mLambda^2*mΞs + mLambda*mπp^2 - mΞs*mπp^2)*mΩ^2 + (9*mLambda^4 - 3*mLambda^2*mπp^2)*mΩ^3) + MK^2*((mLambda + mΞs)^2*(9*mLambda^7 - 3*mLambda^3*mπp^4 + 6*mΞs^3*mπp^4 + mΞs^2*(2*mLambda^5 - mLambda^3*mπp^2 - 7*mLambda*mπp^4) + mΞs*(-7*mLambda^6 - 7*mLambda^4*mπp^2 + 8*mLambda^2*mπp^4)) + (mLambda + mΞs)*(-9*mLambda^7 + 15*mLambda^5*mπp^2 + 6*mLambda^3*mπp^4 + 3*mΞs^3*(mLambda^4 + mLambda^2*mπp^2 + 2*mπp^4) + mΞs^2*(-25*mLambda^5 + 11*mLambda^3*mπp^2 + 2*mLambda*mπp^4) - mΞs*(mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4))*mΩ + 6*mLambda^2*(3*mLambda^5 + mΞs^3*(5*mLambda^2 - 2*mπp^2) + mΞs^2*(3*mLambda^3 - mLambda*mπp^2) + mΞs*(5*mLambda^4 - 3*mLambda^2*mπp^2))*mΩ^2 + 3*mLambda^2*(10*mLambda^4 - 4*mLambda^2*mπp^2 + mΞs^2*(8*mLambda^2 - 2*mπp^2) + mΞs*(5*mLambda^3 - 3*mLambda*mπp^2))*mΩ^3 + 12*mLambda^4*(mLambda + mΞs)*mΩ^4 + 6*mLambda^4*mΩ^5) + mXi0^3*(-((mLambda + mΞs)*(-mLambda^7 + 3*mLambda*mΞs^6 + 5*mLambda^5*mπp^2 - 4*mLambda*mΞs^4*(4*mLambda^2 + mπp^2) - mΞs^5*(mLambda^2 + 4*mπp^2) + mΞs^3*(5*mLambda^4 + 11*mLambda^2*mπp^2) - mΞs^2*(mLambda^5 - 14*mLambda^3*mπp^2) - mΞs*(mLambda^6 + 10*mLambda^4*mπp^2))) + 3*mLambda*(2*mLambda^6 + 2*mLambda^5*mΞs + 8*mLambda^4*mΞs^2 + 11*mLambda^3*mΞs^3 + mLambda^2*mΞs^4 - 3*mLambda*mΞs^5 - mΞs^6)*mΩ + 3*mLambda^2*(mLambda^4 - 5*mLambda^3*mΞs + 4*mLambda^2*mΞs^2 - 3*mLambda*mΞs^3 - mΞs^4)*mΩ^2 + MK^6*(-7*mLambda^2 + 3*mLambda*mΞs - 4*mπp^2 + 3*mLambda*mΩ) + MK^4*(15*mLambda^4 - 9*mLambda*mΞs^3 + 9*mLambda^2*mπp^2 + 12*mΞs^2*(mLambda^2 + mπp^2) + 2*mΞs*(7*mLambda^3 + 4*mLambda*mπp^2) - 9*mLambda*mΞs*(mLambda + mΞs)*mΩ - 3*mLambda^2*mΩ^2) + MK^2*(-9*mLambda^6 + 9*mLambda*mΞs^5 - 3*mΞs^4*(mLambda^2 + 4*mπp^2) - mΞs^3*(31*mLambda^3 + 16*mLambda*mπp^2) + 2*mΞs^2*(5*mLambda^4 - mLambda^2*mπp^2) - mΞs*(19*mLambda^5 + 7*mLambda^3*mπp^2) + 3*mLambda*(-3*mLambda^4 + mLambda^3*mΞs - mLambda^2*mΞs^2 + 6*mLambda*mΞs^3 + 3*mΞs^4)*mΩ + 3*mLambda^2*mΞs*(3*mLambda + 2*mΞs)*mΩ^2)) + mXi0^2*((-mLambda + mΞs)*(mLambda + mΞs)^2*(-mLambda^6 + 2*mLambda^4*mπp^2 - 6*mLambda^2*mΞs^2*mπp^2 + 5*mLambda*mΞs^3*(mLambda^2 + mπp^2) + mΞs^4*(mLambda^2 + 4*mπp^2) - 2*mΞs*(mLambda^5 + 4*mLambda^3*mπp^2)) + (mLambda + mΞs)*(10*mLambda^7 - 5*mLambda^5*mπp^2 + mΞs^5*(mLambda^2 + 4*mπp^2) + mΞs^4*(-5*mLambda^3 + 4*mLambda*mπp^2) - mΞs^3*(5*mLambda^4 + 11*mLambda^2*mπp^2) + 2*mΞs^2*(5*mLambda^5 - 7*mLambda^3*mπp^2) + mΞs*(mLambda^6 + 10*mLambda^4*mπp^2))*mΩ + 6*mLambda^2*(mLambda^5 - 2*mLambda^4*mΞs + mLambda^3*mΞs^2 + 2*mLambda^2*mΞs^3 - 3*mLambda*mΞs^4 - mΞs^5)*mΩ^2 + 3*mLambda^2*(mLambda^4 - 5*mLambda^3*mΞs + 4*mLambda^2*mΞs^2 - 3*mLambda*mΞs^3 - mΞs^4)*mΩ^3 - MK^6*(4*mΞs*(mLambda^2 + mπp^2) + mLambda*(7*mLambda^2 + mπp^2) + (7*mLambda^2 + 4*mπp^2)*mΩ) + MK^4*(15*mLambda^5 + 6*mLambda^3*mπp^2 + 3*mΞs^3*(3*mLambda^2 + 4*mπp^2) + mΞs^2*(29*mLambda^3 + 11*mLambda*mπp^2) + mΞs*(29*mLambda^4 + 11*mLambda^2*mπp^2) + (24*mLambda^4 + 9*mLambda^2*mπp^2 + 3*mΞs^2*(5*mLambda^2 + 4*mπp^2) + 2*mΞs*(7*mLambda^3 + 4*mLambda*mπp^2))*mΩ - 6*mLambda^2*mΞs*mΩ^2 - 3*mLambda^2*mΩ^3) + MK^2*(-3*mLambda^5*(3*mLambda^2 + mπp^2) - 7*mLambda^4*mΞs*(4*mLambda^2 + mπp^2) - 6*mΞs^5*(mLambda^2 + 2*mπp^2) - mΞs^4*(28*mLambda^3 + 19*mLambda*mπp^2) - 3*mΞs^3*(7*mLambda^4 + 2*mLambda^2*mπp^2) - 3*mΞs^2*(2*mLambda^5 + 5*mLambda^3*mπp^2) - (27*mLambda^6 + 2*mLambda^2*mΞs^2*(-5*mLambda^2 + mπp^2) + 3*mΞs^4*(3*mLambda^2 + 4*mπp^2) + 2*mΞs^3*(5*mLambda^3 + 8*mLambda*mπp^2) + mΞs*(25*mLambda^5 + 7*mLambda^3*mπp^2))*mΩ + 6*mLambda^2*(-mLambda^3 + 2*mLambda^2*mΞs + 3*mLambda*mΞs^2 + 2*mΞs^3)*mΩ^2 + 3*mLambda^2*mΞs*(3*mLambda + 2*mΞs)*mΩ^3)) - mXi0*(-((-mLambda + mΞs)^2*(mLambda + mΞs)^4*(3*mLambda*mΞs*(mLambda^2 + mπp^2) - 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4))) - 3*mLambda*(-mLambda + mΞs)*(mLambda + mΞs)^2*(-2*mLambda^4*mΞs - 2*mLambda^3*(mLambda^2 + mπp^2) + 2*mLambda*mΞs^2*(mLambda^2 + mπp^2) + mΞs^3*(mLambda^2 + mπp^2))*mΩ + 3*mLambda^2*(mLambda + mΞs)*(4*mLambda*mΞs^4 + 3*mLambda^3*(mLambda^2 - mπp^2) + mΞs^3*(5*mLambda^2 - mπp^2) - 2*mLambda*mΞs^2*(mLambda^2 + mπp^2) + mΞs*(-6*mLambda^4 + 2*mLambda^2*mπp^2))*mΩ^2 + 6*mLambda^3*(2*mLambda^4 + 2*mLambda^3*mΞs + 2*mLambda^2*mΞs^2 + 3*mLambda*mΞs^3 + mΞs^4)*mΩ^3 + 6*mLambda^4*(mLambda^2 - mLambda*mΞs + mΞs^2)*mΩ^4 + MK^6*(-5*mLambda^4 - 5*mLambda^2*mπp^2 - 2*mπp^4 + 3*mLambda*mΞs*(3*mLambda^2 + mπp^2) + 3*mLambda*(5*mLambda^2 + mπp^2)*mΩ) + MK^4*(6*mΞs^2*mπp^2*(mLambda^2 + mπp^2) - 3*mΞs^3*(7*mLambda^3 + 3*mLambda*mπp^2) + 4*mLambda*mΞs*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4) + 6*mLambda^2*(2*mLambda^4 + 3*mLambda^2*mπp^2 + mπp^4) - 3*mLambda*(3*mLambda*mΞs*(3*mLambda^2 + mπp^2) + 2*mLambda^2*(6*mLambda^2 + mπp^2) + mΞs^2*(11*mLambda^2 + 3*mπp^2))*mΩ + 3*mLambda^2*(mLambda^2 + 4*mLambda*mΞs - mπp^2)*mΩ^2 + 6*mLambda^3*mΩ^3) + MK^2*((mLambda + mΞs)*(3*mΞs^4*(5*mLambda^3 + 3*mLambda*mπp^2) - 6*mΞs^3*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mΞs^2*(13*mLambda^5 - 5*mLambda^3*mπp^2 - 2*mLambda*mπp^4) + mΞs*(7*mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4) - 3*(3*mLambda^7 + 5*mLambda^5*mπp^2 + 2*mLambda^3*mπp^4)) + 3*mLambda*(6*mLambda*mΞs^3*(2*mLambda^2 + mπp^2) + 3*mLambda^4*(3*mLambda^2 + mπp^2) + mΞs^4*(7*mLambda^2 + 3*mπp^2) + mΞs^2*(13*mLambda^4 + 3*mLambda^2*mπp^2) + mΞs*(13*mLambda^5 + 7*mLambda^3*mπp^2))*mΩ - 3*mLambda^2*(8*mLambda*mΞs^3 + 4*mLambda^2*(mLambda^2 - mπp^2) + 2*mΞs^2*(5*mLambda^2 - mπp^2) + 3*mΞs*(mLambda^3 - mLambda*mπp^2))*mΩ^2 - 6*mLambda^3*(3*mLambda^2 + 3*mLambda*mΞs + 2*mΞs^2)*mΩ^3 - 6*mLambda^4*mΩ^4)))*B0[mLambda^2, MK^2, mΞs^2])/(1728*mLambda^3*mΞs^2*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΩ^2*Pi^2) + ((-2*mXi0^11 + mXi0^10*(-2*mLambda + mΞs - 3*mΩ) + 2*(mLambda^2 - mπp^2)^2*(mLambda + mΞs + mΩ)*(MK^2 - mΩ^2)^3 + mXi0^9*(9*MK^2 + mLambda^2 + 6*mLambda*mΞs - 12*mΞs^2 + mπp^2 - mLambda*mΩ + 2*mΞs*mΩ + 4*mΩ^2) + mXi0^8*(mLambda^3 + 10*mLambda^2*mΞs - 9*mLambda*mΞs^2 - 21*mΞs^3 - 2*mLambda*mπp^2 + mΞs*mπp^2 + 3*(mLambda^2 + 4*mLambda*mΞs - 2*mΞs^2 + mπp^2)*mΩ - (-8*mLambda + mΞs)*mΩ^2 + 7*mΩ^3 + MK^2*(9*mLambda - 9*mΞs + 11*mΩ)) + mXi0^7*(-12*MK^4 + mLambda^4 + 6*mLambda^3*mΞs + 6*mLambda^2*mΞs^2 - 12*mLambda*mΞs^3 - 12*mΞs^4 - 2*mLambda^2*mπp^2 + 6*mLambda*mΞs*mπp^2 + 6*mΞs^2*mπp^2 + mπp^4 + (2*mLambda^3 + 11*mLambda^2*mΞs + 9*mLambda*mΞs^2 - 3*mΞs^3 - mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ + (mLambda^2 - 6*mLambda*mΞs + 30*mΞs^2 + mπp^2)*mΩ^2 + (5*mLambda - 4*mΞs)*mΩ^3 - 2*mΩ^4 - MK^2*(9*(mLambda^2 + 3*mLambda*mΞs - 2*mΞs^2) + 2*(-mLambda + 5*mΞs)*mΩ + 3*mΩ^2)) + mXi0*(mLambda^2 - mπp^2)*(MK^2 - mΩ^2)^2*(MK^2*(2*mLambda^2 + 3*mLambda*mΞs + mπp^2 + 3*mLambda*mΩ) - mΩ*(4*(mLambda + mΞs)*(mLambda^2 - mπp^2) + 3*(2*mLambda^2 + mLambda*mΞs - mπp^2)*mΩ + 3*mLambda*mΩ^2)) - mXi0^6*((mLambda + mΞs)*(-mLambda^4 + 6*mΞs^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 - 3*mΞs^2*(mLambda^2 + 3*mπp^2)) - 6*mLambda*(mLambda + mΞs)*(mLambda^2 - 2*mΞs^2 + mπp^2)*mΩ - (2*mLambda^3 + 11*mLambda^2*mΞs + 24*mLambda*mΞs^2 + 24*mΞs^3 + 8*mLambda*mπp^2 - mΞs*mπp^2)*mΩ^2 + (8*mLambda^2 + 21*mLambda*mΞs - 18*mΞs^2 + 5*mπp^2)*mΩ^3 + (10*mLambda + mΞs)*mΩ^4 + 5*mΩ^5 + MK^4*(12*mLambda - 15*mΞs + 4*mΩ) + MK^2*(-3*(mLambda + mΞs)*(-3*mLambda^2 - 6*mLambda*mΞs + 10*mΞs^2 + 5*mπp^2) + (28*mLambda^2 + 39*mLambda*mΞs - 30*mΞs^2 + 7*mπp^2)*mΩ + (20*mLambda + 26*mΞs)*mΩ^2 + 3*mΩ^3)) - mXi0^2*(MK^2 - mΩ^2)*(MK^4*((mLambda + mΞs)*(7*mLambda^2 - 5*mπp^2) + (4*mLambda^2 - 2*mπp^2)*mΩ) + MK^2*(3*(mLambda + mΞs)*(mLambda^2 + mΞs^2 - 2*mπp^2)*(mLambda^2 - mπp^2) + (7*mLambda^2 + 9*mLambda*mΞs + 6*mΞs^2 - 4*mπp^2)*(mLambda^2 - mπp^2)*mΩ + (-5*mLambda^3 - 8*mLambda^2*mΞs + mLambda*mπp^2 + 4*mΞs*mπp^2)*mΩ^2 + (-5*mLambda^2 + mπp^2)*mΩ^3) + mΩ^2*(-((mLambda + mΞs)*(mLambda^2 - mπp^2)*(-5*mLambda^2 + 3*mΞs^2 + 2*mπp^2)) + (mLambda^2 - 9*mLambda*mΞs - 6*mΞs^2 - 4*mπp^2)*(mLambda^2 - mπp^2)*mΩ + (-2*mLambda^3 + 4*mLambda*mπp^2 + mΞs*(mLambda^2 + mπp^2))*mΩ^2 + (mLambda^2 + mπp^2)*mΩ^3)) - mXi0^3*(MK^6*(7*mLambda^2 + 15*mLambda*mΞs + 4*mπp^2 + 9*mLambda*mΩ) - MK^4*(-3*mLambda^4 - 6*mLambda*mΞs^3 + 6*mLambda^2*mπp^2 + 6*mLambda*mΞs*mπp^2 - 6*mΞs^2*mπp^2 + 3*mπp^4 - 2*(-7*mLambda^3 - 7*mLambda^2*mΞs + 6*mLambda*mΞs^2 + 2*mLambda*mπp^2 + 8*mΞs*mπp^2)*mΩ + (29*mLambda^2 + 33*mLambda*mΞs + 2*mπp^2)*mΩ^2 + 21*mLambda*mΩ^3) - mΩ^3*(-((mLambda + mΞs)*(mLambda^2 - mπp^2)*(-17*mLambda^2 + 9*mΞs^2 + 8*mπp^2)) + (22*mLambda^4 - 6*mLambda*mΞs^3 - 23*mLambda^2*mπp^2 + 7*mπp^4 - 6*mΞs^2*(3*mLambda^2 - 2*mπp^2) + 3*mLambda*mΞs*(mLambda^2 + mπp^2))*mΩ + (17*mLambda^3 - 4*mLambda^2*mΞs - 12*mLambda*mΞs^2 - 7*mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ^2 + 3*(2*mLambda^2 + mLambda*mΞs + mπp^2)*mΩ^3 + 3*mLambda*mΩ^4) + MK^2*mΩ*(-((mLambda + mΞs)*(-mLambda^2 + 9*mΞs^2 - 8*mπp^2)*(mLambda^2 - mπp^2)) + 3*(mLambda^4 - 4*mLambda*mΞs^3 + 5*mLambda^2*mπp^2 - 2*mπp^4 + mΞs^2*(-6*mLambda^2 + 2*mπp^2) + mΞs*(mLambda^3 + 3*mLambda*mπp^2))*mΩ + (31*mLambda^3 - 24*mLambda*mΞs^2 - 11*mLambda*mπp^2 + 2*mΞs*(5*mLambda^2 - 7*mπp^2))*mΩ^2 + (28*mLambda^2 + 21*mLambda*mΞs + mπp^2)*mΩ^3 + 15*mLambda*mΩ^4)) + mXi0^5*(5*MK^6 + MK^4*(3*(5*mLambda^2 + 12*mLambda*mΞs - 2*mΞs^2 + mπp^2) + 8*(mLambda + mΞs)*mΩ - 13*mΩ^2) + MK^2*(-6*mLambda^2*mΞs^2 + 18*mLambda*mΞs^3 + 12*mΞs^4 - 9*mLambda*mΞs*(mLambda^2 + mπp^2) - 3*mπp^2*(mLambda^2 + mπp^2) + (mLambda + mΞs)*(-19*mLambda^2 - 6*mLambda*mΞs + 15*mΞs^2 + 2*mπp^2)*mΩ + 3*(-2*mLambda^2 - 13*mLambda*mΞs + 6*mΞs^2 - 5*mπp^2)*mΩ^2 - (7*mLambda + 22*mΞs)*mΩ^3 + 2*mΩ^4) + mΩ*((mLambda + mΞs)*(5*mLambda^4 + 6*mΞs^4 + 5*mLambda^2*mπp^2 - 4*mπp^4 + 3*mΞs^2*(-5*mLambda^2 + mπp^2)) + (mLambda^4 - 12*mLambda*mΞs^3 + 16*mLambda^2*mπp^2 - 5*mπp^4 + 6*mΞs^2*(mLambda^2 - 3*mπp^2) + 12*mΞs*(2*mLambda^3 - mLambda*mπp^2))*mΩ - (4*mLambda^3 - 5*mLambda^2*mΞs + 9*mLambda*mΞs^2 + 9*mΞs^3 - 5*mLambda*mπp^2 + 4*mΞs*mπp^2)*mΩ^2 - (8*mLambda^2 + 3*mLambda*mΞs + 18*mΞs^2 + 5*mπp^2)*mΩ^3 + (-7*mLambda + 2*mΞs)*mΩ^4)) + mXi0^4*(MK^6*(5*mLambda - 7*mΞs - 4*mΩ) + MK^4*(-3*(-5*mLambda^3 - 8*mLambda^2*mΞs + mLambda*mΞs^2 + 3*mΞs^3 + 6*mLambda*mπp^2 + 7*mΞs*mπp^2) + (29*mLambda^2 + 27*mLambda*mΞs - 18*mΞs^2 - 4*mπp^2)*mΩ + 3*mΞs*mΩ^2 + 3*mΩ^3) + MK^2*(6*(mLambda + mΞs)*(mΞs^2 - mπp^2)^2 + (-mLambda^4 + 18*mLambda*mΞs^3 + 12*mΞs^4 - 7*mLambda^2*mπp^2 + 2*mπp^4 + 6*mΞs^2*(2*mLambda^2 - 3*mπp^2) + 3*mΞs*(mLambda^3 - 7*mLambda*mπp^2))*mΩ + 2*(5*mLambda^3 + 5*mLambda^2*mΞs + 15*mLambda*mΞs^2 + 12*mΞs^3 - 4*mLambda*mπp^2 - mΞs*mπp^2)*mΩ^2 + 3*(-7*mLambda^2 - 12*mLambda*mΞs + 10*mΞs^2 - 3*mπp^2)*mΩ^3 + 3*(-3*mLambda + mΞs)*mΩ^4) + mΩ^2*(-2*(mLambda + mΞs)*(2*mLambda^4 - 6*mLambda^2*mΞs^2 + 3*mΞs^4 + 2*mLambda^2*mπp^2 - mπp^4) - (-13*mLambda^4 + 18*mLambda*mΞs^3 + 12*mΞs^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 + 6*mΞs^2*(-2*mLambda^2 + mπp^2) + mΞs*(-33*mLambda^3 + 15*mLambda*mπp^2))*mΩ - (-11*mLambda^3 + 27*mLambda*mΞs^2 + 15*mΞs^3 + 10*mLambda*mπp^2 + mΞs*(10*mLambda^2 + mπp^2))*mΩ^2 + (4*mLambda^2 + 9*mLambda*mΞs - 12*mΞs^2 + mπp^2)*mΩ^3 + (4*mLambda + mΞs)*mΩ^4 + mΩ^5)))*B0[mXi0^2, MK^2, mΩ^2])/(1728*mXi0^3*mΞs^2*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΩ^2*Pi^2) - ((-2*mLambda^5*mΞs^7 + 3*MK^2*mLambda^3*mΞs^5*mπp^2 + 6*mLambda^5*mΞs^5*mπp^2 - mLambda^4*mΞs^6*mπp^2 + mLambda^3*mΞs^7*mπp^2 - 6*MK^4*mLambda*mΞs^3*mπp^4 - 9*MK^2*mLambda^3*mΞs^3*mπp^4 - 6*mLambda^5*mΞs^3*mπp^4 + 3*mLambda^4*mΞs^4*mπp^4 + 3*MK^2*mLambda*mΞs^5*mπp^4 - 3*mLambda^3*mΞs^5*mπp^4 - mLambda^2*mΞs^6*mπp^4 + mLambda*mΞs^7*mπp^4 - 12*MK^4*mLambda*mΞs*mπp^6 + 6*MK^2*mLambda^3*mΞs*mπp^6 + 2*mLambda^5*mΞs*mπp^6 - 12*MK^4*mΞs^2*mπp^6 - 3*MK^2*mLambda^2*mΞs^2*mπp^6 - 3*mLambda^4*mΞs^2*mπp^6 - 3*MK^2*mLambda*mΞs^3*mπp^6 + 3*mLambda^3*mΞs^3*mπp^6 + 6*MK^2*mΞs^4*mπp^6 + 3*mLambda^2*mΞs^4*mπp^6 - 3*mLambda*mΞs^5*mπp^6 + 2*mΞs^6*mπp^6 - 6*MK^4*mπp^8 + 3*MK^2*mLambda^2*mπp^8 + mLambda^4*mπp^8 - mLambda^3*mΞs*mπp^8 - 9*MK^2*mΞs^2*mπp^8 - 3*mLambda^2*mΞs^2*mπp^8 + 3*mLambda*mΞs^3*mπp^8 - 6*mΞs^4*mπp^8 + 3*MK^2*mπp^10 + mLambda^2*mπp^10 - mLambda*mΞs*mπp^10 + 6*mΞs^2*mπp^10 - 2*mπp^12 - 2*(mΞs^3*mπp^4*(-mLambda^2 + mπp^2)*(3*MK^2 + 4*mLambda^2 + 8*mπp^2) + 2*mΞs^5*mπp^2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4) + mLambda*mΞs^2*mπp^4*(6*MK^4 - 2*mLambda^4 + 12*MK^2*mπp^2 + mLambda^2*mπp^2 + mπp^4) + mΞs^6*(2*mLambda^5 - mLambda^3*mπp^2 - mLambda*mπp^4) + mLambda*mΞs^4*mπp^2*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4 - 3*MK^2*(mLambda^2 + mπp^2)) + mLambda*mπp^6*(6*MK^4 + 2*mLambda^4 - mLambda^2*mπp^2 - mπp^4 + MK^2*(-9*mLambda^2 + 3*mπp^2)) + mΞs*mπp^6*(6*MK^4 - 9*MK^2*(mLambda^2 - mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4)))*mΩ - mπp^2*(9*mLambda^4*mπp^4 + 3*mLambda^2*mπp^6 - 6*mπp^8 + 3*mLambda*mΞs^5*(mLambda^2 + mπp^2) + mΞs^4*(5*mLambda^4 + 5*mLambda^2*mπp^2 - 4*mπp^4) + 12*MK^4*(mLambda*mΞs*mπp^2 + mπp^4) + 4*mΞs^2*mπp^2*(mLambda^4 - 11*mLambda^2*mπp^2 + 7*mπp^4) + 2*mΞs^3*(5*mLambda^5 - 16*mLambda^3*mπp^2 + 5*mLambda*mπp^4) + mΞs*(8*mLambda^5*mπp^2 - 7*mLambda^3*mπp^4 + 5*mLambda*mπp^6) - 3*MK^2*(4*mLambda^2*mΞs^2*mπp^2 + 9*mLambda^2*mπp^4 - 3*mπp^6 + mΞs^3*(mLambda^3 + 5*mLambda*mπp^2) + mΞs*(8*mLambda^3*mπp^2 - 4*mLambda*mπp^4)))*mΩ^2 + (-(mΞs^3*mπp^2*(mLambda^4 + 7*mLambda^2*mπp^2 - 8*mπp^4)) + mΞs^4*(6*mLambda^5 - 9*mLambda^3*mπp^2 - 9*mLambda*mπp^4) + mLambda*mΞs^2*mπp^2*(-7*mLambda^4 + 26*mLambda^2*mπp^2 + 5*mπp^4 - 3*MK^2*(mLambda^2 - 7*mπp^2)) + mΞs*mπp^4*(-19*mLambda^4 + 35*mLambda^2*mπp^2 - 16*mπp^4 + 6*MK^2*(2*mLambda^2 - mπp^2)) - 3*mLambda*mπp^4*(2*MK^4 + 7*mLambda^4 - 5*mLambda^2*mπp^2 + 2*mπp^4 + MK^2*(-7*mLambda^2 + mπp^2)))*mΩ^3 + 2*(2*mΞs^2*(-(mLambda^2*mπp) + mπp^3)^2 + 3*mΞs^3*(mLambda^5 - mLambda^3*mπp^2 - 2*mLambda*mπp^4) + mLambda*mΞs*mπp^2*(-3*MK^2*(mLambda^2 - 3*mπp^2) + 5*(mLambda^2 - mπp^2)^2) + 3*mπp^4*(-2*mLambda^4 + mLambda^2*mπp^2 - mπp^4 + MK^2*(mLambda^2 + mπp^2)))*mΩ^4 + mπp^2*(9*mLambda^5 - 21*mLambda^3*mπp^2 + 6*mLambda*mπp^4 - 3*MK^2*(mLambda^3 - 3*mLambda*mπp^2) + 3*mΞs^2*(mLambda^3 - 3*mLambda*mπp^2) + mΞs*(5*mLambda^4 - 7*mLambda^2*mπp^2 + 8*mπp^4))*mΩ^5 - 2*(mLambda^2 - mπp^2)^2*(2*mLambda*mΞs - mπp^2)*mΩ^6 - 2*mLambda*(mLambda^2 - mπp^2)^2*mΩ^7 - mXi0^5*(2*mΞs^7 - 9*mΞs^5*mπp^2 + 21*mΞs^3*mπp^4 + 4*mΞs*mπp^6 + 2*(mΞs^2 - mπp^2)^2*(2*mΞs^2 - mπp^2)*mΩ + (7*mΞs^3*mπp^2 - 4*mΞs*mπp^4)*mΩ^2 + (-6*mΞs^4 + 10*mΞs^2*mπp^2 + 6*mπp^4)*mΩ^3 - 2*(3*mΞs^3 + 2*mΞs*mπp^2)*mΩ^4 - 6*mπp^2*mΩ^5 + 4*mΞs*mΩ^6 + 2*mΩ^7) - mXi0^4*(2*mLambda*mΞs^7 - 9*mLambda*mΞs^5*mπp^2 - 2*mΞs^6*mπp^2 + 21*mLambda*mΞs^3*mπp^4 + 12*mΞs^4*mπp^4 + 4*mLambda*mΞs*mπp^6 + 9*mΞs^2*mπp^6 - mπp^8 + (4*mLambda*mΞs^6 - 10*mLambda*mΞs^4*mπp^2 - 5*mΞs^5*mπp^2 + 8*mLambda*mΞs^2*mπp^4 + 19*mΞs^3*mπp^4 - 2*mLambda*mπp^6 + 4*mΞs*mπp^6)*mΩ + mπp^2*(7*mLambda*mΞs^3 - 4*mΞs^4 - 4*mLambda*mΞs*mπp^2 + 4*mΞs^2*mπp^2 + 3*mπp^4)*mΩ^2 + (-6*mLambda*mΞs^4 + 10*mLambda*mΞs^2*mπp^2 + mΞs^3*mπp^2 + 6*mLambda*mπp^4 - 8*mΞs*mπp^4)*mΩ^3 - (6*mLambda*mΞs^3 + 4*mLambda*mΞs*mπp^2 - 5*mΞs^2*mπp^2 + 3*mπp^4)*mΩ^4 + 2*(-3*mLambda + 2*mΞs)*mπp^2*mΩ^5 + (4*mLambda*mΞs + mπp^2)*mΩ^6 + 2*mLambda*mΩ^7) + mXi0^3*(3*mLambda*mΞs^6*mπp^2 - 15*mLambda*mΞs^4*mπp^4 + 9*mLambda*mΞs^2*mπp^6 + 3*mLambda*mπp^8 + 2*mΞs*mπp^6*(9*MK^2 - 5*mLambda^2 + mπp^2) + 4*mΞs^7*(mLambda^2 + mπp^2) + 3*mΞs^3*mπp^4*(7*MK^2 + 7*mLambda^2 + 5*mπp^2) - 3*mΞs^5*mπp^2*(MK^2 + 5*mLambda^2 + 7*mπp^2) + (9*mLambda*mΞs^5*mπp^2 - 33*mLambda*mΞs^3*mπp^4 - 6*mLambda*mΞs*mπp^6 + 8*mΞs^6*(mLambda^2 + mπp^2) - mπp^6*(-6*MK^2 + 10*mLambda^2 + mπp^2) + mΞs^2*mπp^4*(24*MK^2 - 8*mLambda^2 + 7*mπp^2) - 2*mΞs^4*mπp^2*(3*MK^2 + 7*mLambda^2 + 10*mπp^2))*mΩ + mπp^2*(-3*MK^2*mΞs^3 + 9*mLambda*mΞs^4 + 3*mΞs^5 - 12*mLambda*mΞs^2*mπp^2 - 9*mLambda*mπp^4 + mΞs^3*(17*mLambda^2 + 26*mπp^2) - 2*mΞs*(4*mLambda^2*mπp^2 + mπp^4))*mΩ^2 + (15*mLambda*mΞs*mπp^4 - 6*mΞs^4*(2*mLambda^2 + mπp^2) + 3*mπp^4*(-3*MK^2 + 7*mLambda^2 + mπp^2) + mΞs^2*mπp^2*(3*MK^2 + 17*mLambda^2 + 32*mπp^2))*mΩ^3 - (9*mLambda*mΞs^2*mπp^2 - 9*mLambda*mπp^4 + 2*mΞs*mπp^2*(-3*MK^2 + 7*mLambda^2 + mπp^2) + 3*mΞs^3*(4*mLambda^2 + 3*mπp^2))*mΩ^4 - 3*mπp^2*(-MK^2 + 5*mLambda^2 + 3*mLambda*mΞs + mΞs^2 + mπp^2)*mΩ^5 + (-3*mLambda*mπp^2 + 2*mΞs*(4*mLambda^2 + mπp^2))*mΩ^6 + (4*mLambda^2 + mπp^2)*mΩ^7) + mXi0^2*(mπp^8*(3*MK^2 - 2*mLambda^2 + mπp^2) + mLambda*mΞs^7*(4*mLambda^2 + mπp^2) - mLambda*mΞs*mπp^6*(-18*MK^2 + 10*mLambda^2 + mπp^2) + 3*mΞs^4*mπp^4*(2*MK^2 + mLambda^2 + 2*mπp^2) - 3*mLambda*mΞs^5*mπp^2*(MK^2 + 5*mLambda^2 + 2*mπp^2) + 3*mLambda*mΞs^3*mπp^4*(7*MK^2 + 7*mLambda^2 + 2*mπp^2) - mΞs^6*mπp^2*(mLambda^2 + 4*mπp^2) + 3*mΞs^2*(9*MK^2*mπp^6 - mπp^8) + (2*mLambda*mπp^6*(3*MK^2 - 5*mLambda^2 + mπp^2) + 2*mLambda*mΞs^6*(4*mLambda^2 + mπp^2) - 2*mLambda*mΞs^4*mπp^2*(3*MK^2 + 7*mLambda^2 + mπp^2) - 2*mΞs*mπp^6*(-9*MK^2 + 8*mLambda^2 + 2*mπp^2) - mΞs^5*mπp^2*(mLambda^2 + 7*mπp^2) + 2*mLambda*mΞs^2*mπp^4*(12*MK^2 - 4*mLambda^2 + 11*mπp^2) + mΞs^3*mπp^4*(12*MK^2 - 7*mLambda^2 + 35*mπp^2))*mΩ + mπp^2*(3*mLambda*mΞs^5 - 3*mπp^6 + mΞs^4*(mLambda^2 - 8*mπp^2) + mΞs^3*(17*mLambda^3 + 5*mLambda*mπp^2) - 3*MK^2*(mLambda*mΞs^3 - 4*mΞs^2*mπp^2 + mπp^4) + mΞs^2*(-16*mLambda^2*mπp^2 + 44*mπp^4) + mΞs*(-8*mLambda^3*mπp^2 + mLambda*mπp^4))*mΩ^2 + (3*mLambda*mπp^4*(-3*MK^2 + 7*mLambda^2 - 2*mπp^2) + 3*mLambda*mΞs^4*(-4*mLambda^2 + mπp^2) + mLambda*mΞs^2*mπp^2*(3*MK^2 + 17*mLambda^2 + 5*mπp^2) + mΞs*mπp^4*(6*MK^2 - 7*mLambda^2 + 8*mπp^2) + mΞs^3*(2*mLambda^2*mπp^2 - 7*mπp^4))*mΩ^3 + (-12*mLambda^3*mΞs^3 + mΞs^2*mπp^2*(mLambda^2 - 5*mπp^2) + 3*mπp^4*(mLambda^2 + mπp^2) + 2*mLambda*mΞs*mπp^2*(3*MK^2 - 7*mLambda^2 + 2*mπp^2))*mΩ^4 + mπp^2*(3*MK^2*mLambda - 15*mLambda^3 - 3*mLambda*mΞs^2 + 6*mLambda*mπp^2 - mΞs*(mLambda^2 + 4*mπp^2))*mΩ^5 - (-8*mLambda^3*mΞs + mLambda^2*mπp^2 + 4*mLambda*mΞs*mπp^2 + mπp^4)*mΩ^6 + (4*mLambda^3 - 2*mLambda*mπp^2)*mΩ^7) - mXi0*(3*mLambda*mΞs^6*mπp^2*(mLambda^2 + mπp^2) + 9*mLambda*mΞs^2*mπp^6*(mLambda^2 + mπp^2) - 3*mLambda*mπp^8*(-2*MK^2 + mLambda^2 + mπp^2) + 2*mΞs^7*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) - 2*mΞs*mπp^6*(-6*MK^4 + mLambda^4 + mLambda^2*mπp^2 + mπp^4 + 3*MK^2*(mLambda^2 - mπp^2)) - 3*mLambda*mΞs^4*mπp^4*(2*MK^2 + 3*(mLambda^2 + mπp^2)) + 3*mΞs^3*mπp^4*(2*MK^4 + MK^2*(3*mLambda^2 + mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)) - 3*mΞs^5*mπp^2*(MK^2*(mLambda^2 + 3*mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)) + (9*mLambda*mΞs^5*mπp^2*(mLambda^2 + mπp^2) + 6*mLambda*mΞs*mπp^6*(-2*MK^2 + mLambda^2 + 2*mπp^2) - 3*mLambda*mΞs^3*mπp^4*(6*MK^2 + 5*mLambda^2 + 7*mπp^2) + 4*mΞs^6*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mπp^6*(12*MK^4 - 18*MK^2*mLambda^2 + 4*mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mΞs^2*mπp^4*(12*MK^4 - 4*mLambda^4 + 12*MK^2*mπp^2 - mLambda^2*mπp^2 + 5*mπp^4) - 2*mΞs^4*mπp^2*(2*mLambda^4 + 2*mLambda^2*mπp^2 + 5*mπp^4 + 3*MK^2*(mLambda^2 + 3*mπp^2)))*mΩ + mπp^2*(12*MK^4*mΞs*mπp^2 - 9*mLambda^3*mπp^4 + 9*mLambda*mπp^6 + 12*mLambda*mΞs^2*mπp^2*(mLambda^2 - 3*mπp^2) + 3*mΞs^5*(mLambda^2 + 3*mπp^2) + 3*mΞs^4*(3*mLambda^3 + 5*mLambda*mπp^2) + 5*mΞs^3*(2*mLambda^4 - mLambda^2*mπp^2 - mπp^4) + 2*mΞs*(4*mLambda^4*mπp^2 - 11*mLambda^2*mπp^4 + mπp^6) - 3*MK^2*mΞs*(8*mLambda*mΞs*mπp^2 + 8*mπp^2*(mLambda^2 - mπp^2) + mΞs^2*(mLambda^2 + 7*mπp^2)))*mΩ^2 + (18*mLambda*mΞs^3*mπp^4 + 3*mLambda*mΞs*mπp^4*(-6*MK^2 + 11*mLambda^2 - 7*mπp^2) - 6*mΞs^4*(mLambda^4 - 2*mπp^4) + mΞs^2*mπp^2*(7*mLambda^4 - 5*mLambda^2*mπp^2 + 10*mπp^4 + 3*MK^2*(mLambda^2 - 5*mπp^2)) + 3*mπp^4*(2*MK^4 + 7*mLambda^4 - 2*mLambda^2*mπp^2 - mπp^4 + MK^2*(-7*mLambda^2 + mπp^2)))*mΩ^3 + (3*mLambda*mπp^4*(-2*MK^2 + 5*mLambda^2 - 3*mπp^2) - 3*mΞs^3*(2*mLambda^4 + mLambda^2*mπp^2 - 3*mπp^4) + mΞs^2*(-9*mLambda^3*mπp^2 + 15*mLambda*mπp^4) + 2*mΞs*mπp^2*(-5*mLambda^4 + mLambda^2*mπp^2 + mπp^4 + 3*MK^2*(mLambda^2 - mπp^2)))*mΩ^4 + 3*mπp^2*(-mLambda^2 + mπp^2)*(-MK^2 + 3*mLambda^2 + 3*mLambda*mΞs + mΞs^2 + mπp^2)*mΩ^5 + (mLambda^2 - mπp^2)*(-3*mLambda*mπp^2 + 2*mΞs*(2*mLambda^2 + mπp^2))*mΩ^6 + (2*mLambda^4 - mLambda^2*mπp^2 - mπp^4)*mΩ^7))*B0[mπp^2, mΞs^2, mΩ^2])/(1728*mΞs^2*mπp^4*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΩ^2*Pi^2) + ((-3*mXi0^7*mΞs^3 - 3*mXi0^6*mΞs^3*(mLambda + mΞs + mΩ) + MK^6*(mLambda*mΞs^3 + 2*mLambda*mΞs*mπp^2 + 2*mΞs^2*mπp^2 + mπp^4 + 2*(mLambda*mΞs^2 + mLambda*mπp^2 + mΞs*mπp^2)*mΩ + 2*(mLambda*mΞs + mπp^2)*mΩ^2 + mLambda*mΩ^3) - mΩ^3*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mLambda^2 - mπp^2)*(-3*mLambda^2 + 2*mΞs^2 + mπp^2) + (-mLambda^2 + mΞs^2)^2*(3*mLambda^2 + mLambda*mΞs - 2*mπp^2)*mΩ + 2*(2*mLambda^5 - 2*mLambda^3*mΞs^2 + mLambda*mΞs^4 - mLambda^3*mπp^2 + mΞs^3*(mLambda^2 - mπp^2))*mΩ^2 + 2*mLambda*(mLambda^3 + mΞs^3)*mΩ^3 + mLambda*(mLambda^2 - mLambda*mΞs + mΞs^2)*mΩ^4) - MK^4*((mLambda + mΞs)*(mΞs^2 - mπp^2)*(-2*mLambda^2*mΞs + mLambda*mΞs^2 - mLambda*mπp^2 + 2*mΞs*mπp^2) + 2*(mLambda*mΞs^4 + 2*mLambda^3*mπp^2 - 2*mLambda*mΞs^2*mπp^2 - mLambda*mπp^4 + 2*mΞs*mπp^2*(mLambda^2 - mπp^2))*mΩ + 2*(2*mLambda*mΞs^3 + 3*mLambda^2*mπp^2 - mπp^4 + mΞs^2*(mLambda^2 + mπp^2) + mΞs*(3*mLambda^3 - mLambda*mπp^2))*mΩ^2 + mLambda*(5*mLambda^2 + 3*mLambda*mΞs + 5*mΞs^2)*mΩ^3 + 2*(mLambda^2 + 2*mLambda*mΞs + mπp^2)*mΩ^4 + 2*mLambda*mΩ^5) + MK^2*mΩ*(2*(-mLambda + mΞs)*(mLambda + mΞs)^2*(mLambda^2 - mπp^2)*(mΞs^2 - mπp^2) + 2*(mLambda + mΞs)*(-2*mLambda^3*mΞs^2 + mLambda*mΞs^4 + 2*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*mΞs*(mLambda^2 - mπp^2)^2)*mΩ + (4*mLambda*mΞs^4 + 2*mΞs^3*(mLambda^2 - mπp^2) - 4*mLambda*mΞs^2*(mLambda^2 + mπp^2) + 2*mΞs*(3*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4) + mLambda*(7*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4))*mΩ^2 + mLambda*(5*mLambda^3 + 6*mLambda^2*mΞs + 2*mLambda*mΞs^2 + 5*mΞs^3 - 4*mΞs*mπp^2)*mΩ^3 + 2*(3*mLambda^3 + 2*mLambda*mΞs^2 - mLambda*mπp^2 + mΞs*(mLambda^2 - mπp^2))*mΩ^4 + 2*mLambda*(mLambda + mΞs)*mΩ^5 + mLambda*mΩ^6) + mXi0^5*mΞs*(-2*(-mLambda^2 + mLambda*mΞs + 2*mΞs^2)*(mΞs^2 - mπp^2) - mΞs*(4*mLambda^2 + 5*mLambda*mΞs + mΞs^2)*mΩ + (2*mLambda^2 - 2*mLambda*mΞs + 5*mΞs^2)*mΩ^2 + MK^2*(7*mΞs^2 + 2*mπp^2 + 4*mΞs*mΩ - 2*mΩ^2)) + mXi0^4*mΞs*(-2*(-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2) + 2*(mLambda + mΞs)*(-2*mLambda^2*mΞs + mLambda*mΞs^2 - mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ + 2*(mLambda^3 - mLambda^2*mΞs + mLambda*mΞs^2 + 3*mΞs^3)*mΩ^2 + (2*mLambda^2 - 2*mLambda*mΞs + 5*mΞs^2)*mΩ^3 + MK^2*(7*mLambda*mΞs^2 + 5*mΞs^3 + 2*mLambda*mπp^2 + 4*mΞs*mπp^2 + 2*(2*mLambda*mΞs + 3*mΞs^2 + mπp^2)*mΩ - 2*mLambda*mΩ^2 - 2*mΩ^3)) + mXi0^3*(-((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)^2) - 2*mLambda*(-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)*mΩ + 2*(mLambda + mΞs)*(2*mΞs^4 - mLambda^2*mπp^2 + mΞs^2*(2*mLambda^2 - 3*mπp^2) - 2*mΞs*(mLambda^3 - mLambda*mπp^2))*mΩ^2 + 2*(mLambda^4 + mLambda^3*mΞs + 3*mLambda^2*mΞs^2 + 4*mLambda*mΞs^3 + mΞs^4)*mΩ^3 + (mLambda^3 - 3*mLambda^2*mΞs + 3*mLambda*mΞs^2 - 2*mΞs^3)*mΩ^4 + MK^4*(-5*mΞs^3 - 4*mΞs*mπp^2 - 2*(3*mΞs^2 + mπp^2)*mΩ + 2*mΩ^3) + MK^2*((mΞs^2 - mπp^2)*(-4*mLambda^2*mΞs + 3*mLambda*mΞs^2 + 6*mΞs^3 + mLambda*mπp^2 + 2*mΞs*mπp^2) + 2*(4*mLambda*mΞs^3 + 3*mΞs^4 + 2*mLambda^2*mπp^2 + mLambda*mΞs*mπp^2 + 2*mΞs^2*(mLambda^2 - mπp^2))*mΩ + (4*mLambda^2*mΞs + 4*mLambda*mΞs^2 - 4*mΞs^3 + 2*mLambda*mπp^2)*mΩ^2 - 2*(2*mLambda^2 + mLambda*mΞs + 2*mΞs^2)*mΩ^3 + (-mLambda + 2*mΞs)*mΩ^4)) + mXi0^2*(MK^4*(-5*mLambda*mΞs^3 - 2*mΞs^4 - 4*mLambda*mΞs*mπp^2 - 6*mΞs^2*mπp^2 - mπp^4 - (6*mLambda*mΞs^2 + 3*mΞs^3 + 2*mLambda*mπp^2 + 4*mΞs*mπp^2)*mΩ - 2*mΞs^2*mΩ^2 + 2*mLambda*mΩ^3 + mΩ^4) + mΩ*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)*(-2*mLambda^2 + mΞs^2 + mπp^2) - 2*(-mLambda + mΞs)*(mLambda + mΞs)^2*(-2*mLambda^2*mΞs + mLambda*mΞs^2 - mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ - 2*(mLambda + mΞs)*(-mLambda^4 + mΞs^4 + mLambda^2*mπp^2 + mΞs^2*(-4*mLambda^2 + 3*mπp^2) + 2*mΞs*(mLambda^3 - mLambda*mπp^2))*mΩ^2 + (2*mLambda^4 - 2*mLambda^3*mΞs + 2*mLambda^2*mΞs^2 + 3*mLambda*mΞs^3 - 3*mΞs^4)*mΩ^3 + (mLambda^3 - 3*mLambda^2*mΞs + 3*mLambda*mΞs^2 - 2*mΞs^3)*mΩ^4) + MK^2*((mLambda + mΞs)*(mΞs^2 - mπp^2)*(-4*mLambda^2*mΞs + mLambda*mΞs^2 + 2*mΞs^3 - mLambda*mπp^2 + 2*mΞs*mπp^2) + (mLambda*mΞs^4 + 2*mΞs^5 + 4*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*mΞs^3*(mLambda^2 - 4*mπp^2) + 4*mΞs^2*(mLambda^3 - 2*mLambda*mπp^2) + mΞs*(6*mLambda^2*mπp^2 - 2*mπp^4))*mΩ + 2*(2*mLambda^3*mΞs + mΞs^4 + mLambda^2*mπp^2 + 4*mΞs^2*(mLambda^2 - mπp^2))*mΩ^2 + 2*(-2*mLambda^3 + mLambda^2*mΞs + mLambda*mΞs^2 + mΞs^3 + mLambda*mπp^2)*mΩ^3 + (-3*mLambda^2 + mLambda*mΞs + 2*mΞs^2)*mΩ^4 + (-mLambda + 2*mΞs)*mΩ^5)) + mXi0*(MK^6*(mΞs + mΩ)*(mΞs^2 + 2*mπp^2 + mΞs*mΩ + mΩ^2) - mΩ^2*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)*(-2*mLambda^2 + mΞs^2 + mπp^2) + (-mLambda + mΞs)*(mLambda + mΞs)^2*(-3*mLambda^3 - 2*mLambda^2*mΞs + mLambda*mΞs^2 + 2*mΞs^3 + 2*mLambda*mπp^2)*mΩ + 2*(mLambda + mΞs)*(mLambda^4 - 2*mLambda^3*mΞs + mLambda*mΞs^3 + mΞs^4 - mLambda^2*mπp^2 + mLambda*mΞs*mπp^2 - mΞs^2*mπp^2)*mΩ^2 + (2*mLambda^4 + 2*mLambda^3*mΞs + 2*mLambda^2*mΞs^2 + 3*mLambda*mΞs^3 + mΞs^4)*mΩ^3 + mLambda*(mLambda^2 - mLambda*mΞs + mΞs^2)*mΩ^4) - MK^4*((mΞs^2 - mπp^2)*(-2*mLambda^2*mΞs + mLambda*mΞs^2 + 2*mΞs^3 + mLambda*mπp^2 + 2*mΞs*mπp^2) + (3*mLambda*mΞs^3 + 4*mΞs^4 + 4*mLambda^2*mπp^2 + 2*mLambda*mΞs*mπp^2 - 2*mΞs^2*mπp^2 - mπp^4)*mΩ + mΞs*(6*mLambda^2 + 4*mLambda*mΞs + 5*mΞs^2 - 4*mπp^2)*mΩ^2 + (5*mLambda^2 + 3*mLambda*mΞs + 4*mΞs^2)*mΩ^3 + (mLambda + 2*mΞs)*mΩ^4 + mΩ^5) + MK^2*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)^2 + (mLambda + mΞs)*(mΞs^2 - mπp^2)*(-2*mLambda^3 + mLambda*mΞs^2 + 2*mΞs^3 + mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ + (5*mLambda*mΞs^4 + 4*mΞs^5 - 2*mLambda^3*mπp^2 + mLambda*mπp^4 + 2*mΞs^3*(mLambda^2 - 2*mπp^2) + 4*mΞs^2*(mLambda^3 - 2*mLambda*mπp^2) + 2*mΞs*(2*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4))*mΩ^2 + (7*mLambda^4 + 8*mLambda^3*mΞs + 6*mLambda*mΞs^3 + 5*mΞs^4 - 2*mLambda^2*mπp^2 - 4*mLambda*mΞs*mπp^2)*mΩ^3 + (3*mLambda^3 + 5*mLambda*mΞs^2 + 4*mΞs^3 - 2*mLambda*mπp^2 + mΞs*(mLambda^2 - 2*mπp^2))*mΩ^4 + (3*mLambda^2 + 3*mLambda*mΞs + 2*mΞs^2)*mΩ^5 + mLambda*mΩ^6)))*C0[mXi0^2, mLambda^2, mπp^2, mΩ^2, MK^2, mΞs^2])/(288*mΞs^2*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΩ^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - ((-mDelta + mΩ)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - (((Dd - 3*F)*(Dd + 3*F)*(hD + 3*hF)*(((mLambda^2 + mN*mXi0)*A0[MK^2])/(32*mLambda*mXi0*Pi^2) - ((mLambda + mXi0)*A0[mLambda^2])/(32*mXi0*Pi^2) - ((mLambda + mN)*A0[mN^2])/(32*mLambda*Pi^2) + ((mLambda + mN)*(mLambda^4 + mLambda^2*mN^2 - 2*mLambda*(MK^2 + (mLambda - mN)*mN)*mXi0 - (MK^2 + mLambda^2 + 2*mLambda*mN - mN^2)*mXi0^2 - mLambda^2*mπp^2 + 2*mLambda*mN*mπp^2 - mN^2*mπp^2 + MK^2*(-mLambda^2 + mπp^2))*B0[mLambda^2, MK^2, mN^2])/(32*mLambda*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mLambda + mXi0)*(-2*MK^2*mLambda*mXi0 - 2*(mLambda + mN)*mXi0^3 + mXi0^4 + 2*mLambda*mXi0*mπp^2 - (MK^2 - mLambda^2)*(mLambda^2 - mπp^2) - mXi0^2*(MK^2 + 2*mLambda^2 - 2*mLambda*mN - 2*mN^2 + mπp^2))*B0[mXi0^2, MK^2, mLambda^2])/(32*mXi0*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) - ((mLambda + mN)*(mLambda + mXi0)*(mLambda^2 + mLambda*mN + (mLambda + mN)*mXi0 - mπp^2)*B0[mπp^2, mLambda^2, mN^2])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mLambda + mN)*(mLambda + mXi0)*(mLambda^4 + mLambda^3*(-mLambda + mN) - mLambda^3*mXi0 + mLambda*(-mLambda + mN)^2*mXi0 - MK^2*(mLambda + mN)*mXi0 - mN^2*mXi0^2 + mN*mXi0^3 - mLambda*(-mLambda + mN)*(mLambda^2 - mπp^2) + (-mLambda + mN)*mXi0*(mN^2 - mπp^2) + MK^2*(-mLambda^2 - mLambda*mN + mπp^2))*C0[mXi0^2, mLambda^2, mπp^2, mLambda^2, MK^2, mN^2])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd + F)*(Dd + 3*F)*(hD - hF)*(((mLambda*mSigma + mN*mXi0)*A0[MK^2])/(32*mLambda*mXi0*Pi^2) - ((mLambda + mN)*A0[mN^2])/(32*mLambda*Pi^2) - ((mSigma + mXi0)*A0[mSigma^2])/(32*mXi0*Pi^2) + ((mLambda + mN)*(mLambda^4 - 2*mLambda^3*mN + mLambda^2*mN^2 - 2*mLambda^3*mSigma + 2*mLambda^2*mN*mSigma + 2*mLambda^2*mSigma^2 - 2*mLambda*(MK^2 + (mLambda - mN)*mN)*mXi0 - (MK^2 + mLambda^2 + 2*mLambda*mN - mN^2)*mXi0^2 - mLambda^2*mπp^2 + 2*mLambda*mN*mπp^2 - mN^2*mπp^2 + MK^2*(-mLambda^2 + mπp^2))*B0[mLambda^2, MK^2, mN^2])/(32*mLambda*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mSigma + mXi0)*(-2*MK^2*mLambda*mXi0 - 2*(mN + mSigma)*mXi0^3 + mXi0^4 - (MK^2 - mSigma^2)*(mLambda^2 - mπp^2) + 2*mSigma*mXi0*(-mLambda^2 + mLambda*mSigma + mπp^2) - mXi0^2*(MK^2 + mLambda^2 - 2*mN^2 + 2*mLambda*mSigma - 2*mN*mSigma - mSigma^2 + mπp^2))*B0[mXi0^2, MK^2, mSigma^2])/(32*mXi0*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) - ((mLambda + mN)*(mSigma + mXi0)*(mLambda*mN + mLambda*mSigma + (mN + mSigma)*mXi0 - mπp^2)*B0[mπp^2, mN^2, mSigma^2])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mLambda + mN)*(mSigma + mXi0)*(mLambda*(-mLambda + mN)*mSigma^2 + mLambda*mSigma^3 + (-mLambda + mN)^2*mSigma*mXi0 - mLambda*mSigma^2*mXi0 - MK^2*(mN + mSigma)*mXi0 - mN*(-mLambda + mN + mSigma)*mXi0^2 + mN*mXi0^3 - (-mLambda + mN)*mSigma*(mLambda^2 - mπp^2) + (-mLambda + mN)*mXi0*(mN^2 - mπp^2) + MK^2*(-(mLambda*mN) - mLambda*mSigma + mπp^2))*C0[mXi0^2, mLambda^2, mπp^2, mSigma^2, MK^2, mN^2])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*f^3) + (Dd*(Dd + 3*F)*(hD - 3*hF)*(-1/16*A0[mLambda^2]/Pi^2 - A0[mXi0^2]/(16*Pi^2) + A0[(4*MK^2)/3 - Mπ^2/3]/(16*Pi^2) + ((2*mLambda^2*mXi0^2 - 2*mLambda*mXi0*((4*MK^2)/3 - Mπ^2/3) - mXi0^2*((4*MK^2)/3 + 2*mLambda^2 - Mπ^2/3) + ((4*MK^2)/3 - Mπ^2/3)*(-mLambda^2 + mπp^2))*B0[mLambda^2, mLambda^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mXi0^4 - 2*mXi0^3*(mLambda + mXi0) - 2*mLambda*mXi0*((4*MK^2)/3 - Mπ^2/3) - ((4*MK^2)/3 - mXi0^2 - Mπ^2/3)*(mLambda^2 - mπp^2) + 2*mXi0^2*(-mLambda^2 + mLambda*mXi0 + mπp^2) - mXi0^2*((4*MK^2)/3 - mLambda^2 - mXi0^2 - Mπ^2/3 + mπp^2))*B0[mXi0^2, mXi0^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) - (mLambda*mXi0*(mLambda^2 + mLambda*mXi0 + mXi0*(mLambda + mXi0) - mπp^2)*B0[mπp^2, mLambda^2, mXi0^2])/(4*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + (mLambda*mXi0*(-(mXi0*(mLambda + mXi0)*((4*MK^2)/3 - Mπ^2/3)) + ((4*MK^2)/3 - Mπ^2/3)*(-mLambda^2 - mLambda*mXi0 + mπp^2))*C0[mXi0^2, mLambda^2, mπp^2, mXi0^2, (4*MK^2)/3 - Mπ^2/3, mLambda^2])/(4*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) - ((-mN + mXi0)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd - F)*(hD + hF)*(-1/32*((mLambda + mSigma)*A0[mSigma^2])/(mLambda*Pi^2) - A0[mXi0^2]/(16*Pi^2) + ((mLambda*mXi0 + mSigma*mXi0)*A0[Mπ^2])/(32*mLambda*mXi0*Pi^2) + ((mLambda + mSigma)*(mLambda^4 - 2*mLambda^3*mSigma + mLambda^2*mSigma^2 - 2*mLambda^3*mXi0 + 2*mLambda^2*mSigma*mXi0 + 2*mLambda^2*mXi0^2 - 2*mLambda*mXi0*((mLambda - mSigma)*mSigma + Mπ^2) - mXi0^2*(mLambda^2 + 2*mLambda*mSigma - mSigma^2 + Mπ^2) - mLambda^2*mπp^2 + 2*mLambda*mSigma*mπp^2 - mSigma^2*mπp^2 + Mπ^2*(-mLambda^2 + mπp^2))*B0[mLambda^2, mSigma^2, Mπ^2])/(32*mLambda*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mXi0^4 - 2*mXi0^3*(mSigma + mXi0) - 2*mLambda*mXi0*Mπ^2 - (-mXi0^2 + Mπ^2)*(mLambda^2 - mπp^2) + 2*mXi0^2*(-mLambda^2 + mLambda*mXi0 + mπp^2) - mXi0^2*(mLambda^2 - 2*mSigma^2 + 2*mLambda*mXi0 - 2*mSigma*mXi0 - mXi0^2 + Mπ^2 + mπp^2))*B0[mXi0^2, mXi0^2, Mπ^2])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) - ((mLambda + mSigma)*mXi0*(mLambda*mSigma + mLambda*mXi0 + mXi0*(mSigma + mXi0) - mπp^2)*B0[mπp^2, mSigma^2, mXi0^2])/(8*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mLambda + mSigma)*mXi0*(mLambda*(-mLambda + mSigma)*mXi0^2 + (-mLambda + mSigma)^2*mXi0^2 + mSigma*mXi0^3 - mSigma*mXi0^2*(-mLambda + mSigma + mXi0) - mXi0*(mSigma + mXi0)*Mπ^2 - (-mLambda + mSigma)*mXi0*(mLambda^2 - mπp^2) + (-mLambda + mSigma)*mXi0*(mSigma^2 - mπp^2) + Mπ^2*(-(mLambda*mSigma) - mLambda*mXi0 + mπp^2))*C0[mXi0^2, mLambda^2, mπp^2, mXi0^2, Mπ^2, mSigma^2])/(8*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) - ((-mN + mXi0)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(4*f^3))/Sqrt[2] - ((Sqrt[3]*hD*(A0[MK^2]/(32*Pi^2) + (mXi0*A0[MK^2])/(32*mLambda*Pi^2) + A0[mLambda^2]/(32*Pi^2) - (mXi0*A0[mLambda^2])/(32*mLambda*Pi^2) + (MK^2*B0[mLambda^2, MK^2, mLambda^2])/(32*Pi^2) - (mLambda^2*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) - (MK^2*mXi0*B0[mLambda^2, MK^2, mLambda^2])/(32*mLambda*Pi^2) + (mLambda*mXi0*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) - ((mLambda - mN)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*f^3) + (hD*((mSigma*A0[MK^2])/(32*mLambda*Pi^2) + (mXi0*A0[MK^2])/(32*mLambda*Pi^2) + A0[mSigma^2]/(16*Pi^2) - (mSigma*A0[mSigma^2])/(32*mLambda*Pi^2) - (mXi0*A0[mSigma^2])/(32*mLambda*Pi^2) + (MK^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) - (mLambda^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) - (MK^2*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (3*mLambda*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) + (mSigma^3*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (MK^2*mXi0*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) + (mLambda*mXi0*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) + (mSigma*mXi0*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) + (mSigma^2*mXi0*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - ((-mN + mSigma)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*Sqrt[3]*f^3) + ((hD - 3*hF)*(A0[mXi0^2]/(16*Pi^2) - (mXi0*A0[mXi0^2])/(16*mLambda*Pi^2) + (mXi0*A0[Mπ^2])/(16*mLambda*Pi^2) - (mLambda^2*B0[mLambda^2, mXi0^2, Mπ^2])/(16*Pi^2) - (mLambda*mXi0*B0[mLambda^2, mXi0^2, Mπ^2])/(16*Pi^2) + (mXi0^2*B0[mLambda^2, mXi0^2, Mπ^2])/(16*Pi^2) + (mXi0^3*B0[mLambda^2, mXi0^2, Mπ^2])/(16*mLambda*Pi^2) + (Mπ^2*B0[mLambda^2, mXi0^2, Mπ^2])/(16*Pi^2) - (mXi0*Mπ^2*B0[mLambda^2, mXi0^2, Mπ^2])/(16*mLambda*Pi^2) - ((-mN + mXi0)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2]}}

==> anc/SChPTnopcb.m <==
{{Sigmappip, ((hD + hF)*(A0[MK^2]/(32*Pi^2) + (mSigmap*A0[MK^2])/(32*mn*Pi^2) + A0[mn^2]/(32*Pi^2) - (mSigmap*A0[mn^2])/(32*mn*Pi^2) + (MK^2*B0[mn^2, MK^2, mn^2])/(32*Pi^2) - (mn^2*B0[mn^2, MK^2, mn^2])/(8*Pi^2) - (MK^2*mSigmap*B0[mn^2, MK^2, mn^2])/(32*mn*Pi^2) + (mn*mSigmap*B0[mn^2, MK^2, mn^2])/(8*Pi^2)))/(4*Sqrt[2]*f^3) - ((hD - hF)*(-1/16*A0[mn^2]/Pi^2 + (mn*A0[mn^2])/(16*mSigmap*Pi^2) - (mn*A0[Mπ^2])/(16*mSigmap*Pi^2) - (mn^2*B0[mSigmap^2, mn^2, Mπ^2])/(16*Pi^2) - (mn^3*B0[mSigmap^2, mn^2, Mπ^2])/(16*mSigmap*Pi^2) + (mn*mSigmap*B0[mSigmap^2, mn^2, Mπ^2])/(16*Pi^2) + (mSigmap^2*B0[mSigmap^2, mn^2, Mπ^2])/(16*Pi^2) - (Mπ^2*B0[mSigmap^2, mn^2, Mπ^2])/(16*Pi^2) + (mn*Mπ^2*B0[mSigmap^2, mn^2, Mπ^2])/(16*mSigmap*Pi^2)))/(4*Sqrt[2]*f^3) + (hD*(mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(64*Sqrt[2]*f^3*Pi^2) + (hF*(-mn + mSigmap)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(64*Sqrt[2]*f^3*Pi^2) + (hD*(-1/32*(mLambda*A0[MK^2])/(mSigmap*Pi^2) - (mn*A0[MK^2])/(32*mSigmap*Pi^2) - A0[mLambda^2]/(16*Pi^2) + (mLambda*A0[mLambda^2])/(32*mSigmap*Pi^2) + (mn*A0[mLambda^2])/(32*mSigmap*Pi^2) - (MK^2*B0[mSigmap^2, MK^2, mLambda^2])/(16*Pi^2) - (mLambda*mn*B0[mSigmap^2, MK^2, mLambda^2])/(16*Pi^2) + (MK^2*mLambda*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) - (mLambda^3*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) + (MK^2*mn*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) - (mLambda^2*mn*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) + (3*mLambda*mSigmap*B0[mSigmap^2, MK^2, mLambda^2])/(32*Pi^2) - (mn*mSigmap*B0[mSigmap^2, MK^2, mLambda^2])/(32*Pi^2) + (mSigmap^2*B0[mSigmap^2, MK^2, mLambda^2])/(16*Pi^2) - ((mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(16*Pi^2)))/(4*Sqrt[2]*f^3) + (hF*(-1/32*A0[MK^2]/Pi^2 - (mn*A0[MK^2])/(32*mSigmap*Pi^2) - A0[mSigmap^2]/(32*Pi^2) + (mn*A0[mSigmap^2])/(32*mSigmap*Pi^2) - (MK^2*B0[mSigmap^2, MK^2, mSigmap^2])/(32*Pi^2) + (MK^2*mn*B0[mSigmap^2, MK^2, mSigmap^2])/(32*mSigmap*Pi^2) - (mn*mSigmap*B0[mSigmap^2, MK^2, mSigmap^2])/(8*Pi^2) + (mSigmap^2*B0[mSigmap^2, MK^2, mSigmap^2])/(8*Pi^2) - ((-mn + mSigmap)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(16*Pi^2)))/(4*Sqrt[2]*f^3) - ((hD - hF)*(-mn + mSigmap)*(4*mn + 3*mn*Log[ScaleMu^2/mn^2]))/(128*Sqrt[2]*f^3*Pi^2) - ((hD - hF)*(A0[mSigmap^2]/(16*Pi^2) - (mSigmap*A0[mSigmap^2])/(16*mn*Pi^2) + (mSigmap*A0[Mπ^2])/(16*mn*Pi^2) - (mn^2*B0[mn^2, mSigmap^2, Mπ^2])/(16*Pi^2) - (mn*mSigmap*B0[mn^2, mSigmap^2, Mπ^2])/(16*Pi^2) + (mSigmap^2*B0[mn^2, mSigmap^2, Mπ^2])/(16*Pi^2) + (mSigmap^3*B0[mn^2, mSigmap^2, Mπ^2])/(16*mn*Pi^2) + (Mπ^2*B0[mn^2, mSigmap^2, Mπ^2])/(16*Pi^2) - (mSigmap*Mπ^2*B0[mn^2, mSigmap^2, Mπ^2])/(16*mn*Pi^2) - ((-mn + mSigmap)*(4*mn + 3*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(4*Sqrt[2]*f^3)}, {Sigmappi0, (-1/24*((hD - hF)*A0[MK^2])/(Sqrt[2]*f^3*Pi^2) - ((hD - hF)*A0[Mπ^2])/(128*Sqrt[2]*f^3*Pi^2) - (3*(hD - hF)*A0[(4*MK^2)/3 - Mπ^2/3])/(128*Sqrt[2]*f^3*Pi^2))/Sqrt[2] + ((hD*(mLambda - mP)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(64*Sqrt[2]*f^3*Pi^2) + (hF*(-mP + mSigmap)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(64*Sqrt[2]*f^3*Pi^2) - ((hD + hF)*(-mP + mSigmap)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(64*Sqrt[2]*f^3*Pi^2))/Sqrt[2] + (-1/4*((hD - hF)*(-1/16*A0[mP^2]/Pi^2 + (mP*A0[mP^2])/(16*mSigmap*Pi^2) - (mP*A0[Mπ^2])/(16*mSigmap*Pi^2) - (mP^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) - (mP^3*B0[mSigmap^2, mP^2, Mπ^2])/(16*mSigmap*Pi^2) + (mP*mSigmap*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) + (mSigmap^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) - (Mπ^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) + (mP*Mπ^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*mSigmap*Pi^2)))/(Sqrt[2]*f^3) - ((-hD + hF)*(-1/16*A0[mP^2]/Pi^2 + (mP*A0[mP^2])/(16*mSigmap*Pi^2) - (mP*A0[Mπ^2])/(16*mSigmap*Pi^2) - (mP^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) - (mP^3*B0[mSigmap^2, mP^2, Mπ^2])/(16*mSigmap*Pi^2) + (mP*mSigmap*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) + (mSigmap^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) - (Mπ^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*Pi^2) + (mP*Mπ^2*B0[mSigmap^2, mP^2, Mπ^2])/(16*mSigmap*Pi^2)))/(4*Sqrt[2]*f^3) + (hD*(-1/32*(mLambda*A0[MK^2])/(mSigmap*Pi^2) - (mP*A0[MK^2])/(32*mSigmap*Pi^2) - A0[mLambda^2]/(16*Pi^2) + (mLambda*A0[mLambda^2])/(32*mSigmap*Pi^2) + (mP*A0[mLambda^2])/(32*mSigmap*Pi^2) - (MK^2*B0[mSigmap^2, MK^2, mLambda^2])/(16*Pi^2) - (mLambda*mP*B0[mSigmap^2, MK^2, mLambda^2])/(16*Pi^2) + (MK^2*mLambda*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) - (mLambda^3*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) + (MK^2*mP*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) - (mLambda^2*mP*B0[mSigmap^2, MK^2, mLambda^2])/(32*mSigmap*Pi^2) + (3*mLambda*mSigmap*B0[mSigmap^2, MK^2, mLambda^2])/(32*Pi^2) - (mP*mSigmap*B0[mSigmap^2, MK^2, mLambda^2])/(32*Pi^2) + (mSigmap^2*B0[mSigmap^2, MK^2, mLambda^2])/(16*Pi^2) - ((mLambda - mP)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(16*Pi^2)))/(4*Sqrt[2]*f^3) + (hF*(-1/32*A0[MK^2]/Pi^2 - (mP*A0[MK^2])/(32*mSigmap*Pi^2) - A0[mSigmap^2]/(32*Pi^2) + (mP*A0[mSigmap^2])/(32*mSigmap*Pi^2) - (MK^2*B0[mSigmap^2, MK^2, mSigmap^2])/(32*Pi^2) + (MK^2*mP*B0[mSigmap^2, MK^2, mSigmap^2])/(32*mSigmap*Pi^2) - (mP*mSigmap*B0[mSigmap^2, MK^2, mSigmap^2])/(8*Pi^2) + (mSigmap^2*B0[mSigmap^2, MK^2, mSigmap^2])/(8*Pi^2) - ((-mP + mSigmap)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(16*Pi^2)))/(4*Sqrt[2]*f^3) - ((hD + hF)*(-1/32*A0[MK^2]/Pi^2 - (mP*A0[MK^2])/(32*mSigmap*Pi^2) - A0[mSigmap^2]/(32*Pi^2) + (mP*A0[mSigmap^2])/(32*mSigmap*Pi^2) - (MK^2*B0[mSigmap^2, MK^2, mSigmap^2])/(32*Pi^2) + (MK^2*mP*B0[mSigmap^2, MK^2, mSigmap^2])/(32*mSigmap*Pi^2) - (mP*mSigmap*B0[mSigmap^2, MK^2, mSigmap^2])/(8*Pi^2) + (mSigmap^2*B0[mSigmap^2, MK^2, mSigmap^2])/(8*Pi^2) - ((-mP + mSigmap)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(16*Pi^2)))/(4*Sqrt[2]*f^3))/Sqrt[2] - (hC*^2*((2*mP*mSigmap^7*mπ0^2 + 2*mP*mSigmap^6*mπ0^2*(-mP + mΞs - mΣs) - 2*mP*(MK^4 - mΞs^4)*mπ0^2*(mP^2 - mπ0^2)*(mP + mΞs + mΣs) + 2*mP*mSigmap^5*mπ0^2*(-6*MK^2 + mP^2 - 4*mΞs^2 + mπ0^2 + mP*mΣs + 5*mΣs^2 - 2*mΞs*(mP + mΣs)) - 2*mSigmap^4*(mP*mΞs^5 + mπ0^2*(MK^4 - 8*MK^2*mP^2 + 2*mP^4 + mP^2*mπ0^2) + 2*mP*mΞs^4*mΣs + mP*mπ0^2*(-5*MK^2 + 2*mP^2 + mπ0^2)*mΣs + 10*mP*mπ0^2*mΣs^3 - mπ0^2*mΣs^4 + mP*mΣs^5 + mP*mΞs^3*(8*mπ0^2 + 3*mΣs^2) + mP*mΞs^2*(-2*mP*mπ0^2 - 2*mπ0^2*mΣs + 3*mΣs^3) + mP*mΞs*(3*MK^2*mπ0^2 - 2*mπ0^4 - 5*mP*mπ0^2*mΣs - 7*mπ0^2*mΣs^2 + 2*mΣs^4)) + mSigmap^3*(2*mP^2*mΞs^5 + mP*mπ0^2*(27*MK^4 - 8*MK^2*(mP^2 + 2*mπ0^2) + 2*(mP^4 + 4*mP^2*mπ0^2 + mπ0^4)) - 2*mπ0^2*(MK^4 + MK^2*mP^2 - 2*mP^2*mπ0^2)*mΣs - 2*mP*mπ0^2*(11*MK^2 + 3*mP^2 + mπ0^2)*mΣs^2 + 16*mP^2*mπ0^2*mΣs^3 - 28*mP*mπ0^2*mΣs^4 + 2*(mP^2 + mπ0^2)*mΣs^5 + mP*mΞs^4*(27*mπ0^2 + 4*mP*mΣs) + 2*mP*mΞs^3*(10*mP*mπ0^2 + 12*mπ0^2*mΣs + 3*mP*mΣs^2) + 2*mP*mΞs^2*(mπ0^2*(13*MK^2 - 3*mP^2 - 8*mπ0^2) + mP*mπ0^2*mΣs - 7*mπ0^2*mΣs^2 + 3*mP*mΣs^3) + 2*mΞs*(-(mπ0^2*(MK^4 - 11*MK^2*mP^2 + 2*mP^4 + 3*mP^2*mπ0^2)) + mP*mπ0^2*(13*MK^2 - 4*(3*mP^2 + mπ0^2))*mΣs - 10*mP^2*mπ0^2*mΣs^2 - 6*mP*mπ0^2*mΣs^3 + (2*mP^2 + mπ0^2)*mΣs^4)) + mSigmap^2*(2*mΞs^5*(mP^3 - mP*mπ0^2) + 2*mπ0^2*(MK^4*(-27*mP^2 + mπ0^2) - mP^4*(mP^2 + mπ0^2) + 4*MK^2*mP^2*(2*mP^2 + mπ0^2)) - 2*mP*mπ0^2*(25*MK^4 + 2*mP^4 + 3*mP^2*mπ0^2 + mπ0^4 - MK^2*(11*mP^2 + 7*mπ0^2))*mΣs + 4*mP^2*mπ0^2*(-MK^2 + mP^2 + mπ0^2)*mΣs^2 + 20*mP*mπ0^2*(mP^2 + mπ0^2)*mΣs^3 - mπ0^2*(mP^2 + 2*mπ0^2)*mΣs^4 + mP*(2*mP^2 + mπ0^2)*mΣs^5 + mP*mΞs^4*(-(mP*mπ0^2) + 4*mP^2*mΣs - 3*mπ0^2*mΣs) + 2*mP*mΞs^3*(8*mπ0^2*(mP^2 - mπ0^2) - 6*mP*mπ0^2*mΣs + 3*(mP^2 + mπ0^2)*mΣs^2) + 2*mP*mΞs^2*(2*mP*mπ0^2*(-MK^2 + mπ0^2) + (-10*mP^2*mπ0^2 + 4*mπ0^4)*mΣs - 4*mP*mπ0^2*mΣs^2 + 3*(mP^2 + mπ0^2)*mΣs^3) + mP*mΞs*(mπ0^2*(5*MK^4 + 2*(mP^2 + mπ0^2)^2 - 2*MK^2*(mP^2 + 5*mπ0^2)) - 2*mP*mπ0^2*(8*MK^2 - 5*mP^2 + mπ0^2)*mΣs + 2*mπ0^2*(mP^2 - 7*mπ0^2)*mΣs^2 - 12*mP*mπ0^2*mΣs^3 + (4*mP^2 + 3*mπ0^2)*mΣs^4)) + mSigmap*(mΞs^5*(-2*mP^4 + mP^2*mπ0^2) + mP*mπ0^2*(-64*MK^6 + MK^4*(27*mP^2 + 28*mπ0^2) - 4*MK^2*(3*mP^4 + 4*mP^2*mπ0^2 + mπ0^4) + 2*(mP^6 + mP^4*mπ0^2 + mP^2*mπ0^4 + mπ0^6)) + mπ0^2*(2*mP^2*(mP^2 + mπ0^2)^2 + MK^4*(5*mP^2 + 2*mπ0^2) - 2*MK^2*(3*mP^4 + 5*mP^2*mπ0^2))*mΣs - 2*mP*mπ0^2*(4*(mP^2 + mπ0^2)^2 - MK^2*(13*mP^2 + 11*mπ0^2))*mΣs^2 - 16*mP^2*mπ0^2*(mP^2 + mπ0^2)*mΣs^3 + 27*mP*mπ0^2*(mP^2 + mπ0^2)*mΣs^4 - 2*(mP^4 + mP^2*mπ0^2 + mπ0^4)*mΣs^5 + mP*mΞs^4*(-28*mP^2*mπ0^2 + 27*mπ0^4 - 4*mP^3*mΣs + 3*mP*mπ0^2*mΣs) - 2*mP*mΞs^3*(mP^2 - mπ0^2)*(10*mP*mπ0^2 + 6*mπ0^2*mΣs + 3*mP*mΣs^2) + 2*mP*mΞs^2*(mP^2 - mπ0^2)*(mπ0^2*(-11*MK^2 + 5*mP^2 + 4*mπ0^2) + 7*mP*mπ0^2*mΣs - 7*mπ0^2*mΣs^2 - 3*mP*mΣs^3) + mΞs*(-2*mπ0^2*(MK^4*(25*mP^2 - mπ0^2) - MK^2*(5*mP^4 + 7*mP^2*mπ0^2) + mP^2*(mP^4 + mP^2*mπ0^2 + mπ0^4)) - 2*mP*mπ0^2*(8*MK^4 + 2*mP^2*(mP^2 + 2*mπ0^2) - MK^2*(13*mP^2 + 5*mπ0^2))*mΣs + 4*mP^2*mπ0^2*(mP^2 + 2*mπ0^2)*mΣs^2 + 12*mP*mπ0^2*(2*mP^2 + mπ0^2)*mΣs^3 - (4*mP^4 + 3*mP^2*mπ0^2 + 2*mπ0^4)*mΣs^4)))/(3456*mP*mSigmap*mΞs^2*mπ0^2*mΣs^2*Pi^2) + ((2*mP^3*mSigmap^7 - 2*mP^3*(MK^2 - mΞs^2)^2*(mP^2 - mπ0^2)*(mP + mΞs + mΣs) + mSigmap^6*(-2*MK^4 + 3*mP^3*(-mP + mΞs) - 6*mP^3*mΣs + 3*mP^2*mΣs^2 - 4*mP*mΣs^3 - 2*mΣs^4 + MK^2*(3*mP^2 + 4*mP*mΣs + 4*mΣs^2)) + mP^3*mSigmap*(MK^2 - mΞs^2)*(MK^2*(2*mP^2 + mP*mΞs - mπ0^2 + mP*mΣs) - mΞs*(mP*mΞs^2 - 4*(mP^2 - mπ0^2)*(mP + mΣs) + mΞs*(-2*mP^2 + 3*mπ0^2 + mP*mΣs))) + mSigmap^4*(-3*mP^6 - 4*mP^3*mΞs^3 + 2*mP^4*mπ0^2 - 6*mP^5*mΣs - 5*mP^4*mΣs^2 + mP^3*mΣs^3 + 4*mP*mπ0^2*mΣs^3 + 4*mP^2*mΣs^4 + 2*mπ0^2*mΣs^4 + mP*mΣs^5 + MK^4*(5*mP^2 + mP*mΞs + 2*mπ0^2 + mP*mΣs) + mP^2*mΞs^2*(-5*mP^2 + 3*mP*mΣs - 3*mΣs^2) + mP*mΞs*mΣs*(-4*mP^3 - 6*mP^2*mΣs - mP*mΣs^2 + mΣs^3) + MK^2*(24*mP^4 + 3*mP^2*mΞs^2 - 6*mP^2*mπ0^2 + 35*mP^3*mΣs - 4*mP*mπ0^2*mΣs - 9*mP^2*mΣs^2 - 4*mπ0^2*mΣs^2 - 2*mP*mΣs^3 + mP*mΞs*(-2*mP^2 + mP*mΣs - 2*mΣs^2))) + mSigmap^5*(2*mP^5 - 2*mP^3*mΞs^2 + mP^3*mπ0^2 + 4*mP^3*mΣs^2 + 7*mP^2*mΣs^3 - 2*mP*mΣs^4 - 2*mΣs^5 - 2*MK^4*(-mP + mΞs + mΣs) - mΞs*(6*mP^4 + 7*mP^3*mΣs - 3*mP^2*mΣs^2 + 4*mP*mΣs^3 + 2*mΣs^4) + MK^2*(-9*mP^3 - mP^2*mΣs + 4*mΣs^3 + mΞs*(3*mP^2 + 4*mP*mΣs + 4*mΣs^2))) + mP^3*mSigmap^2*(MK^4*(5*mP + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mP + 8*mΣs) + 3*(mP + mΣs)*(mP^2 - 2*mπ0^2 + mΣs^2) + mΞs*(-mP^2 - 4*mπ0^2 + mP*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 - 3*(-mP + mΣs)*(mP + mΣs)^2 + mΞs^2*(4*mP + mΣs) - mΞs*(-7*mP^2 + 2*mπ0^2 + mP*mΣs + 6*mΣs^2))) + mSigmap^3*(MK^4*(38*mP^3 + 7*mP^2*mΞs - mP*mπ0^2 + 2*mΞs*mπ0^2 + 4*mP^2*mΣs + 2*mπ0^2*mΣs) + (-mP + mΣs)*(mP + mΣs)^3*(-(mP*(2*mP^2 + mπ0^2)) + (mP^2 + 2*mπ0^2)*mΣs) + mP^2*mΞs^3*(mP^2 + 5*mP*mΣs - 3*mΣs^2) - 2*mP^2*mΞs^2*(-2*mP^3 + 2*mP*mπ0^2 + 3*mP^2*mΣs + 6*mP*mΣs^2 + 3*mΣs^3) + mΞs*(mP + mΣs)*(-6*mP^5 - (mP^4 + 2*mP^2*mπ0^2)*mΣs + 2*mP*(2*mP^2 + mπ0^2)*mΣs^2 + (mP^2 + 2*mπ0^2)*mΣs^3) + MK^2*(3*mP^2*mΞs^3 + 2*mP^2*mΞs^2*(mP + 3*mΣs) - mΞs*(-35*mP^4 + 6*mP^2*mπ0^2 + (-56*mP^3 + 4*mP*mπ0^2)*mΣs + 4*(2*mP^2 + mπ0^2)*mΣs^2) - (mP + mΣs)*(9*mP^4 + 6*mP^2*mπ0^2 - (7*mP^3 + 2*mP*mπ0^2)*mΣs + (5*mP^2 + 4*mπ0^2)*mΣs^2))))*A0[MK^2])/(1728*mP^3*mSigmap^3*mΞs^2*mΣs^2*Pi^2) + ((2*mSigmap^7*mπ0^4 + 2*(MK^2 - mΞs^2)^2*mπ0^4*(mP^2 - mπ0^2)*(mP + mΞs + mΣs) + mSigmap^6*(-2*mΞs^5 - 2*mP*mπ0^4 - 4*mΞs^4*mΣs - 5*mπ0^4*mΣs - 7*mπ0^2*mΣs^3 + 2*mΣs^5 - 2*mΞs^3*(-3*mπ0^2 + mΣs^2) + 2*mΞs^2*(2*mπ0^2*mΣs + mΣs^3) + mΞs*(5*mπ0^4 - 6*mπ0^2*mΣs^2 + 4*mΣs^4)) + mSigmap^5*(2*mP*mΞs^5 + mπ0^4*(-7*MK^2 + mP^2 + 2*mπ0^2) + 4*mπ0^4*mΣs^2 + 7*mP*mπ0^2*mΣs^3 - 2*mπ0^2*mΣs^4 - 2*mP*mΣs^5 + mΞs^4*(-mπ0^2 + 4*mP*mΣs) + 2*mΞs^3*(-3*mP*mπ0^2 - 2*mπ0^2*mΣs + mP*mΣs^2) - mΞs^2*(7*mπ0^4 + 4*mP*mπ0^2*mΣs + 6*mπ0^2*mΣs^2 + 2*mP*mΣs^3) - mΞs*(7*mP*mπ0^4 + 6*mπ0^4*mΣs - 6*mP*mπ0^2*mΣs^2 + 5*mπ0^2*mΣs^3 + 4*mP*mΣs^4)) + mSigmap^4*(mΞs^5*(2*mP^2 - mπ0^2) - mP*mπ0^4*(-7*MK^2 + mP^2 + mπ0^2) + mπ0^4*(14*MK^2 - 3*mP^2 - 4*mπ0^2)*mΣs + mP*mπ0^4*mΣs^2 + mπ0^2*(3*MK^2 + 4*mP^2 + 7*mπ0^2)*mΣs^3 + mP*mπ0^2*mΣs^4 - 2*(mP^2 + mπ0^2)*mΣs^5 + mΞs^4*(-(mP*mπ0^2) + 4*mP^2*mΣs - 2*mπ0^2*mΣs) + mΞs^3*(mπ0^2*(3*MK^2 - 9*mP^2 + 8*mπ0^2) - mP*mπ0^2*mΣs + 2*(mP^2 - 2*mπ0^2)*mΣs^2) - mΞs^2*(3*mP*mπ0^4 + mπ0^2*(-6*MK^2 + 10*mP^2 - 3*mπ0^2)*mΣs + (2*mP^2 + 5*mπ0^2)*mΣs^3) + mΞs*(mπ0^4*(-2*MK^2 - 4*mP^2 + mπ0^2) - 6*mP*mπ0^4*mΣs + 6*mπ0^2*(MK^2 + mπ0^2)*mΣs^2 + mP*mπ0^2*mΣs^3 - 4*(mP^2 + mπ0^2)*mΣs^4)) + mSigmap^3*(-2*mΞs^5*(mP^3 - mP*mπ0^2) + mπ0^4*(5*MK^4 + MK^2*(mP^2 - 5*mπ0^2) + mπ0^2*(mP^2 + 2*mπ0^2)) + mP*mπ0^4*(-MK^2 + 2*mP^2 + mπ0^2)*mΣs - 2*mπ0^4*(mP^2 + 2*mπ0^2)*mΣs^2 - mP*mπ0^2*(3*MK^2 + 4*mP^2 + 2*mπ0^2)*mΣs^3 + mπ0^2*(mP^2 + 2*mπ0^2)*mΣs^4 + mP*(2*mP^2 + mπ0^2)*mΣs^5 - 2*mΞs^4*(mP^2 - mπ0^2)*(-mπ0^2 + 2*mP*mΣs) + mΞs^3*(3*mP*mπ0^2*(-MK^2 + 3*mP^2 - 3*mπ0^2) + 5*mπ0^2*(mP^2 - 2*mπ0^2)*mΣs + (-2*mP^3 + 5*mP*mπ0^2)*mΣs^2) + mΞs^2*(mπ0^4*(-2*MK^2 + 12*mP^2 - 11*mπ0^2) + mP*mπ0^2*(-6*MK^2 + 10*mP^2 - 3*mπ0^2)*mΣs + 6*mπ0^2*(mP^2 + mπ0^2)*mΣs^2 + 2*(mP^3 + 2*mP*mπ0^2)*mΣs^3) + mΞs*(3*mP*mπ0^4*(3*MK^2 + mP^2 - 2*mπ0^2) + mπ0^4*(14*MK^2 + 3*mP^2 - 12*mπ0^2)*mΣs - 3*mP*mπ0^2*(2*MK^2 + mπ0^2)*mΣs^2 + (4*mP^2*mπ0^2 + 5*mπ0^4)*mΣs^3 + 2*mP*(2*mP^2 + mπ0^2)*mΣs^4)) - mSigmap*(MK^2 - mΞs^2)*mπ0^4*(MK^2*(2*mP^2 + mP*mΞs - mπ0^2 + mP*mΣs) - mΞs*(mP*mΞs^2 - 4*(mP^2 - mπ0^2)*(mP + mΣs) + mΞs*(-2*mP^2 + 3*mπ0^2 + mP*mΣs))) - mSigmap^2*mπ0^4*(MK^4*(5*mP + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mP + 8*mΣs) + (mP + mΣs)*(mP^2 - 4*mπ0^2 + 3*mΣs^2) + mΞs*(-3*mP^2 - 2*mπ0^2 + mP*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 + mΞs^2*(4*mP + mΣs) - (mP + mΣs)*(-5*mP^2 + 2*mπ0^2 + 3*mΣs^2) - mΞs*(-9*mP^2 + 4*mπ0^2 + mP*mΣs + 6*mΣs^2))))*A0[mΞs^2])/(1728*mSigmap^3*mΞs^2*mπ0^4*mΣs^2*Pi^2) + ((5*MK^4*mP^3*mπ0^4 - 7*MK^2*mP^5*mπ0^4 + 2*mP^7*mπ0^4 + MK^4*mP*mπ0^6 - 5*MK^2*mP^3*mπ0^6 + 2*mP^5*mπ0^6 + 2*mP^3*mπ0^8 + 2*mΞs^5*(mP^6 - mP^4*mπ0^2) - 4*MK^4*mP^2*mπ0^4*mΣs - 2*MK^2*mP^4*mπ0^4*mΣs + 5*mP^6*mπ0^4*mΣs - 2*MK^4*mπ0^6*mΣs + 2*MK^2*mP^2*mπ0^6*mΣs + mP^4*mπ0^6*mΣs - 2*MK^2*mP^3*mπ0^4*mΣs^2 - 7*mP^5*mπ0^4*mΣs^2 + 2*MK^2*mP*mπ0^6*mΣs^2 - 11*mP^3*mπ0^6*mΣs^2 + 3*MK^2*mP^4*mπ0^2*mΣs^3 + 6*mP^6*mπ0^2*mΣs^3 + 5*MK^2*mP^2*mπ0^4*mΣs^3 + 8*mP^4*mπ0^4*mΣs^3 + 4*MK^2*mπ0^6*mΣs^3 + 4*mP^2*mπ0^6*mΣs^3 - mP^5*mπ0^2*mΣs^4 - 2*mP^3*mπ0^4*mΣs^4 - 3*mP*mπ0^6*mΣs^4 - 2*mP^6*mΣs^5 - mP^4*mπ0^2*mΣs^5 - mP^2*mπ0^4*mΣs^5 - 2*mπ0^6*mΣs^5 + 2*mP^3*mΞs^4*(mP^2 - mπ0^2)*(-mπ0^2 + 2*mP*mΣs) + mP^2*mΞs^3*(mP^2 - mπ0^2)*((3*MK^2 - 7*mP^2)*mπ0^2 - 5*mP*mπ0^2*mΣs + (2*mP^2 - 3*mπ0^2)*mΣs^2) - 2*mP^2*mΞs^2*(mP^2 - mπ0^2)*(-2*mP*mπ0^4 + 3*(-MK^2 + mP^2)*mπ0^2*mΣs + 3*mP*mπ0^2*mΣs^2 + (mP^2 + 3*mπ0^2)*mΣs^3) - mΞs*(mπ0^4*(5*mP^6 + 4*mP^4*mπ0^2 + MK^4*(7*mP^2 + 2*mπ0^2) - 2*MK^2*(7*mP^4 + 2*mP^2*mπ0^2)) + 2*mP*mπ0^4*(3*mP^2*(mP^2 + 2*mπ0^2) - MK^2*(7*mP^2 + 2*mπ0^2))*mΣs - mπ0^2*(4*mP^6 + 3*mP^4*mπ0^2 + 2*mP^2*mπ0^4 + MK^2*(6*mP^4 + 8*mP^2*mπ0^2 + 4*mπ0^4))*mΣs^2 + 2*(2*mP^5*mπ0^2 + 5*mP^3*mπ0^4 + 2*mP*mπ0^6)*mΣs^3 + (4*mP^6 + 2*mP^4*mπ0^2 + mP^2*mπ0^4 + 2*mπ0^6)*mΣs^4) + mSigmap^3*(2*mP^3*mΞs^5 + (2*MK^4 - MK^2*mP^2 - mP^4)*mπ0^4 + 4*mP^3*mΞs^4*mΣs + mP*(-4*MK^2 + 3*mP^2)*mπ0^4*mΣs - (4*MK^2 + 5*mP^2)*mπ0^4*mΣs^2 - 2*mP^3*mΞs^2*mΣs^3 + (9*mP^3*mπ0^2 + 4*mP*mπ0^4)*mΣs^3 + 2*mπ0^4*mΣs^4 - 2*mP^3*mΣs^5 + 2*mP^3*mΞs^3*(-2*mπ0^2 + mΣs^2) + 2*mP^3*mΞs*(mπ0^4 + 5*mπ0^2*mΣs^2 - 2*mΣs^4)) + mSigmap^2*(-2*mP^4*mΞs^5 + mP*mπ0^4*(-2*MK^4 + MK^2*mP^2 + mP^4 + mP^2*mπ0^2) + (2*MK^4 + 3*MK^2*mP^2 - 4*mP^4)*mπ0^4*mΣs + 12*mP^3*mπ0^4*mΣs^2 - (9*mP^4*mπ0^2 + 4*MK^2*mπ0^4 + 9*mP^2*mπ0^4)*mΣs^3 + 2*mP*mπ0^2*(mP^2 + mπ0^2)*mΣs^4 + 2*(mP^4 + mπ0^4)*mΣs^5 + mP^3*mΞs^4*(mπ0^2 - 4*mP*mΣs) + 2*mP^3*mΞs^3*(2*mP*mπ0^2 + 2*mπ0^2*mΣs - mP*mΣs^2) + 2*mP^3*mΞs^2*(-mπ0^4 + 3*mπ0^2*mΣs^2 + mP*mΣs^3) + mΞs*((2*MK^4 - MK^2*mP^2 - 3*mP^4)*mπ0^4 + mP*(-4*MK^2 + 3*mP^2)*mπ0^4*mΣs - (10*mP^4*mπ0^2 + 4*MK^2*mπ0^4 + 5*mP^2*mπ0^4)*mΣs^2 + (5*mP^3*mπ0^2 + 4*mP*mπ0^4)*mΣs^3 + 2*(2*mP^4 + mπ0^4)*mΣs^4)) - mSigmap*(mΞs^5*(2*mP^5 - mP^3*mπ0^2) + mπ0^4*(mP^4*(2*mP^2 + mπ0^2) + MK^4*(5*mP^2 + 2*mπ0^2) - MK^2*(7*mP^4 + 4*mP^2*mπ0^2)) + mP*mπ0^4*(MK^4 + 7*mP^4 + 6*mP^2*mπ0^2 - MK^2*(9*mP^2 + 4*mπ0^2))*mΣs - mπ0^4*(-3*mP^4 + 2*mP^2*mπ0^2 + MK^2*(9*mP^2 + 4*mπ0^2))*mΣs^2 + mP*mπ0^2*(6*mP^4 + 9*mP^2*mπ0^2 + 4*mπ0^4 + MK^2*(3*mP^2 - 2*mπ0^2))*mΣs^3 + mπ0^2*(mP^4 + 4*mP^2*mπ0^2 + 2*mπ0^4)*mΣs^4 + (-2*mP^5 - 2*mP^3*mπ0^2 + mP*mπ0^4)*mΣs^5 + mP^3*mΞs^4*(-(mP*mπ0^2) + 4*mP^2*mΣs - 2*mπ0^2*mΣs) + mP^3*mΞs^3*(mπ0^2*(3*MK^2 - 7*mP^2 + 2*mπ0^2) - mP*mπ0^2*mΣs + 2*(mP^2 - 2*mπ0^2)*mΣs^2) - mP^2*mΞs^2*((-3*MK^2 + mP^2)*mπ0^4 - 3*mP*mπ0^2*(2*MK^2 - 2*mP^2 + mπ0^2)*mΣs + 3*mπ0^4*mΣs^2 + (2*mP^3 + 5*mP*mπ0^2)*mΣs^3) + mP*mΞs*(mπ0^4*(MK^4 + MK^2*mP^2 - mP^2*mπ0^2) + mP*(MK^2 + 6*mP^2)*mπ0^4*mΣs + mπ0^2*(4*mP^4 + 3*mP^2*mπ0^2 + MK^2*(6*mP^2 - 2*mπ0^2))*mΣs^2 + mP*mπ0^2*(mP^2 - mπ0^2)*mΣs^3 + (-4*mP^4 - 4*mP^2*mπ0^2 + mπ0^4)*mΣs^4)))*A0[mΣs^2])/(1728*mP^3*mΞs^2*mπ0^4*mΣs^2*Pi^2) + ((-2*mP^11 + mP^10*mΞs - 12*mP^9*mΞs^2 - 21*mP^8*mΞs^3 - 12*mP^7*mΞs^4 - 6*mP^6*mΞs^5 + mP^9*mπ0^2 + mP^8*mΞs*mπ0^2 + 6*mP^7*mΞs^2*mπ0^2 + 9*mP^6*mΞs^3*mπ0^2 + mP^7*mπ0^4 - 2*mP^6*mΞs*mπ0^4 - 3*mP^10*mΣs + 2*mP^9*mΞs*mΣs - 6*mP^8*mΞs^2*mΣs - 3*mP^7*mΞs^3*mΣs + 6*mP^5*mΞs^5*mΣs + 3*mP^8*mπ0^2*mΣs + 2*mP^7*mΞs*mπ0^2*mΣs + 3*mP^5*mΞs^3*mπ0^2*mΣs - 4*mP^5*mΞs*mπ0^4*mΣs + 4*mP^9*mΣs^2 - mP^8*mΞs*mΣs^2 + 30*mP^7*mΞs^2*mΣs^2 + 24*mP^6*mΞs^3*mΣs^2 - 6*mP^4*mΞs^5*mΣs^2 + mP^7*mπ0^2*mΣs^2 - mP^6*mΞs*mπ0^2*mΣs^2 - 18*mP^5*mΞs^2*mπ0^2*mΣs^2 - 5*mP^5*mπ0^4*mΣs^2 + 2*mP^4*mΞs*mπ0^4*mΣs^2 + 7*mP^8*mΣs^3 - 4*mP^7*mΞs*mΣs^3 + 18*mP^6*mΞs^2*mΣs^3 - 9*mP^5*mΞs^3*mΣs^3 - 12*mP^4*mΞs^4*mΣs^3 - 5*mP^6*mπ0^2*mΣs^3 - 4*mP^5*mΞs*mπ0^2*mΣs^3 - 6*mP^4*mΞs^2*mπ0^2*mΣs^3 + 9*mP^3*mΞs^3*mπ0^2*mΣs^3 - 2*mP^4*mπ0^4*mΣs^3 + 8*mP^3*mΞs*mπ0^4*mΣs^3 - 2*mP^7*mΣs^4 - mP^6*mΞs*mΣs^4 - 18*mP^5*mΞs^2*mΣs^4 - 15*mP^4*mΞs^3*mΣs^4 - 5*mP^5*mπ0^2*mΣs^4 - mP^4*mΞs*mπ0^2*mΣs^4 + 12*mP^3*mΞs^2*mπ0^2*mΣs^4 + 3*mP^2*mΞs^3*mπ0^2*mΣs^4 + 7*mP^3*mπ0^4*mΣs^4 + 2*mP^2*mΞs*mπ0^4*mΣs^4 - 5*mP^6*mΣs^5 + 2*mP^5*mΞs*mΣs^5 - 12*mP^4*mΞs^2*mΣs^5 + mP^4*mπ0^2*mΣs^5 + 2*mP^3*mΞs*mπ0^2*mΣs^5 + 6*mP^2*mΞs^2*mπ0^2*mΣs^5 + 4*mP^2*mπ0^4*mΣs^5 - 4*mP*mΞs*mπ0^4*mΣs^5 + mP^4*mΞs*mΣs^6 + 3*mP^3*mπ0^2*mΣs^6 + mP^2*mΞs*mπ0^2*mΣs^6 - 3*mP*mπ0^4*mΣs^6 - 2*mΞs*mπ0^4*mΣs^6 + mP^4*mΣs^7 + mP^2*mπ0^2*mΣs^7 - 2*mπ0^4*mΣs^7 + MK^6*(mP^2 - mπ0^2)*(5*mP^3 - 7*mP^2*mΞs + mP*mπ0^2 - 2*mΞs*mπ0^2 - 4*mP^2*mΣs - 2*mπ0^2*mΣs) - MK^4*(12*mP^7 - 3*mP^5*mπ0^2 - 3*mP^3*mπ0^4 + mΞs^3*(9*mP^4 - 3*mP^2*mπ0^2) + 4*mP^2*(mP^4 + mP^2*mπ0^2 + mπ0^4)*mΣs + mP*(13*mP^4 - 2*mP^2*mπ0^2 + mπ0^4)*mΣs^2 + (-3*mP^4 + 3*mP^2*mπ0^2 + 6*mπ0^4)*mΣs^3 + 6*mP^2*mΞs^2*(mP^3 + mP*mπ0^2 + 3*mP^2*mΣs - mπ0^2*mΣs) + mΞs*(-15*mP^6 + 21*mP^4*mπ0^2 + 6*mP^2*mπ0^4 + 4*mP*(-2*mP^4 + 4*mP^2*mπ0^2 + mπ0^4)*mΣs + (-3*mP^4 + 9*mP^2*mπ0^2 + 6*mπ0^4)*mΣs^2)) + mSigmap^5*(2*MK^6 + mP^6 + 5*mP^5*mΣs - 4*mP^4*mΣs^2 + 17*mP^3*mΣs^3 + 5*mP^2*mΣs^4 - 4*mP*mΣs^5 - 2*mΣs^6 - MK^4*(3*mP^2 + 4*mP*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mP^3 - 2*mP^2*mΣs + 8*mP*mΣs^2 + 6*mΣs^3)) + mSigmap^4*(mP + mΞs + mΣs)*(2*MK^6 + mP^6 + 5*mP^5*mΣs - 4*mP^4*mΣs^2 + 17*mP^3*mΣs^3 + 5*mP^2*mΣs^4 - 4*mP*mΣs^5 - 2*mΣs^6 - MK^4*(3*mP^2 + 4*mP*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mP^3 - 2*mP^2*mΣs + 8*mP*mΣs^2 + 6*mΣs^3)) + MK^2*(6*mP^4*mΞs^5 + 12*mP^4*mΞs^4*(mP + mΣs) + 3*mP^2*mΞs^3*(10*mP^4 - 4*mP^2*mπ0^2 + (5*mP^3 - 3*mP*mπ0^2)*mΣs + (8*mP^2 - 2*mπ0^2)*mΣs^2) + (mP + mΣs)^2*(9*mP^7 - 3*mP^3*mπ0^4 + (-7*mP^6 - 7*mP^4*mπ0^2 + 8*mP^2*mπ0^4)*mΣs + (2*mP^5 - mP^3*mπ0^2 - 7*mP*mπ0^4)*mΣs^2 + 6*mπ0^4*mΣs^3) + 6*mP^2*mΞs^2*(3*mP^5 + (5*mP^4 - 3*mP^2*mπ0^2)*mΣs + (3*mP^3 - mP*mπ0^2)*mΣs^2 + (5*mP^2 - 2*mπ0^2)*mΣs^3) + mΞs*(mP + mΣs)*(-9*mP^7 + 15*mP^5*mπ0^2 + 6*mP^3*mπ0^4 - (mP^6 + 13*mP^4*mπ0^2 - 2*mP^2*mπ0^4)*mΣs + (-25*mP^5 + 11*mP^3*mπ0^2 + 2*mP*mπ0^4)*mΣs^2 + 3*(mP^4 + mP^2*mπ0^2 + 2*mπ0^4)*mΣs^3)) + mSigmap^3*(MK^6*(-7*mP^2 + 3*mP*mΞs - 4*mπ0^2 + 3*mP*mΣs) + 3*mP^2*mΞs^2*(mP^4 - 5*mP^3*mΣs + 4*mP^2*mΣs^2 - 3*mP*mΣs^3 - mΣs^4) + 3*mP*mΞs*(2*mP^6 + 2*mP^5*mΣs + 8*mP^4*mΣs^2 + 11*mP^3*mΣs^3 + mP^2*mΣs^4 - 3*mP*mΣs^5 - mΣs^6) - (mP + mΣs)*(-mP^7 + 5*mP^5*mπ0^2 - (mP^6 + 10*mP^4*mπ0^2)*mΣs - (mP^5 - 14*mP^3*mπ0^2)*mΣs^2 + (5*mP^4 + 11*mP^2*mπ0^2)*mΣs^3 - 4*mP*(4*mP^2 + mπ0^2)*mΣs^4 - (mP^2 + 4*mπ0^2)*mΣs^5 + 3*mP*mΣs^6) + MK^4*(15*mP^4 - 3*mP^2*mΞs^2 + 9*mP^2*mπ0^2 + 2*(7*mP^3 + 4*mP*mπ0^2)*mΣs + 12*(mP^2 + mπ0^2)*mΣs^2 - 9*mP*mΣs^3 - 9*mP*mΞs*mΣs*(mP + mΣs)) + MK^2*(-9*mP^6 - (19*mP^5 + 7*mP^3*mπ0^2)*mΣs + 2*(5*mP^4 - mP^2*mπ0^2)*mΣs^2 - (31*mP^3 + 16*mP*mπ0^2)*mΣs^3 - 3*(mP^2 + 4*mπ0^2)*mΣs^4 + 9*mP*mΣs^5 + 3*mP^2*mΞs^2*mΣs*(3*mP + 2*mΣs) + 3*mP*mΞs*(-3*mP^4 + mP^3*mΣs - mP^2*mΣs^2 + 6*mP*mΣs^3 + 3*mΣs^4))) + mSigmap^2*(-(MK^6*(mP*(7*mP^2 + mπ0^2) + mΞs*(7*mP^2 + 4*mπ0^2) + 4*(mP^2 + mπ0^2)*mΣs)) + 3*mP^2*mΞs^3*(mP^4 - 5*mP^3*mΣs + 4*mP^2*mΣs^2 - 3*mP*mΣs^3 - mΣs^4) + (-mP + mΣs)*(mP + mΣs)^2*(-mP^6 + 2*mP^4*mπ0^2 - 2*(mP^5 + 4*mP^3*mπ0^2)*mΣs - 6*mP^2*mπ0^2*mΣs^2 + 5*mP*(mP^2 + mπ0^2)*mΣs^3 + (mP^2 + 4*mπ0^2)*mΣs^4) + 6*mP^2*mΞs^2*(mP^5 - 2*mP^4*mΣs + mP^3*mΣs^2 + 2*mP^2*mΣs^3 - 3*mP*mΣs^4 - mΣs^5) + mΞs*(mP + mΣs)*(10*mP^7 - 5*mP^5*mπ0^2 + (mP^6 + 10*mP^4*mπ0^2)*mΣs + 2*(5*mP^5 - 7*mP^3*mπ0^2)*mΣs^2 - (5*mP^4 + 11*mP^2*mπ0^2)*mΣs^3 + (-5*mP^3 + 4*mP*mπ0^2)*mΣs^4 + (mP^2 + 4*mπ0^2)*mΣs^5) + MK^4*(15*mP^5 - 3*mP^2*mΞs^3 + 6*mP^3*mπ0^2 - 6*mP^2*mΞs^2*mΣs + (29*mP^4 + 11*mP^2*mπ0^2)*mΣs + (29*mP^3 + 11*mP*mπ0^2)*mΣs^2 + 3*(3*mP^2 + 4*mπ0^2)*mΣs^3 + mΞs*(24*mP^4 + 9*mP^2*mπ0^2 + 2*(7*mP^3 + 4*mP*mπ0^2)*mΣs + 3*(5*mP^2 + 4*mπ0^2)*mΣs^2)) + MK^2*(-3*mP^5*(3*mP^2 + mπ0^2) - 7*mP^4*(4*mP^2 + mπ0^2)*mΣs - 3*(2*mP^5 + 5*mP^3*mπ0^2)*mΣs^2 - 3*(7*mP^4 + 2*mP^2*mπ0^2)*mΣs^3 - (28*mP^3 + 19*mP*mπ0^2)*mΣs^4 - 6*(mP^2 + 2*mπ0^2)*mΣs^5 + 3*mP^2*mΞs^3*mΣs*(3*mP + 2*mΣs) + 6*mP^2*mΞs^2*(-mP^3 + 2*mP^2*mΣs + 3*mP*mΣs^2 + 2*mΣs^3) - mΞs*(27*mP^6 + (25*mP^5 + 7*mP^3*mπ0^2)*mΣs + 2*mP^2*(-5*mP^2 + mπ0^2)*mΣs^2 + 2*(5*mP^3 + 8*mP*mπ0^2)*mΣs^3 + 3*(3*mP^2 + 4*mπ0^2)*mΣs^4))) - mSigmap*(-((-mP + mΣs)^2*(mP + mΣs)^4*(-2*(mP^4 + mP^2*mπ0^2 + mπ0^4) + 3*mP*(mP^2 + mπ0^2)*mΣs)) + MK^6*(-5*mP^4 - 5*mP^2*mπ0^2 - 2*mπ0^4 + 3*mP*mΞs*(5*mP^2 + mπ0^2) + 3*mP*(3*mP^2 + mπ0^2)*mΣs) + 6*mP^4*mΞs^4*(mP^2 - mP*mΣs + mΣs^2) - 3*mP*mΞs*(-mP + mΣs)*(mP + mΣs)^2*(-2*mP^3*(mP^2 + mπ0^2) - 2*mP^4*mΣs + 2*mP*(mP^2 + mπ0^2)*mΣs^2 + (mP^2 + mπ0^2)*mΣs^3) + 6*mP^3*mΞs^3*(2*mP^4 + 2*mP^3*mΣs + 2*mP^2*mΣs^2 + 3*mP*mΣs^3 + mΣs^4) + 3*mP^2*mΞs^2*(mP + mΣs)*(3*mP^3*(mP^2 - mπ0^2) + (-6*mP^4 + 2*mP^2*mπ0^2)*mΣs - 2*mP*(mP^2 + mπ0^2)*mΣs^2 + (5*mP^2 - mπ0^2)*mΣs^3 + 4*mP*mΣs^4) + MK^4*(6*mP^3*mΞs^3 + 6*mP^2*(2*mP^4 + 3*mP^2*mπ0^2 + mπ0^4) + 4*mP*(-2*mP^4 + mP^2*mπ0^2 + mπ0^4)*mΣs + 6*mπ0^2*(mP^2 + mπ0^2)*mΣs^2 - 3*(7*mP^3 + 3*mP*mπ0^2)*mΣs^3 + 3*mP^2*mΞs^2*(mP^2 - mπ0^2 + 4*mP*mΣs) - 3*mP*mΞs*(2*mP^2*(6*mP^2 + mπ0^2) + 3*mP*(3*mP^2 + mπ0^2)*mΣs + (11*mP^2 + 3*mπ0^2)*mΣs^2)) + MK^2*(-6*mP^4*mΞs^4 - 6*mP^3*mΞs^3*(3*mP^2 + 3*mP*mΣs + 2*mΣs^2) - 3*mP^2*mΞs^2*(4*mP^2*(mP^2 - mπ0^2) + 3*(mP^3 - mP*mπ0^2)*mΣs + 2*(5*mP^2 - mπ0^2)*mΣs^2 + 8*mP*mΣs^3) + 3*mP*mΞs*(3*mP^4*(3*mP^2 + mπ0^2) + (13*mP^5 + 7*mP^3*mπ0^2)*mΣs + (13*mP^4 + 3*mP^2*mπ0^2)*mΣs^2 + 6*mP*(2*mP^2 + mπ0^2)*mΣs^3 + (7*mP^2 + 3*mπ0^2)*mΣs^4) + (mP + mΣs)*(-3*(3*mP^7 + 5*mP^5*mπ0^2 + 2*mP^3*mπ0^4) + (7*mP^6 + 13*mP^4*mπ0^2 - 2*mP^2*mπ0^4)*mΣs + (13*mP^5 - 5*mP^3*mπ0^2 - 2*mP*mπ0^4)*mΣs^2 - 6*(mP^4 + mP^2*mπ0^2 + mπ0^4)*mΣs^3 + 3*(5*mP^3 + 3*mP*mπ0^2)*mΣs^4))))*B0[mP^2, MK^2, mΣs^2])/(1728*mP^3*mΞs^2*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) + ((-2*mSigmap^11 + mSigmap^10*(-2*mP - 3*mΞs + mΣs) + 2*(MK^2 - mΞs^2)^3*(mP^2 - mπ0^2)^2*(mP + mΞs + mΣs) + mSigmap^9*(9*MK^2 + mP^2 - mP*mΞs + 4*mΞs^2 + mπ0^2 + 6*mP*mΣs + 2*mΞs*mΣs - 12*mΣs^2) + mSigmap^8*(mP^3 + 7*mΞs^3 - 2*mP*mπ0^2 + MK^2*(9*mP + 11*mΞs - 9*mΣs) + 10*mP^2*mΣs + mπ0^2*mΣs - 9*mP*mΣs^2 - 21*mΣs^3 - mΞs^2*(-8*mP + mΣs) + 3*mΞs*(mP^2 + mπ0^2 + 4*mP*mΣs - 2*mΣs^2)) + mSigmap*(MK^2 - mΞs^2)^2*(mP^2 - mπ0^2)*(MK^2*(2*mP^2 + 3*mP*mΞs + mπ0^2 + 3*mP*mΣs) - mΞs*(3*mP*mΞs^2 + 4*(mP^2 - mπ0^2)*(mP + mΣs) + 3*mΞs*(2*mP^2 - mπ0^2 + mP*mΣs))) + mSigmap^7*(-12*MK^4 + mP^4 - 2*mΞs^4 - 2*mP^2*mπ0^2 + mπ0^4 + mΞs^3*(5*mP - 4*mΣs) + 6*mP^3*mΣs + 6*mP*mπ0^2*mΣs + 6*mP^2*mΣs^2 + 6*mπ0^2*mΣs^2 - 12*mP*mΣs^3 - 12*mΣs^4 + mΞs^2*(mP^2 + mπ0^2 - 6*mP*mΣs + 30*mΣs^2) + mΞs*(2*mP^3 - mP*mπ0^2 + 11*mP^2*mΣs + 2*mπ0^2*mΣs + 9*mP*mΣs^2 - 3*mΣs^3) - MK^2*(3*mΞs^2 + 2*mΞs*(-mP + 5*mΣs) + 9*(mP^2 + 3*mP*mΣs - 2*mΣs^2))) - mSigmap^2*(MK^2 - mΞs^2)*(MK^4*(mΞs*(4*mP^2 - 2*mπ0^2) + (7*mP^2 - 5*mπ0^2)*(mP + mΣs)) + mΞs^2*(mΞs^3*(mP^2 + mπ0^2) + mΞs^2*(-2*mP^3 + 4*mP*mπ0^2 + (mP^2 + mπ0^2)*mΣs) + mΞs*(mP^2 - mπ0^2)*(mP^2 - 4*mπ0^2 - 9*mP*mΣs - 6*mΣs^2) - (mP^2 - mπ0^2)*(mP + mΣs)*(-5*mP^2 + 2*mπ0^2 + 3*mΣs^2)) + MK^2*(mΞs^3*(-5*mP^2 + mπ0^2) + mΞs^2*(-5*mP^3 + mP*mπ0^2 - 8*mP^2*mΣs + 4*mπ0^2*mΣs) + 3*(mP^2 - mπ0^2)*(mP + mΣs)*(mP^2 - 2*mπ0^2 + mΣs^2) + mΞs*(mP^2 - mπ0^2)*(7*mP^2 - 4*mπ0^2 + 9*mP*mΣs + 6*mΣs^2))) - mSigmap^6*(5*mΞs^5 + MK^4*(12*mP + 4*mΞs - 15*mΣs) + mΞs^4*(10*mP + mΣs) + mΞs^3*(8*mP^2 + 5*mπ0^2 + 21*mP*mΣs - 18*mΣs^2) - 6*mP*mΞs*(mP + mΣs)*(mP^2 + mπ0^2 - 2*mΣs^2) - mΞs^2*(2*mP^3 + 8*mP*mπ0^2 + 11*mP^2*mΣs - mπ0^2*mΣs + 24*mP*mΣs^2 + 24*mΣs^3) + (mP + mΣs)*(-mP^4 + 5*mP^2*mπ0^2 + 2*mπ0^4 - 3*(mP^2 + 3*mπ0^2)*mΣs^2 + 6*mΣs^4) + MK^2*(3*mΞs^3 + mΞs^2*(20*mP + 26*mΣs) + mΞs*(28*mP^2 + 7*mπ0^2 + 39*mP*mΣs - 30*mΣs^2) - 3*(mP + mΣs)*(-3*mP^2 + 5*mπ0^2 - 6*mP*mΣs + 10*mΣs^2))) - mSigmap^3*(MK^6*(7*mP^2 + 9*mP*mΞs + 4*mπ0^2 + 15*mP*mΣs) - MK^4*(-3*mP^4 + 21*mP*mΞs^3 + 6*mP^2*mπ0^2 + 3*mπ0^4 + 6*mP*mπ0^2*mΣs - 6*mπ0^2*mΣs^2 - 6*mP*mΣs^3 + mΞs^2*(29*mP^2 + 2*mπ0^2 + 33*mP*mΣs) - 2*mΞs*(-7*mP^3 + 2*mP*mπ0^2 - 7*mP^2*mΣs + 8*mπ0^2*mΣs + 6*mP*mΣs^2)) - mΞs^3*(3*mP*mΞs^4 + 3*mΞs^3*(2*mP^2 + mπ0^2 + mP*mΣs) - (mP^2 - mπ0^2)*(mP + mΣs)*(-17*mP^2 + 8*mπ0^2 + 9*mΣs^2) + mΞs^2*(17*mP^3 - 7*mP*mπ0^2 - 4*mP^2*mΣs + 2*mπ0^2*mΣs - 12*mP*mΣs^2) + mΞs*(22*mP^4 - 23*mP^2*mπ0^2 + 7*mπ0^4 + 3*mP*(mP^2 + mπ0^2)*mΣs - 6*(3*mP^2 - 2*mπ0^2)*mΣs^2 - 6*mP*mΣs^3)) + MK^2*mΞs*(15*mP*mΞs^4 + mΞs^3*(28*mP^2 + mπ0^2 + 21*mP*mΣs) - (mP^2 - mπ0^2)*(mP + mΣs)*(-mP^2 - 8*mπ0^2 + 9*mΣs^2) + mΞs^2*(31*mP^3 - 11*mP*mπ0^2 + 2*(5*mP^2 - 7*mπ0^2)*mΣs - 24*mP*mΣs^2) + 3*mΞs*(mP^4 + 5*mP^2*mπ0^2 - 2*mπ0^4 + (mP^3 + 3*mP*mπ0^2)*mΣs + (-6*mP^2 + 2*mπ0^2)*mΣs^2 - 4*mP*mΣs^3))) + mSigmap^5*(5*MK^6 + MK^4*(-13*mΞs^2 + 8*mΞs*(mP + mΣs) + 3*(5*mP^2 + mπ0^2 + 12*mP*mΣs - 2*mΣs^2)) + MK^2*(2*mΞs^4 - 3*mπ0^2*(mP^2 + mπ0^2) - 9*mP*(mP^2 + mπ0^2)*mΣs - 6*mP^2*mΣs^2 + 18*mP*mΣs^3 + 12*mΣs^4 - mΞs^3*(7*mP + 22*mΣs) + 3*mΞs^2*(-2*mP^2 - 5*mπ0^2 - 13*mP*mΣs + 6*mΣs^2) + mΞs*(mP + mΣs)*(-19*mP^2 + 2*mπ0^2 - 6*mP*mΣs + 15*mΣs^2)) + mΞs*(mΞs^4*(-7*mP + 2*mΣs) - mΞs^3*(8*mP^2 + 5*mπ0^2 + 3*mP*mΣs + 18*mΣs^2) - mΞs^2*(4*mP^3 - 5*mP*mπ0^2 - 5*mP^2*mΣs + 4*mπ0^2*mΣs + 9*mP*mΣs^2 + 9*mΣs^3) + mΞs*(mP^4 + 16*mP^2*mπ0^2 - 5*mπ0^4 + 12*(2*mP^3 - mP*mπ0^2)*mΣs + 6*(mP^2 - 3*mπ0^2)*mΣs^2 - 12*mP*mΣs^3) + (mP + mΣs)*(5*mP^4 + 5*mP^2*mπ0^2 - 4*mπ0^4 + 3*(-5*mP^2 + mπ0^2)*mΣs^2 + 6*mΣs^4))) + mSigmap^4*(MK^6*(5*mP - 4*mΞs - 7*mΣs) + MK^4*(3*mΞs^3 + 3*mΞs^2*mΣs + mΞs*(29*mP^2 - 4*mπ0^2 + 27*mP*mΣs - 18*mΣs^2) - 3*(-5*mP^3 + 6*mP*mπ0^2 - 8*mP^2*mΣs + 7*mπ0^2*mΣs + mP*mΣs^2 + 3*mΣs^3)) + MK^2*(3*mΞs^4*(-3*mP + mΣs) + 6*(mP + mΣs)*(-mπ0^2 + mΣs^2)^2 + 3*mΞs^3*(-7*mP^2 - 3*mπ0^2 - 12*mP*mΣs + 10*mΣs^2) + 2*mΞs^2*(5*mP^3 - 4*mP*mπ0^2 + 5*mP^2*mΣs - mπ0^2*mΣs + 15*mP*mΣs^2 + 12*mΣs^3) + mΞs*(-mP^4 - 7*mP^2*mπ0^2 + 2*mπ0^4 + 3*(mP^3 - 7*mP*mπ0^2)*mΣs + 6*(2*mP^2 - 3*mπ0^2)*mΣs^2 + 18*mP*mΣs^3 + 12*mΣs^4)) + mΞs^2*(mΞs^5 + mΞs^4*(4*mP + mΣs) + mΞs^3*(4*mP^2 + mπ0^2 + 9*mP*mΣs - 12*mΣs^2) - mΞs^2*(-11*mP^3 + 10*mP*mπ0^2 + (10*mP^2 + mπ0^2)*mΣs + 27*mP*mΣs^2 + 15*mΣs^3) - 2*(mP + mΣs)*(2*mP^4 + 2*mP^2*mπ0^2 - mπ0^4 - 6*mP^2*mΣs^2 + 3*mΣs^4) - mΞs*(-13*mP^4 + 5*mP^2*mπ0^2 + 2*mπ0^4 + (-33*mP^3 + 15*mP*mπ0^2)*mΣs + 6*(-2*mP^2 + mπ0^2)*mΣs^2 + 18*mP*mΣs^3 + 12*mΣs^4))))*B0[mSigmap^2, MK^2, mΞs^2])/(1728*mSigmap^3*mΞs^2*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) - ((-6*MK^4*mπ0^8 + 3*MK^2*mP^2*mπ0^8 + mP^4*mπ0^8 + 3*MK^2*mπ0^10 + mP^2*mπ0^10 - 2*mπ0^12 - 2*mP*mΞs^7*(mP^2 - mπ0^2)^2 - 12*MK^4*mP*mπ0^6*mΣs + 6*MK^2*mP^3*mπ0^6*mΣs + 2*mP^5*mπ0^6*mΣs - mP^3*mπ0^8*mΣs - mP*mπ0^10*mΣs - 12*MK^4*mπ0^6*mΣs^2 - 3*MK^2*mP^2*mπ0^6*mΣs^2 - 3*mP^4*mπ0^6*mΣs^2 - 9*MK^2*mπ0^8*mΣs^2 - 3*mP^2*mπ0^8*mΣs^2 + 6*mπ0^10*mΣs^2 - 6*MK^4*mP*mπ0^4*mΣs^3 - 9*MK^2*mP^3*mπ0^4*mΣs^3 - 6*mP^5*mπ0^4*mΣs^3 - 3*MK^2*mP*mπ0^6*mΣs^3 + 3*mP^3*mπ0^6*mΣs^3 + 3*mP*mπ0^8*mΣs^3 + 3*mP^4*mπ0^4*mΣs^4 + 6*MK^2*mπ0^6*mΣs^4 + 3*mP^2*mπ0^6*mΣs^4 - 6*mπ0^8*mΣs^4 + 3*MK^2*mP^3*mπ0^2*mΣs^5 + 6*mP^5*mπ0^2*mΣs^5 + 3*MK^2*mP*mπ0^4*mΣs^5 - 3*mP^3*mπ0^4*mΣs^5 - 3*mP*mπ0^6*mΣs^5 - mP^4*mπ0^2*mΣs^6 - mP^2*mπ0^4*mΣs^6 + 2*mπ0^6*mΣs^6 - 2*mP^5*mΣs^7 + mP^3*mπ0^2*mΣs^7 + mP*mπ0^4*mΣs^7 - 2*mΞs^6*(mP^2 - mπ0^2)^2*(-mπ0^2 + 2*mP*mΣs) + mΞs^5*mπ0^2*(9*mP^5 - 21*mP^3*mπ0^2 + 6*mP*mπ0^4 - 3*MK^2*(mP^3 - 3*mP*mπ0^2) + (5*mP^4 - 7*mP^2*mπ0^2 + 8*mπ0^4)*mΣs + 3*(mP^3 - 3*mP*mπ0^2)*mΣs^2) + 2*mΞs^4*(3*mπ0^4*(-2*mP^4 + mP^2*mπ0^2 - mπ0^4 + MK^2*(mP^2 + mπ0^2)) + mP*mπ0^2*(-3*MK^2*(mP^2 - 3*mπ0^2) + 5*(mP^2 - mπ0^2)^2)*mΣs + 2*(-(mP^2*mπ0) + mπ0^3)^2*mΣs^2 + 3*(mP^5 - mP^3*mπ0^2 - 2*mP*mπ0^4)*mΣs^3) + mΞs^3*(-3*mP*mπ0^4*(2*MK^4 + 7*mP^4 - 5*mP^2*mπ0^2 + 2*mπ0^4 + MK^2*(-7*mP^2 + mπ0^2)) + mπ0^4*(-19*mP^4 + 35*mP^2*mπ0^2 - 16*mπ0^4 + 6*MK^2*(2*mP^2 - mπ0^2))*mΣs + mP*mπ0^2*(-7*mP^4 + 26*mP^2*mπ0^2 + 5*mπ0^4 - 3*MK^2*(mP^2 - 7*mπ0^2))*mΣs^2 - mπ0^2*(mP^4 + 7*mP^2*mπ0^2 - 8*mπ0^4)*mΣs^3 + (6*mP^5 - 9*mP^3*mπ0^2 - 9*mP*mπ0^4)*mΣs^4) - 2*mΞs*(mP*mπ0^6*(6*MK^4 + 2*mP^4 - mP^2*mπ0^2 - mπ0^4 + MK^2*(-9*mP^2 + 3*mπ0^2)) + mπ0^6*(6*MK^4 - 9*MK^2*(mP^2 - mπ0^2) + 2*(mP^4 + mP^2*mπ0^2 - 2*mπ0^4))*mΣs + mP*mπ0^4*(6*MK^4 - 2*mP^4 + 12*MK^2*mπ0^2 + mP^2*mπ0^2 + mπ0^4)*mΣs^2 + mπ0^4*(-mP^2 + mπ0^2)*(3*MK^2 + 4*mP^2 + 8*mπ0^2)*mΣs^3 + mP*mπ0^2*(-2*mP^4 + mP^2*mπ0^2 + mπ0^4 - 3*MK^2*(mP^2 + mπ0^2))*mΣs^4 + 2*mπ0^2*(mP^4 + mP^2*mπ0^2 - 2*mπ0^4)*mΣs^5 + (2*mP^5 - mP^3*mπ0^2 - mP*mπ0^4)*mΣs^6) - mΞs^2*mπ0^2*(9*mP^4*mπ0^4 + 3*mP^2*mπ0^6 - 6*mπ0^8 + (8*mP^5*mπ0^2 - 7*mP^3*mπ0^4 + 5*mP*mπ0^6)*mΣs + 4*mπ0^2*(mP^4 - 11*mP^2*mπ0^2 + 7*mπ0^4)*mΣs^2 + 2*(5*mP^5 - 16*mP^3*mπ0^2 + 5*mP*mπ0^4)*mΣs^3 + (5*mP^4 + 5*mP^2*mπ0^2 - 4*mπ0^4)*mΣs^4 + 3*mP*(mP^2 + mπ0^2)*mΣs^5 + 12*MK^4*(mπ0^4 + mP*mπ0^2*mΣs) - 3*MK^2*(9*mP^2*mπ0^4 - 3*mπ0^6 + (8*mP^3*mπ0^2 - 4*mP*mπ0^4)*mΣs + 4*mP^2*mπ0^2*mΣs^2 + (mP^3 + 5*mP*mπ0^2)*mΣs^3)) - mSigmap^5*(2*mΞs^7 - 6*mΞs^5*mπ0^2 + 4*mΞs^6*mΣs + 4*mπ0^6*mΣs + 21*mπ0^4*mΣs^3 - 9*mπ0^2*mΣs^5 + 2*mΣs^7 + 2*mΞs*(-mπ0^2 + mΣs^2)^2*(-mπ0^2 + 2*mΣs^2) - 2*mΞs^4*(2*mπ0^2*mΣs + 3*mΣs^3) + mΞs^2*(-4*mπ0^4*mΣs + 7*mπ0^2*mΣs^3) + mΞs^3*(6*mπ0^4 + 10*mπ0^2*mΣs^2 - 6*mΣs^4)) - mSigmap^4*(2*mP*mΞs^7 - mπ0^8 + 4*mP*mπ0^6*mΣs + 9*mπ0^6*mΣs^2 + 21*mP*mπ0^4*mΣs^3 + 12*mπ0^4*mΣs^4 - 9*mP*mπ0^2*mΣs^5 - 2*mπ0^2*mΣs^6 + 2*mP*mΣs^7 + 2*mΞs^5*mπ0^2*(-3*mP + 2*mΣs) + mΞs^6*(mπ0^2 + 4*mP*mΣs) - mΞs^4*(3*mπ0^4 + 4*mP*mπ0^2*mΣs - 5*mπ0^2*mΣs^2 + 6*mP*mΣs^3) + mΞs^2*mπ0^2*(3*mπ0^4 - 4*mP*mπ0^2*mΣs + 4*mπ0^2*mΣs^2 + 7*mP*mΣs^3 - 4*mΣs^4) + mΞs^3*(6*mP*mπ0^4 - 8*mπ0^4*mΣs + 10*mP*mπ0^2*mΣs^2 + mπ0^2*mΣs^3 - 6*mP*mΣs^4) + mΞs*(-2*mP*mπ0^6 + 4*mπ0^6*mΣs + 8*mP*mπ0^4*mΣs^2 + 19*mπ0^4*mΣs^3 - 10*mP*mπ0^2*mΣs^4 - 5*mπ0^2*mΣs^5 + 4*mP*mΣs^6)) + mSigmap^3*(3*mP*mπ0^8 + mΞs^7*(4*mP^2 + mπ0^2) + 2*mπ0^6*(9*MK^2 - 5*mP^2 + mπ0^2)*mΣs + 9*mP*mπ0^6*mΣs^2 + 3*mπ0^4*(7*MK^2 + 7*mP^2 + 5*mπ0^2)*mΣs^3 - 15*mP*mπ0^4*mΣs^4 - 3*mπ0^2*(MK^2 + 5*mP^2 + 7*mπ0^2)*mΣs^5 + 3*mP*mπ0^2*mΣs^6 + 4*(mP^2 + mπ0^2)*mΣs^7 + mΞs^6*(-3*mP*mπ0^2 + 2*(4*mP^2 + mπ0^2)*mΣs) - 3*mΞs^5*mπ0^2*(-MK^2 + 5*mP^2 + mπ0^2 + 3*mP*mΣs + mΣs^2) - mΞs^4*(-9*mP*mπ0^4 + 2*mπ0^2*(-3*MK^2 + 7*mP^2 + mπ0^2)*mΣs + 9*mP*mπ0^2*mΣs^2 + 3*(4*mP^2 + 3*mπ0^2)*mΣs^3) + mΞs^3*(3*mπ0^4*(-3*MK^2 + 7*mP^2 + mπ0^2) + 15*mP*mπ0^4*mΣs + mπ0^2*(3*MK^2 + 17*mP^2 + 32*mπ0^2)*mΣs^2 - 6*(2*mP^2 + mπ0^2)*mΣs^4) + mΞs^2*mπ0^2*(-9*mP*mπ0^4 - 2*(4*mP^2*mπ0^2 + mπ0^4)*mΣs - 12*mP*mπ0^2*mΣs^2 - 3*MK^2*mΣs^3 + (17*mP^2 + 26*mπ0^2)*mΣs^3 + 9*mP*mΣs^4 + 3*mΣs^5) + mΞs*(-(mπ0^6*(-6*MK^2 + 10*mP^2 + mπ0^2)) - 6*mP*mπ0^6*mΣs + mπ0^4*(24*MK^2 - 8*mP^2 + 7*mπ0^2)*mΣs^2 - 33*mP*mπ0^4*mΣs^3 - 2*mπ0^2*(3*MK^2 + 7*mP^2 + 10*mπ0^2)*mΣs^4 + 9*mP*mπ0^2*mΣs^5 + 8*(mP^2 + mπ0^2)*mΣs^6)) - mSigmap*(-3*mP*mπ0^8*(-2*MK^2 + mP^2 + mπ0^2) + mΞs^7*(2*mP^4 - mP^2*mπ0^2 - mπ0^4) - 2*mπ0^6*(-6*MK^4 + mP^4 + mP^2*mπ0^2 + mπ0^4 + 3*MK^2*(mP^2 - mπ0^2))*mΣs + 9*mP*mπ0^6*(mP^2 + mπ0^2)*mΣs^2 + 3*mπ0^4*(2*MK^4 + MK^2*(3*mP^2 + mπ0^2) + 2*(mP^4 + mP^2*mπ0^2 + mπ0^4))*mΣs^3 - 3*mP*mπ0^4*(2*MK^2 + 3*(mP^2 + mπ0^2))*mΣs^4 - 3*mπ0^2*(MK^2*(mP^2 + 3*mπ0^2) + 2*(mP^4 + mP^2*mπ0^2 + mπ0^4))*mΣs^5 + 3*mP*mπ0^2*(mP^2 + mπ0^2)*mΣs^6 + 2*(mP^4 + mP^2*mπ0^2 + mπ0^4)*mΣs^7 + mΞs^6*(mP^2 - mπ0^2)*(-3*mP*mπ0^2 + 2*(2*mP^2 + mπ0^2)*mΣs) + 3*mΞs^5*mπ0^2*(-mP^2 + mπ0^2)*(-MK^2 + 3*mP^2 + mπ0^2 + 3*mP*mΣs + mΣs^2) + mΞs^4*(3*mP*mπ0^4*(-2*MK^2 + 5*mP^2 - 3*mπ0^2) + 2*mπ0^2*(-5*mP^4 + mP^2*mπ0^2 + mπ0^4 + 3*MK^2*(mP^2 - mπ0^2))*mΣs + (-9*mP^3*mπ0^2 + 15*mP*mπ0^4)*mΣs^2 - 3*(2*mP^4 + mP^2*mπ0^2 - 3*mπ0^4)*mΣs^3) + mΞs^3*(3*mπ0^4*(2*MK^4 + 7*mP^4 - 2*mP^2*mπ0^2 - mπ0^4 + MK^2*(-7*mP^2 + mπ0^2)) + 3*mP*mπ0^4*(-6*MK^2 + 11*mP^2 - 7*mπ0^2)*mΣs + mπ0^2*(7*mP^4 - 5*mP^2*mπ0^2 + 10*mπ0^4 + 3*MK^2*(mP^2 - 5*mπ0^2))*mΣs^2 + 18*mP*mπ0^4*mΣs^3 - 6*(mP^4 - 2*mπ0^4)*mΣs^4) + mΞs*(mπ0^6*(12*MK^4 - 18*MK^2*mP^2 + 4*mP^4 + mP^2*mπ0^2 + mπ0^4) + 6*mP*mπ0^6*(-2*MK^2 + mP^2 + 2*mπ0^2)*mΣs + mπ0^4*(12*MK^4 - 4*mP^4 + 12*MK^2*mπ0^2 - mP^2*mπ0^2 + 5*mπ0^4)*mΣs^2 - 3*mP*mπ0^4*(6*MK^2 + 5*mP^2 + 7*mπ0^2)*mΣs^3 - 2*mπ0^2*(2*mP^4 + 2*mP^2*mπ0^2 + 5*mπ0^4 + 3*MK^2*(mP^2 + 3*mπ0^2))*mΣs^4 + 9*mP*mπ0^2*(mP^2 + mπ0^2)*mΣs^5 + 4*(mP^4 + mP^2*mπ0^2 + mπ0^4)*mΣs^6) + mΞs^2*mπ0^2*(-9*mP^3*mπ0^4 + 9*mP*mπ0^6 + 12*MK^4*mπ0^2*mΣs + 2*(4*mP^4*mπ0^2 - 11*mP^2*mπ0^4 + mπ0^6)*mΣs + 12*mP*mπ0^2*(mP^2 - 3*mπ0^2)*mΣs^2 + 5*(2*mP^4 - mP^2*mπ0^2 - mπ0^4)*mΣs^3 + 3*(3*mP^3 + 5*mP*mπ0^2)*mΣs^4 + 3*(mP^2 + 3*mπ0^2)*mΣs^5 - 3*MK^2*mΣs*(8*mπ0^2*(mP^2 - mπ0^2) + 8*mP*mπ0^2*mΣs + (mP^2 + 7*mπ0^2)*mΣs^2))) + mSigmap^2*(mπ0^8*(3*MK^2 - 2*mP^2 + mπ0^2) + mΞs^7*(4*mP^3 - 2*mP*mπ0^2) - mP*mπ0^6*(-18*MK^2 + 10*mP^2 + mπ0^2)*mΣs + 3*(9*MK^2*mπ0^6 - mπ0^8)*mΣs^2 + 3*mP*mπ0^4*(7*MK^2 + 7*mP^2 + 2*mπ0^2)*mΣs^3 + 3*mπ0^4*(2*MK^2 + mP^2 + 2*mπ0^2)*mΣs^4 - 3*mP*mπ0^2*(MK^2 + 5*mP^2 + 2*mπ0^2)*mΣs^5 - mπ0^2*(mP^2 + 4*mπ0^2)*mΣs^6 + mP*(4*mP^2 + mπ0^2)*mΣs^7 - mΞs^6*(mP^2*mπ0^2 + mπ0^4 - 8*mP^3*mΣs + 4*mP*mπ0^2*mΣs) + mΞs^5*mπ0^2*(3*MK^2*mP - 15*mP^3 + 6*mP*mπ0^2 - (mP^2 + 4*mπ0^2)*mΣs - 3*mP*mΣs^2) + mΞs^4*(3*mπ0^4*(mP^2 + mπ0^2) + 2*mP*mπ0^2*(3*MK^2 - 7*mP^2 + 2*mπ0^2)*mΣs + mπ0^2*(mP^2 - 5*mπ0^2)*mΣs^2 - 12*mP^3*mΣs^3) + mΞs^3*(3*mP*mπ0^4*(-3*MK^2 + 7*mP^2 - 2*mπ0^2) + mπ0^4*(6*MK^2 - 7*mP^2 + 8*mπ0^2)*mΣs + mP*mπ0^2*(3*MK^2 + 17*mP^2 + 5*mπ0^2)*mΣs^2 + (2*mP^2*mπ0^2 - 7*mπ0^4)*mΣs^3 + 3*mP*(-4*mP^2 + mπ0^2)*mΣs^4) + mΞs*(2*mP*mπ0^6*(3*MK^2 - 5*mP^2 + mπ0^2) - 2*mπ0^6*(-9*MK^2 + 8*mP^2 + 2*mπ0^2)*mΣs + 2*mP*mπ0^4*(12*MK^2 - 4*mP^2 + 11*mπ0^2)*mΣs^2 + mπ0^4*(12*MK^2 - 7*mP^2 + 35*mπ0^2)*mΣs^3 - 2*mP*mπ0^2*(3*MK^2 + 7*mP^2 + mπ0^2)*mΣs^4 - mπ0^2*(mP^2 + 7*mπ0^2)*mΣs^5 + 2*mP*(4*mP^2 + mπ0^2)*mΣs^6) + mΞs^2*mπ0^2*(-3*mπ0^6 + (-8*mP^3*mπ0^2 + mP*mπ0^4)*mΣs + (-16*mP^2*mπ0^2 + 44*mπ0^4)*mΣs^2 + (17*mP^3 + 5*mP*mπ0^2)*mΣs^3 + (mP^2 - 8*mπ0^2)*mΣs^4 + 3*mP*mΣs^5 - 3*MK^2*(mπ0^4 - 4*mπ0^2*mΣs^2 + mP*mΣs^3))))*B0[mπ0^2, mΞs^2, mΣs^2])/(1728*mΞs^2*mπ0^4*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) + ((-3*mSigmap^7*mΣs^3 - 3*mSigmap^6*mΣs^3*(mP + mΞs + mΣs) + mSigmap^5*mΣs*(-(mΞs*mΣs*(4*mP^2 + 5*mP*mΣs + mΣs^2)) - 2*(-mπ0^2 + mΣs^2)*(-mP^2 + mP*mΣs + 2*mΣs^2) + mΞs^2*(2*mP^2 - 2*mP*mΣs + 5*mΣs^2) + MK^2*(-2*mΞs^2 + 2*mπ0^2 + 4*mΞs*mΣs + 7*mΣs^2)) + MK^6*(mP*mΞs^3 + mπ0^4 + 2*mP*mπ0^2*mΣs + 2*mπ0^2*mΣs^2 + mP*mΣs^3 + 2*mΞs^2*(mπ0^2 + mP*mΣs) + 2*mΞs*(mP*mπ0^2 + mπ0^2*mΣs + mP*mΣs^2)) - MK^4*(2*mP*mΞs^5 + 2*mΞs^4*(mP^2 + mπ0^2 + 2*mP*mΣs) + mP*mΞs^3*(5*mP^2 + 3*mP*mΣs + 5*mΣs^2) + (mP + mΣs)*(-mπ0^2 + mΣs^2)*(-(mP*mπ0^2) - 2*mP^2*mΣs + 2*mπ0^2*mΣs + mP*mΣs^2) + 2*mΞs^2*(3*mP^2*mπ0^2 - mπ0^4 + (3*mP^3 - mP*mπ0^2)*mΣs + (mP^2 + mπ0^2)*mΣs^2 + 2*mP*mΣs^3) + 2*mΞs*(2*mP^3*mπ0^2 - mP*mπ0^4 + 2*mπ0^2*(mP^2 - mπ0^2)*mΣs - 2*mP*mπ0^2*mΣs^2 + mP*mΣs^4)) - mΞs^3*(mΞs*(3*mP^2 - 2*mπ0^2 + mP*mΣs)*(-mP^2 + mΣs^2)^2 + mP*mΞs^4*(mP^2 - mP*mΣs + mΣs^2) + (mP^2 - mπ0^2)*(-mP + mΣs)*(mP + mΣs)^2*(-3*mP^2 + mπ0^2 + 2*mΣs^2) + 2*mP*mΞs^3*(mP^3 + mΣs^3) + 2*mΞs^2*(2*mP^5 - mP^3*mπ0^2 - 2*mP^3*mΣs^2 + (mP^2 - mπ0^2)*mΣs^3 + mP*mΣs^4)) + MK^2*mΞs*(mP*mΞs^6 + 2*mP*mΞs^5*(mP + mΣs) + 2*(mP^2 - mπ0^2)*(-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2) + 2*mΞs^4*(3*mP^3 - mP*mπ0^2 + (mP^2 - mπ0^2)*mΣs + 2*mP*mΣs^2) + mP*mΞs^3*(5*mP^3 + 6*mP^2*mΣs - 4*mπ0^2*mΣs + 2*mP*mΣs^2 + 5*mΣs^3) + 2*mΞs*(mP + mΣs)*(2*mP^3*mπ0^2 - mP*mπ0^4 + 2*(mP^2 - mπ0^2)^2*mΣs - 2*mP^3*mΣs^2 + mP*mΣs^4) + mΞs^2*(mP*(7*mP^4 - 4*mP^2*mπ0^2 + mπ0^4) + 2*(3*mP^4 - 4*mP^2*mπ0^2 + mπ0^4)*mΣs - 4*mP*(mP^2 + mπ0^2)*mΣs^2 + 2*(mP^2 - mπ0^2)*mΣs^3 + 4*mP*mΣs^4)) + mSigmap^4*mΣs*(-2*(-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2) + mΞs^3*(2*mP^2 - 2*mP*mΣs + 5*mΣs^2) + 2*mΞs*(mP + mΣs)*(-(mP*mπ0^2) - 2*mP^2*mΣs + 2*mπ0^2*mΣs + mP*mΣs^2) + 2*mΞs^2*(mP^3 - mP^2*mΣs + mP*mΣs^2 + 3*mΣs^3) + MK^2*(-2*mP*mΞs^2 - 2*mΞs^3 + 2*mP*mπ0^2 + 4*mπ0^2*mΣs + 7*mP*mΣs^2 + 5*mΣs^3 + 2*mΞs*(mπ0^2 + 2*mP*mΣs + 3*mΣs^2))) + mSigmap^3*(-2*mP*mΞs*(-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2) - (-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2)^2 + mΞs^4*(mP^3 - 3*mP^2*mΣs + 3*mP*mΣs^2 - 2*mΣs^3) + 2*mΞs^3*(mP^4 + mP^3*mΣs + 3*mP^2*mΣs^2 + 4*mP*mΣs^3 + mΣs^4) + 2*mΞs^2*(mP + mΣs)*(-(mP^2*mπ0^2) - 2*(mP^3 - mP*mπ0^2)*mΣs + (2*mP^2 - 3*mπ0^2)*mΣs^2 + 2*mΣs^4) + MK^4*(2*mΞs^3 - 4*mπ0^2*mΣs - 5*mΣs^3 - 2*mΞs*(mπ0^2 + 3*mΣs^2)) + MK^2*(mΞs^4*(-mP + 2*mΣs) - 2*mΞs^3*(2*mP^2 + mP*mΣs + 2*mΣs^2) + mΞs^2*(2*mP*mπ0^2 + 4*mP^2*mΣs + 4*mP*mΣs^2 - 4*mΣs^3) + (-mπ0^2 + mΣs^2)*(mP*mπ0^2 - 4*mP^2*mΣs + 2*mπ0^2*mΣs + 3*mP*mΣs^2 + 6*mΣs^3) + 2*mΞs*(2*mP^2*mπ0^2 + mP*mπ0^2*mΣs + 2*(mP^2 - mπ0^2)*mΣs^2 + 4*mP*mΣs^3 + 3*mΣs^4))) + mSigmap^2*(MK^4*(2*mP*mΞs^3 + mΞs^4 - mπ0^4 - 4*mP*mπ0^2*mΣs - 2*mΞs^2*mΣs^2 - 6*mπ0^2*mΣs^2 - 5*mP*mΣs^3 - 2*mΣs^4 - mΞs*(2*mP*mπ0^2 + 4*mπ0^2*mΣs + 6*mP*mΣs^2 + 3*mΣs^3)) + mΞs*((-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2)*(-2*mP^2 + mπ0^2 + mΣs^2) - 2*mΞs*(-mP + mΣs)*(mP + mΣs)^2*(-(mP*mπ0^2) - 2*mP^2*mΣs + 2*mπ0^2*mΣs + mP*mΣs^2) + mΞs^4*(mP^3 - 3*mP^2*mΣs + 3*mP*mΣs^2 - 2*mΣs^3) + mΞs^3*(2*mP^4 - 2*mP^3*mΣs + 2*mP^2*mΣs^2 + 3*mP*mΣs^3 - 3*mΣs^4) - 2*mΞs^2*(mP + mΣs)*(-mP^4 + mP^2*mπ0^2 + 2*(mP^3 - mP*mπ0^2)*mΣs + (-4*mP^2 + 3*mπ0^2)*mΣs^2 + mΣs^4)) + MK^2*(mΞs^5*(-mP + 2*mΣs) + mΞs^4*(-3*mP^2 + mP*mΣs + 2*mΣs^2) + 2*mΞs^3*(-2*mP^3 + mP*mπ0^2 + mP^2*mΣs + mP*mΣs^2 + mΣs^3) + (mP + mΣs)*(-mπ0^2 + mΣs^2)*(-(mP*mπ0^2) - 4*mP^2*mΣs + 2*mπ0^2*mΣs + mP*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mP^2*mπ0^2 + 2*mP^3*mΣs + 4*(mP^2 - mπ0^2)*mΣs^2 + mΣs^4) + mΞs*(4*mP^3*mπ0^2 - mP*mπ0^4 + (6*mP^2*mπ0^2 - 2*mπ0^4)*mΣs + 4*(mP^3 - 2*mP*mπ0^2)*mΣs^2 + 2*(mP^2 - 4*mπ0^2)*mΣs^3 + mP*mΣs^4 + 2*mΣs^5))) + mSigmap*(MK^6*(mΞs + mΣs)*(mΞs^2 + 2*mπ0^2 + mΞs*mΣs + mΣs^2) - mΞs^2*((-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2)*(-2*mP^2 + mπ0^2 + mΣs^2) + mP*mΞs^4*(mP^2 - mP*mΣs + mΣs^2) + mΞs*(-mP + mΣs)*(mP + mΣs)^2*(-3*mP^3 + 2*mP*mπ0^2 - 2*mP^2*mΣs + mP*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mP + mΣs)*(mP^4 - mP^2*mπ0^2 - 2*mP^3*mΣs + mP*mπ0^2*mΣs - mπ0^2*mΣs^2 + mP*mΣs^3 + mΣs^4) + mΞs^3*(2*mP^4 + 2*mP^3*mΣs + 2*mP^2*mΣs^2 + 3*mP*mΣs^3 + mΣs^4)) - MK^4*(mΞs^5 + mΞs^4*(mP + 2*mΣs) + mΞs^3*(5*mP^2 + 3*mP*mΣs + 4*mΣs^2) + mΞs^2*mΣs*(6*mP^2 - 4*mπ0^2 + 4*mP*mΣs + 5*mΣs^2) + (-mπ0^2 + mΣs^2)*(mP*mπ0^2 - 2*mP^2*mΣs + 2*mπ0^2*mΣs + mP*mΣs^2 + 2*mΣs^3) + mΞs*(4*mP^2*mπ0^2 - mπ0^4 + 2*mP*mπ0^2*mΣs - 2*mπ0^2*mΣs^2 + 3*mP*mΣs^3 + 4*mΣs^4)) + MK^2*(mP*mΞs^6 + (-mP + mΣs)*(mP + mΣs)^2*(-mπ0^2 + mΣs^2)^2 + mΞs^5*(3*mP^2 + 3*mP*mΣs + 2*mΣs^2) + mΞs*(mP + mΣs)*(-mπ0^2 + mΣs^2)*(-2*mP^3 + mP*mπ0^2 - 2*mπ0^2*mΣs + mP*mΣs^2 + 2*mΣs^3) + mΞs^4*(3*mP^3 - 2*mP*mπ0^2 + (mP^2 - 2*mπ0^2)*mΣs + 5*mP*mΣs^2 + 4*mΣs^3) + mΞs^3*(7*mP^4 - 2*mP^2*mπ0^2 + 8*mP^3*mΣs - 4*mP*mπ0^2*mΣs + 6*mP*mΣs^3 + 5*mΣs^4) + mΞs^2*(-2*mP^3*mπ0^2 + mP*mπ0^4 + 2*(2*mP^4 - 4*mP^2*mπ0^2 + mπ0^4)*mΣs + 4*(mP^3 - 2*mP*mπ0^2)*mΣs^2 + 2*(mP^2 - 2*mπ0^2)*mΣs^3 + 5*mP*mΣs^4 + 4*mΣs^5))))*C0[mSigmap^2, mP^2, mπ0^2, mΞs^2, MK^2, mΣs^2])/(288*mΞs^2*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2) + 2*((2*mP*mSigmap^7*mπ0^2 + 2*mP*mSigmap^6*mπ0^2*(-mDelta - mP + mΣs) + 2*mP*mSigmap^5*mπ0^2*(5*mDelta^2 + mDelta*mP + mP^2 - 6*Mπ^2 + mπ0^2 - 2*(mDelta + mP)*mΣs - 4*mΣs^2) - 2*mP*mπ0^2*(mP^2 - mπ0^2)*(mDelta + mP + mΣs)*(Mπ^4 - mΣs^4) - 2*mSigmap^4*(mDelta^5*mP - mDelta^4*mπ0^2 + 10*mDelta^3*mP*mπ0^2 + mDelta*mP*mπ0^2*(2*mP^2 - 5*Mπ^2 + mπ0^2) + mπ0^2*(2*mP^4 - 8*mP^2*Mπ^2 + Mπ^4 + mP^2*mπ0^2) + mP*(2*mDelta^4 - 7*mDelta^2*mπ0^2 - 5*mDelta*mP*mπ0^2 + 3*Mπ^2*mπ0^2 - 2*mπ0^4)*mΣs + mP*(3*mDelta^3 - 2*mDelta*mπ0^2 - 2*mP*mπ0^2)*mΣs^2 + mP*(3*mDelta^2 + 8*mπ0^2)*mΣs^3 + 2*mDelta*mP*mΣs^4 + mP*mΣs^5) + mSigmap^3*(-28*mDelta^4*mP*mπ0^2 + 16*mDelta^3*mP^2*mπ0^2 + 2*mDelta^5*(mP^2 + mπ0^2) - 2*mDelta^2*mP*mπ0^2*(3*mP^2 + 11*Mπ^2 + mπ0^2) - 2*mDelta*mπ0^2*(mP^2*Mπ^2 + Mπ^4 - 2*mP^2*mπ0^2) + mP*mπ0^2*(27*Mπ^4 - 8*Mπ^2*(mP^2 + 2*mπ0^2) + 2*(mP^4 + 4*mP^2*mπ0^2 + mπ0^4)) + 2*(-6*mDelta^3*mP*mπ0^2 - 10*mDelta^2*mP^2*mπ0^2 + mDelta^4*(2*mP^2 + mπ0^2) - mπ0^2*(2*mP^4 - 11*mP^2*Mπ^2 + Mπ^4 + 3*mP^2*mπ0^2) + mDelta*mP*mπ0^2*(13*Mπ^2 - 4*(3*mP^2 + mπ0^2)))*mΣs + 2*mP*(3*mDelta^3*mP - 7*mDelta^2*mπ0^2 + mDelta*mP*mπ0^2 + mπ0^2*(-3*mP^2 + 13*Mπ^2 - 8*mπ0^2))*mΣs^2 + 2*mP*(3*mDelta^2*mP + 12*mDelta*mπ0^2 + 10*mP*mπ0^2)*mΣs^3 + mP*(4*mDelta*mP + 27*mπ0^2)*mΣs^4 + 2*mP^2*mΣs^5) + mSigmap^2*(20*mDelta^3*mP*mπ0^2*(mP^2 + mπ0^2) + mDelta^5*mP*(2*mP^2 + mπ0^2) + 4*mDelta^2*mP^2*mπ0^2*(mP^2 - Mπ^2 + mπ0^2) - mDelta^4*mπ0^2*(mP^2 + 2*mπ0^2) + 2*mπ0^2*(Mπ^4*(-27*mP^2 + mπ0^2) - mP^4*(mP^2 + mπ0^2) + 4*mP^2*Mπ^2*(2*mP^2 + mπ0^2)) - 2*mDelta*mP*mπ0^2*(2*mP^4 + 25*Mπ^4 + 3*mP^2*mπ0^2 + mπ0^4 - Mπ^2*(11*mP^2 + 7*mπ0^2)) + mP*(-12*mDelta^3*mP*mπ0^2 + 2*mDelta^2*mπ0^2*(mP^2 - 7*mπ0^2) - 2*mDelta*mP*mπ0^2*(-5*mP^2 + 8*Mπ^2 + mπ0^2) + mDelta^4*(4*mP^2 + 3*mπ0^2) + mπ0^2*(5*Mπ^4 + 2*(mP^2 + mπ0^2)^2 - 2*Mπ^2*(mP^2 + 5*mπ0^2)))*mΣs + 2*mP*(-4*mDelta^2*mP*mπ0^2 + 3*mDelta^3*(mP^2 + mπ0^2) + 2*mP*mπ0^2*(-Mπ^2 + mπ0^2) + mDelta*(-10*mP^2*mπ0^2 + 4*mπ0^4))*mΣs^2 + 2*mP*(-6*mDelta*mP*mπ0^2 + 8*mπ0^2*(mP^2 - mπ0^2) + 3*mDelta^2*(mP^2 + mπ0^2))*mΣs^3 + mP*(4*mDelta*mP^2 - 3*mDelta*mπ0^2 - mP*mπ0^2)*mΣs^4 + 2*(mP^3 - mP*mπ0^2)*mΣs^5) + mSigmap*(27*mDelta^4*mP*mπ0^2*(mP^2 + mπ0^2) - 16*mDelta^3*mP^2*mπ0^2*(mP^2 + mπ0^2) - 2*mDelta^5*(mP^4 + mP^2*mπ0^2 + mπ0^4) - 2*mDelta^2*mP*mπ0^2*(4*(mP^2 + mπ0^2)^2 - Mπ^2*(13*mP^2 + 11*mπ0^2)) + mDelta*mπ0^2*(2*mP^2*(mP^2 + mπ0^2)^2 + Mπ^4*(5*mP^2 + 2*mπ0^2) - 2*Mπ^2*(3*mP^4 + 5*mP^2*mπ0^2)) + mP*mπ0^2*(-64*Mπ^6 + Mπ^4*(27*mP^2 + 28*mπ0^2) - 4*Mπ^2*(3*mP^4 + 4*mP^2*mπ0^2 + mπ0^4) + 2*(mP^6 + mP^4*mπ0^2 + mP^2*mπ0^4 + mπ0^6)) + (12*mDelta^3*mP*mπ0^2*(2*mP^2 + mπ0^2) + 4*mDelta^2*mP^2*mπ0^2*(mP^2 + 2*mπ0^2) - mDelta^4*(4*mP^4 + 3*mP^2*mπ0^2 + 2*mπ0^4) - 2*mDelta*mP*mπ0^2*(8*Mπ^4 + 2*mP^2*(mP^2 + 2*mπ0^2) - Mπ^2*(13*mP^2 + 5*mπ0^2)) - 2*mπ0^2*(Mπ^4*(25*mP^2 - mπ0^2) - Mπ^2*(5*mP^4 + 7*mP^2*mπ0^2) + mP^2*(mP^4 + mP^2*mπ0^2 + mπ0^4)))*mΣs + 2*mP*(mP^2 - mπ0^2)*(-3*mDelta^3*mP - 7*mDelta^2*mπ0^2 + 7*mDelta*mP*mπ0^2 + mπ0^2*(5*mP^2 - 11*Mπ^2 + 4*mπ0^2))*mΣs^2 - 2*mP*(mP^2 - mπ0^2)*(3*mDelta^2*mP + 6*mDelta*mπ0^2 + 10*mP*mπ0^2)*mΣs^3 + mP*(-4*mDelta*mP^3 + 3*mDelta*mP*mπ0^2 - 28*mP^2*mπ0^2 + 27*mπ0^4)*mΣs^4 + (-2*mP^4 + mP^2*mπ0^2)*mΣs^5))/(3456*mDelta^2*mP*mSigmap*mπ0^2*mΣs^2*Pi^2) + ((-2*mDelta^5*mP^6 - mDelta^5*mP^4*mπ0^2 - mDelta^4*mP^5*mπ0^2 + 6*mDelta^3*mP^6*mπ0^2 + 3*mDelta^3*mP^4*Mπ^2*mπ0^2 - mDelta^5*mP^2*mπ0^4 - 2*mDelta^4*mP^3*mπ0^4 + 8*mDelta^3*mP^4*mπ0^4 - 7*mDelta^2*mP^5*mπ0^4 + 5*mDelta*mP^6*mπ0^4 + 2*mP^7*mπ0^4 + 5*mDelta^3*mP^2*Mπ^2*mπ0^4 - 2*mDelta^2*mP^3*Mπ^2*mπ0^4 - 2*mDelta*mP^4*Mπ^2*mπ0^4 - 7*mP^5*Mπ^2*mπ0^4 - 4*mDelta*mP^2*Mπ^4*mπ0^4 + 5*mP^3*Mπ^4*mπ0^4 - 2*mDelta^5*mπ0^6 - 3*mDelta^4*mP*mπ0^6 + 4*mDelta^3*mP^2*mπ0^6 - 11*mDelta^2*mP^3*mπ0^6 + mDelta*mP^4*mπ0^6 + 2*mP^5*mπ0^6 + 4*mDelta^3*Mπ^2*mπ0^6 + 2*mDelta^2*mP*Mπ^2*mπ0^6 + 2*mDelta*mP^2*Mπ^2*mπ0^6 - 5*mP^3*Mπ^2*mπ0^6 - 2*mDelta*Mπ^4*mπ0^6 + mP*Mπ^4*mπ0^6 + 2*mP^3*mπ0^8 - (mDelta^4*(4*mP^6 + 2*mP^4*mπ0^2 + mP^2*mπ0^4 + 2*mπ0^6) + 2*mDelta^3*(2*mP^5*mπ0^2 + 5*mP^3*mπ0^4 + 2*mP*mπ0^6) + 2*mDelta*mP*mπ0^4*(3*mP^2*(mP^2 + 2*mπ0^2) - Mπ^2*(7*mP^2 + 2*mπ0^2)) + mπ0^4*(5*mP^6 + 4*mP^4*mπ0^2 + Mπ^4*(7*mP^2 + 2*mπ0^2) - 2*Mπ^2*(7*mP^4 + 2*mP^2*mπ0^2)) - mDelta^2*mπ0^2*(4*mP^6 + 3*mP^4*mπ0^2 + 2*mP^2*mπ0^4 + Mπ^2*(6*mP^4 + 8*mP^2*mπ0^2 + 4*mπ0^4)))*mΣs - 2*mP^2*(mP^2 - mπ0^2)*(3*mDelta^2*mP*mπ0^2 + 3*mDelta*(mP^2 - Mπ^2)*mπ0^2 - 2*mP*mπ0^4 + mDelta^3*(mP^2 + 3*mπ0^2))*mΣs^2 + mP^2*(mP^2 - mπ0^2)*(-5*mDelta*mP*mπ0^2 + (-7*mP^2 + 3*Mπ^2)*mπ0^2 + mDelta^2*(2*mP^2 - 3*mπ0^2))*mΣs^3 + 2*mP^3*(2*mDelta*mP - mπ0^2)*(mP^2 - mπ0^2)*mΣs^4 + 2*(mP^6 - mP^4*mπ0^2)*mΣs^5 + mSigmap^3*(-2*mDelta^5*mP^3 + 2*mDelta^4*mπ0^4 + mDelta*mP*(3*mP^2 - 4*Mπ^2)*mπ0^4 - mDelta^2*(5*mP^2 + 4*Mπ^2)*mπ0^4 + (-mP^4 - mP^2*Mπ^2 + 2*Mπ^4)*mπ0^4 + mDelta^3*(9*mP^3*mπ0^2 + 4*mP*mπ0^4) + 2*mP^3*(-2*mDelta^4 + 5*mDelta^2*mπ0^2 + mπ0^4)*mΣs - 2*mDelta^3*mP^3*mΣs^2 + 2*mP^3*(mDelta^2 - 2*mπ0^2)*mΣs^3 + 4*mDelta*mP^3*mΣs^4 + 2*mP^3*mΣs^5) + mSigmap^2*(12*mDelta^2*mP^3*mπ0^4 + mDelta*(-4*mP^4 + 3*mP^2*Mπ^2 + 2*Mπ^4)*mπ0^4 + 2*mDelta^4*mP*mπ0^2*(mP^2 + mπ0^2) + mP*mπ0^4*(mP^4 + mP^2*Mπ^2 - 2*Mπ^4 + mP^2*mπ0^2) + 2*mDelta^5*(mP^4 + mπ0^4) - mDelta^3*(9*mP^4*mπ0^2 + 9*mP^2*mπ0^4 + 4*Mπ^2*mπ0^4) + (mDelta*mP*(3*mP^2 - 4*Mπ^2)*mπ0^4 + (-3*mP^4 - mP^2*Mπ^2 + 2*Mπ^4)*mπ0^4 + 2*mDelta^4*(2*mP^4 + mπ0^4) + mDelta^3*(5*mP^3*mπ0^2 + 4*mP*mπ0^4) - mDelta^2*(10*mP^4*mπ0^2 + 5*mP^2*mπ0^4 + 4*Mπ^2*mπ0^4))*mΣs + 2*mP^3*(mDelta^3*mP + 3*mDelta^2*mπ0^2 - mπ0^4)*mΣs^2 + 2*mP^3*(-(mDelta^2*mP) + 2*mDelta*mπ0^2 + 2*mP*mπ0^2)*mΣs^3 + mP^3*(-4*mDelta*mP + mπ0^2)*mΣs^4 - 2*mP^4*mΣs^5) - mSigmap*(mDelta^4*mπ0^2*(mP^4 + 4*mP^2*mπ0^2 + 2*mπ0^4) + mDelta^5*(-2*mP^5 - 2*mP^3*mπ0^2 + mP*mπ0^4) + mDelta^3*mP*mπ0^2*(6*mP^4 + 9*mP^2*mπ0^2 + 4*mπ0^4 + Mπ^2*(3*mP^2 - 2*mπ0^2)) + mDelta*mP*mπ0^4*(7*mP^4 + Mπ^4 + 6*mP^2*mπ0^2 - Mπ^2*(9*mP^2 + 4*mπ0^2)) - mDelta^2*mπ0^4*(-3*mP^4 + 2*mP^2*mπ0^2 + Mπ^2*(9*mP^2 + 4*mπ0^2)) + mπ0^4*(mP^4*(2*mP^2 + mπ0^2) + Mπ^4*(5*mP^2 + 2*mπ0^2) - Mπ^2*(7*mP^4 + 4*mP^2*mπ0^2)) + mP*(mDelta*mP*(6*mP^2 + Mπ^2)*mπ0^4 + mDelta^3*mP*mπ0^2*(mP^2 - mπ0^2) + mπ0^4*(mP^2*Mπ^2 + Mπ^4 - mP^2*mπ0^2) + mDelta^4*(-4*mP^4 - 4*mP^2*mπ0^2 + mπ0^4) + mDelta^2*mπ0^2*(4*mP^4 + 3*mP^2*mπ0^2 + Mπ^2*(6*mP^2 - 2*mπ0^2)))*mΣs - mP^2*(3*mDelta^2*mπ0^4 + (mP^2 - 3*Mπ^2)*mπ0^4 - 3*mDelta*mP*mπ0^2*(-2*mP^2 + 2*Mπ^2 + mπ0^2) + mDelta^3*(2*mP^3 + 5*mP*mπ0^2))*mΣs^2 + mP^3*(-(mDelta*mP*mπ0^2) + 2*mDelta^2*(mP^2 - 2*mπ0^2) + mπ0^2*(-7*mP^2 + 3*Mπ^2 + 2*mπ0^2))*mΣs^3 + mP^3*(4*mDelta*mP^2 - 2*mDelta*mπ0^2 - mP*mπ0^2)*mΣs^4 + (2*mP^5 - mP^3*mπ0^2)*mΣs^5))*A0[mDelta^2])/(1728*mDelta^2*mP^3*mπ0^4*mΣs^2*Pi^2) + ((2*mP^3*mSigmap^7 - 2*mP^3*(mP^2 - mπ0^2)*(mDelta + mP + mΣs)*(Mπ^2 - mΣs^2)^2 + mSigmap^6*(-2*mDelta^4 - 4*mDelta^3*mP + 3*mDelta^2*mP^2 - 6*mDelta*mP^3 + (4*mDelta^2 + 4*mDelta*mP + 3*mP^2)*Mπ^2 - 2*Mπ^4 + 3*mP^3*(-mP + mΣs)) + mSigmap^5*(-2*mDelta^5 - 2*mDelta^4*mP + 7*mDelta^3*mP^2 + 4*mDelta^2*mP^3 + 2*mP^5 + mP^3*mπ0^2 - (2*mDelta^4 + 4*mDelta^3*mP - 3*mDelta^2*mP^2 + 7*mDelta*mP^3 + 6*mP^4)*mΣs - 2*mP^3*mΣs^2 - 2*Mπ^4*(mDelta - mP + mΣs) + Mπ^2*(4*mDelta^3 - mDelta*mP^2 - 9*mP^3 + (4*mDelta^2 + 4*mDelta*mP + 3*mP^2)*mΣs)) + mP^3*mSigmap*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mP + 2*mP^2 - mπ0^2 + mP*mΣs) - mΣs*(-4*(mDelta + mP)*(mP^2 - mπ0^2) + (mDelta*mP - 2*mP^2 + 3*mπ0^2)*mΣs + mP*mΣs^2)) + mSigmap^4*(mDelta^5*mP + 4*mDelta^4*mP^2 + mDelta^3*mP^3 - 5*mDelta^2*mP^4 - 6*mDelta*mP^5 - 3*mP^6 + 2*mDelta^4*mπ0^2 + 4*mDelta^3*mP*mπ0^2 + 2*mP^4*mπ0^2 + mDelta*mP*(mDelta^3 - mDelta^2*mP - 6*mDelta*mP^2 - 4*mP^3)*mΣs + mP^2*(-3*mDelta^2 + 3*mDelta*mP - 5*mP^2)*mΣs^2 - 4*mP^3*mΣs^3 + Mπ^4*(mDelta*mP + 5*mP^2 + 2*mπ0^2 + mP*mΣs) + Mπ^2*(-2*mDelta^3*mP - 9*mDelta^2*mP^2 + 35*mDelta*mP^3 + 24*mP^4 - 4*mDelta^2*mπ0^2 - 4*mDelta*mP*mπ0^2 - 6*mP^2*mπ0^2 + mP*(-2*mDelta^2 + mDelta*mP - 2*mP^2)*mΣs + 3*mP^2*mΣs^2)) + mP^3*mSigmap^2*(Mπ^4*(7*mDelta + 5*mP + 4*mΣs) + Mπ^2*(3*(mDelta + mP)*(mDelta^2 + mP^2 - 2*mπ0^2) + (6*mDelta^2 + mDelta*mP - mP^2 - 4*mπ0^2)*mΣs - (8*mDelta + 9*mP)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-3*(mDelta - mP)*(mDelta + mP)^2 - (6*mDelta^2 + mDelta*mP - 7*mP^2 + 2*mπ0^2)*mΣs + (mDelta + 4*mP)*mΣs^2 + mΣs^3)) + mSigmap^3*((mDelta - mP)*(mDelta + mP)^3*(-(mP*(2*mP^2 + mπ0^2)) + mDelta*(mP^2 + 2*mπ0^2)) + (mDelta + mP)*(-6*mP^5 + 2*mDelta^2*mP*(2*mP^2 + mπ0^2) + mDelta^3*(mP^2 + 2*mπ0^2) - mDelta*(mP^4 + 2*mP^2*mπ0^2))*mΣs - 2*mP^2*(3*mDelta^3 + 6*mDelta^2*mP + 3*mDelta*mP^2 - 2*mP^3 + 2*mP*mπ0^2)*mΣs^2 + mP^2*(-3*mDelta^2 + 5*mDelta*mP + mP^2)*mΣs^3 + Mπ^4*(4*mDelta*mP^2 + 38*mP^3 + 2*mDelta*mπ0^2 - mP*mπ0^2 + 7*mP^2*mΣs + 2*mπ0^2*mΣs) + Mπ^2*(-((mDelta + mP)*(9*mP^4 + 6*mP^2*mπ0^2 + mDelta^2*(5*mP^2 + 4*mπ0^2) - mDelta*(7*mP^3 + 2*mP*mπ0^2))) - (-35*mP^4 + 6*mP^2*mπ0^2 + 4*mDelta^2*(2*mP^2 + mπ0^2) + mDelta*(-56*mP^3 + 4*mP*mπ0^2))*mΣs + 2*mP^2*(3*mDelta + mP)*mΣs^2 + 3*mP^2*mΣs^3)))*A0[Mπ^2])/(1728*mDelta^2*mP^3*mSigmap^3*mΣs^2*Pi^2) + ((2*mSigmap^7*mπ0^4 + 2*mπ0^4*(mP^2 - mπ0^2)*(mDelta + mP + mΣs)*(Mπ^2 - mΣs^2)^2 + mSigmap^6*(2*mDelta^5 - 7*mDelta^3*mπ0^2 - 5*mDelta*mπ0^4 - 2*mP*mπ0^4 + (4*mDelta^4 - 6*mDelta^2*mπ0^2 + 5*mπ0^4)*mΣs + 2*(mDelta^3 + 2*mDelta*mπ0^2)*mΣs^2 - 2*(mDelta^2 - 3*mπ0^2)*mΣs^3 - 4*mDelta*mΣs^4 - 2*mΣs^5) + mSigmap^5*(-2*mDelta^5*mP - 2*mDelta^4*mπ0^2 + 7*mDelta^3*mP*mπ0^2 + 4*mDelta^2*mπ0^4 + mπ0^4*(mP^2 - 7*Mπ^2 + 2*mπ0^2) - (4*mDelta^4*mP + 5*mDelta^3*mπ0^2 - 6*mDelta^2*mP*mπ0^2 + 6*mDelta*mπ0^4 + 7*mP*mπ0^4)*mΣs - (2*mDelta^3*mP + 6*mDelta^2*mπ0^2 + 4*mDelta*mP*mπ0^2 + 7*mπ0^4)*mΣs^2 + 2*(mDelta^2*mP - 2*mDelta*mπ0^2 - 3*mP*mπ0^2)*mΣs^3 + (4*mDelta*mP - mπ0^2)*mΣs^4 + 2*mP*mΣs^5) + mSigmap^4*(mDelta^4*mP*mπ0^2 + mDelta^2*mP*mπ0^4 + mDelta*mπ0^4*(-3*mP^2 + 14*Mπ^2 - 4*mπ0^2) - 2*mDelta^5*(mP^2 + mπ0^2) - mP*mπ0^4*(mP^2 - 7*Mπ^2 + mπ0^2) + mDelta^3*mπ0^2*(4*mP^2 + 3*Mπ^2 + 7*mπ0^2) + (mDelta^3*mP*mπ0^2 - 6*mDelta*mP*mπ0^4 - 4*mDelta^4*(mP^2 + mπ0^2) + mπ0^4*(-4*mP^2 - 2*Mπ^2 + mπ0^2) + 6*mDelta^2*mπ0^2*(Mπ^2 + mπ0^2))*mΣs - (3*mP*mπ0^4 + mDelta*mπ0^2*(10*mP^2 - 6*Mπ^2 - 3*mπ0^2) + mDelta^3*(2*mP^2 + 5*mπ0^2))*mΣs^2 + (-(mDelta*mP*mπ0^2) + 2*mDelta^2*(mP^2 - 2*mπ0^2) + mπ0^2*(-9*mP^2 + 3*Mπ^2 + 8*mπ0^2))*mΣs^3 + (4*mDelta*mP^2 - 2*mDelta*mπ0^2 - mP*mπ0^2)*mΣs^4 + (2*mP^2 - mπ0^2)*mΣs^5) + mSigmap^3*(mDelta^5*mP*(2*mP^2 + mπ0^2) + mDelta*mP*mπ0^4*(2*mP^2 - Mπ^2 + mπ0^2) + mDelta^4*mπ0^2*(mP^2 + 2*mπ0^2) - 2*mDelta^2*mπ0^4*(mP^2 + 2*mπ0^2) - mDelta^3*mP*mπ0^2*(4*mP^2 + 3*Mπ^2 + 2*mπ0^2) + mπ0^4*(5*Mπ^4 + Mπ^2*(mP^2 - 5*mπ0^2) + mπ0^2*(mP^2 + 2*mπ0^2)) + (mDelta*mπ0^4*(3*mP^2 + 14*Mπ^2 - 12*mπ0^2) + 3*mP*mπ0^4*(mP^2 + 3*Mπ^2 - 2*mπ0^2) + 2*mDelta^4*mP*(2*mP^2 + mπ0^2) - 3*mDelta^2*mP*mπ0^2*(2*Mπ^2 + mπ0^2) + mDelta^3*(4*mP^2*mπ0^2 + 5*mπ0^4))*mΣs + (mπ0^4*(12*mP^2 - 2*Mπ^2 - 11*mπ0^2) + mDelta*mP*mπ0^2*(10*mP^2 - 6*Mπ^2 - 3*mπ0^2) + 6*mDelta^2*mπ0^2*(mP^2 + mπ0^2) + 2*mDelta^3*(mP^3 + 2*mP*mπ0^2))*mΣs^2 + (3*mP*mπ0^2*(3*mP^2 - Mπ^2 - 3*mπ0^2) + 5*mDelta*mπ0^2*(mP^2 - 2*mπ0^2) + mDelta^2*(-2*mP^3 + 5*mP*mπ0^2))*mΣs^3 - 2*(2*mDelta*mP - mπ0^2)*(mP^2 - mπ0^2)*mΣs^4 - 2*(mP^3 - mP*mπ0^2)*mΣs^5) - mSigmap*mπ0^4*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mP + 2*mP^2 - mπ0^2 + mP*mΣs) - mΣs*(-4*(mDelta + mP)*(mP^2 - mπ0^2) + (mDelta*mP - 2*mP^2 + 3*mπ0^2)*mΣs + mP*mΣs^2)) - mSigmap^2*mπ0^4*(Mπ^4*(7*mDelta + 5*mP + 4*mΣs) + Mπ^2*((mDelta + mP)*(3*mDelta^2 + mP^2 - 4*mπ0^2) + (6*mDelta^2 + mDelta*mP - 3*mP^2 - 2*mπ0^2)*mΣs - (8*mDelta + 9*mP)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-((mDelta + mP)*(3*mDelta^2 - 5*mP^2 + 2*mπ0^2)) - (6*mDelta^2 + mDelta*mP - 9*mP^2 + 4*mπ0^2)*mΣs + (mDelta + 4*mP)*mΣs^2 + mΣs^3)))*A0[mΣs^2])/(1728*mDelta^2*mSigmap^3*mπ0^4*mΣs^2*Pi^2) + ((mDelta^7*mP^4 - 5*mDelta^5*mP^6 - 2*mDelta^4*mP^7 + 7*mDelta^3*mP^8 + 4*mDelta^2*mP^9 - 3*mDelta*mP^10 - 2*mP^11 + mSigmap^5*(-2*mDelta^6 - 4*mDelta^5*mP + 5*mDelta^4*mP^2 + 17*mDelta^3*mP^3 - 4*mDelta^2*mP^4 + 5*mDelta*mP^5 + mP^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mP - 2*mDelta*mP^2 - mP^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mP + 3*mP^2)*Mπ^4 + 2*Mπ^6) + mDelta^7*mP^2*mπ0^2 + 3*mDelta^6*mP^3*mπ0^2 + mDelta^5*mP^4*mπ0^2 - 5*mDelta^4*mP^5*mπ0^2 - 5*mDelta^3*mP^6*mπ0^2 + mDelta^2*mP^7*mπ0^2 + 3*mDelta*mP^8*mπ0^2 + mP^9*mπ0^2 - 2*mDelta^7*mπ0^4 - 3*mDelta^6*mP*mπ0^4 + 4*mDelta^5*mP^2*mπ0^4 + 7*mDelta^4*mP^3*mπ0^4 - 2*mDelta^3*mP^4*mπ0^4 - 5*mDelta^2*mP^5*mπ0^4 + mP^7*mπ0^4 + mDelta^6*mP^4*mΣs + 2*mDelta^5*mP^5*mΣs - mDelta^4*mP^6*mΣs - 4*mDelta^3*mP^7*mΣs - mDelta^2*mP^8*mΣs + 2*mDelta*mP^9*mΣs + mP^10*mΣs + mDelta^6*mP^2*mπ0^2*mΣs + 2*mDelta^5*mP^3*mπ0^2*mΣs - mDelta^4*mP^4*mπ0^2*mΣs - 4*mDelta^3*mP^5*mπ0^2*mΣs - mDelta^2*mP^6*mπ0^2*mΣs + 2*mDelta*mP^7*mπ0^2*mΣs + mP^8*mπ0^2*mΣs - 2*mDelta^6*mπ0^4*mΣs - 4*mDelta^5*mP*mπ0^4*mΣs + 2*mDelta^4*mP^2*mπ0^4*mΣs + 8*mDelta^3*mP^3*mπ0^4*mΣs + 2*mDelta^2*mP^4*mπ0^4*mΣs - 4*mDelta*mP^5*mπ0^4*mΣs - 2*mP^6*mπ0^4*mΣs - 12*mDelta^5*mP^4*mΣs^2 - 18*mDelta^4*mP^5*mΣs^2 + 18*mDelta^3*mP^6*mΣs^2 + 30*mDelta^2*mP^7*mΣs^2 - 6*mDelta*mP^8*mΣs^2 - 12*mP^9*mΣs^2 + 6*mDelta^5*mP^2*mπ0^2*mΣs^2 + 12*mDelta^4*mP^3*mπ0^2*mΣs^2 - 6*mDelta^3*mP^4*mπ0^2*mΣs^2 - 18*mDelta^2*mP^5*mπ0^2*mΣs^2 + 6*mP^7*mπ0^2*mΣs^2 - 15*mDelta^4*mP^4*mΣs^3 - 9*mDelta^3*mP^5*mΣs^3 + 24*mDelta^2*mP^6*mΣs^3 - 3*mDelta*mP^7*mΣs^3 - 21*mP^8*mΣs^3 + 3*mDelta^4*mP^2*mπ0^2*mΣs^3 + 9*mDelta^3*mP^3*mπ0^2*mΣs^3 + 3*mDelta*mP^5*mπ0^2*mΣs^3 + 9*mP^6*mπ0^2*mΣs^3 - 12*mDelta^3*mP^4*mΣs^4 - 12*mP^7*mΣs^4 - 6*mDelta^2*mP^4*mΣs^5 + 6*mDelta*mP^5*mΣs^5 - 6*mP^6*mΣs^5 + mSigmap^4*(-2*mDelta^6 - 4*mDelta^5*mP + 5*mDelta^4*mP^2 + 17*mDelta^3*mP^3 - 4*mDelta^2*mP^4 + 5*mDelta*mP^5 + mP^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mP - 2*mDelta*mP^2 - mP^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mP + 3*mP^2)*Mπ^4 + 2*Mπ^6)*(mDelta + mP + mΣs) + Mπ^6*(mP^2 - mπ0^2)*(-4*mDelta*mP^2 + 5*mP^3 - 2*mDelta*mπ0^2 + mP*mπ0^2 - 7*mP^2*mΣs - 2*mπ0^2*mΣs) - Mπ^4*(12*mP^7 - 3*mP^5*mπ0^2 - 3*mP^3*mπ0^4 + mDelta^2*mP*(13*mP^4 - 2*mP^2*mπ0^2 + mπ0^4) + 4*mDelta*mP^2*(mP^4 + mP^2*mπ0^2 + mπ0^4) + mDelta^3*(-3*mP^4 + 3*mP^2*mπ0^2 + 6*mπ0^4) + (-15*mP^6 + 21*mP^4*mπ0^2 + 6*mP^2*mπ0^4 + 4*mDelta*mP*(-2*mP^4 + 4*mP^2*mπ0^2 + mπ0^4) + mDelta^2*(-3*mP^4 + 9*mP^2*mπ0^2 + 6*mπ0^4))*mΣs + 6*mP^2*(3*mDelta*mP^2 + mP^3 - mDelta*mπ0^2 + mP*mπ0^2)*mΣs^2 + (9*mP^4 - 3*mP^2*mπ0^2)*mΣs^3) + Mπ^2*((mDelta + mP)^2*(9*mP^7 + 6*mDelta^3*mπ0^4 - 3*mP^3*mπ0^4 + mDelta^2*(2*mP^5 - mP^3*mπ0^2 - 7*mP*mπ0^4) + mDelta*(-7*mP^6 - 7*mP^4*mπ0^2 + 8*mP^2*mπ0^4)) + (mDelta + mP)*(-9*mP^7 + 15*mP^5*mπ0^2 + 6*mP^3*mπ0^4 + 3*mDelta^3*(mP^4 + mP^2*mπ0^2 + 2*mπ0^4) + mDelta^2*(-25*mP^5 + 11*mP^3*mπ0^2 + 2*mP*mπ0^4) - mDelta*(mP^6 + 13*mP^4*mπ0^2 - 2*mP^2*mπ0^4))*mΣs + 6*mP^2*(3*mP^5 + mDelta^3*(5*mP^2 - 2*mπ0^2) + mDelta^2*(3*mP^3 - mP*mπ0^2) + mDelta*(5*mP^4 - 3*mP^2*mπ0^2))*mΣs^2 + 3*mP^2*(10*mP^4 - 4*mP^2*mπ0^2 + mDelta^2*(8*mP^2 - 2*mπ0^2) + mDelta*(5*mP^3 - 3*mP*mπ0^2))*mΣs^3 + 12*mP^4*(mDelta + mP)*mΣs^4 + 6*mP^4*mΣs^5) + mSigmap^3*(-((mDelta + mP)*(3*mDelta^6*mP - mP^7 + 5*mP^5*mπ0^2 - 4*mDelta^4*mP*(4*mP^2 + mπ0^2) - mDelta^5*(mP^2 + 4*mπ0^2) + mDelta^3*(5*mP^4 + 11*mP^2*mπ0^2) - mDelta^2*(mP^5 - 14*mP^3*mπ0^2) - mDelta*(mP^6 + 10*mP^4*mπ0^2))) + 3*mP*(-mDelta^6 - 3*mDelta^5*mP + mDelta^4*mP^2 + 11*mDelta^3*mP^3 + 8*mDelta^2*mP^4 + 2*mDelta*mP^5 + 2*mP^6)*mΣs + 3*mP^2*(-mDelta^4 - 3*mDelta^3*mP + 4*mDelta^2*mP^2 - 5*mDelta*mP^3 + mP^4)*mΣs^2 + Mπ^6*(3*mDelta*mP - 7*mP^2 - 4*mπ0^2 + 3*mP*mΣs) + Mπ^4*(-9*mDelta^3*mP + 15*mP^4 + 9*mP^2*mπ0^2 + 12*mDelta^2*(mP^2 + mπ0^2) + 2*mDelta*(7*mP^3 + 4*mP*mπ0^2) - 9*mDelta*mP*(mDelta + mP)*mΣs - 3*mP^2*mΣs^2) + Mπ^2*(9*mDelta^5*mP - 9*mP^6 - 3*mDelta^4*(mP^2 + 4*mπ0^2) - mDelta^3*(31*mP^3 + 16*mP*mπ0^2) + 2*mDelta^2*(5*mP^4 - mP^2*mπ0^2) - mDelta*(19*mP^5 + 7*mP^3*mπ0^2) + 3*mP*(3*mDelta^4 + 6*mDelta^3*mP - mDelta^2*mP^2 + mDelta*mP^3 - 3*mP^4)*mΣs + 3*mDelta*mP^2*(2*mDelta + 3*mP)*mΣs^2)) + mSigmap^2*((mDelta - mP)*(mDelta + mP)^2*(-mP^6 - 6*mDelta^2*mP^2*mπ0^2 + 2*mP^4*mπ0^2 + 5*mDelta^3*mP*(mP^2 + mπ0^2) + mDelta^4*(mP^2 + 4*mπ0^2) - 2*mDelta*(mP^5 + 4*mP^3*mπ0^2)) + (mDelta + mP)*(10*mP^7 - 5*mP^5*mπ0^2 + mDelta^5*(mP^2 + 4*mπ0^2) + mDelta^4*(-5*mP^3 + 4*mP*mπ0^2) - mDelta^3*(5*mP^4 + 11*mP^2*mπ0^2) + 2*mDelta^2*(5*mP^5 - 7*mP^3*mπ0^2) + mDelta*(mP^6 + 10*mP^4*mπ0^2))*mΣs + 6*mP^2*(-mDelta^5 - 3*mDelta^4*mP + 2*mDelta^3*mP^2 + mDelta^2*mP^3 - 2*mDelta*mP^4 + mP^5)*mΣs^2 + 3*mP^2*(-mDelta^4 - 3*mDelta^3*mP + 4*mDelta^2*mP^2 - 5*mDelta*mP^3 + mP^4)*mΣs^3 - Mπ^6*(4*mDelta*(mP^2 + mπ0^2) + mP*(7*mP^2 + mπ0^2) + (7*mP^2 + 4*mπ0^2)*mΣs) + Mπ^4*(15*mP^5 + 6*mP^3*mπ0^2 + 3*mDelta^3*(3*mP^2 + 4*mπ0^2) + mDelta^2*(29*mP^3 + 11*mP*mπ0^2) + mDelta*(29*mP^4 + 11*mP^2*mπ0^2) + (24*mP^4 + 9*mP^2*mπ0^2 + 3*mDelta^2*(5*mP^2 + 4*mπ0^2) + 2*mDelta*(7*mP^3 + 4*mP*mπ0^2))*mΣs - 6*mDelta*mP^2*mΣs^2 - 3*mP^2*mΣs^3) + Mπ^2*(-3*mP^5*(3*mP^2 + mπ0^2) - 7*mDelta*mP^4*(4*mP^2 + mπ0^2) - 6*mDelta^5*(mP^2 + 2*mπ0^2) - mDelta^4*(28*mP^3 + 19*mP*mπ0^2) - 3*mDelta^3*(7*mP^4 + 2*mP^2*mπ0^2) - 3*mDelta^2*(2*mP^5 + 5*mP^3*mπ0^2) - (27*mP^6 + 2*mDelta^2*mP^2*(-5*mP^2 + mπ0^2) + 3*mDelta^4*(3*mP^2 + 4*mπ0^2) + 2*mDelta^3*(5*mP^3 + 8*mP*mπ0^2) + mDelta*(25*mP^5 + 7*mP^3*mπ0^2))*mΣs + 6*mP^2*(2*mDelta^3 + 3*mDelta^2*mP + 2*mDelta*mP^2 - mP^3)*mΣs^2 + 3*mDelta*mP^2*(2*mDelta + 3*mP)*mΣs^3)) - mSigmap*(-((mDelta - mP)^2*(mDelta + mP)^4*(3*mDelta*mP*(mP^2 + mπ0^2) - 2*(mP^4 + mP^2*mπ0^2 + mπ0^4))) - 3*(mDelta - mP)*mP*(mDelta + mP)^2*(-2*mDelta*mP^4 + mDelta^3*(mP^2 + mπ0^2) + 2*mDelta^2*mP*(mP^2 + mπ0^2) - 2*mP^3*(mP^2 + mπ0^2))*mΣs + 3*mP^2*(mDelta + mP)*(4*mDelta^4*mP + 3*mP^3*(mP^2 - mπ0^2) + mDelta^3*(5*mP^2 - mπ0^2) - 2*mDelta^2*mP*(mP^2 + mπ0^2) + mDelta*(-6*mP^4 + 2*mP^2*mπ0^2))*mΣs^2 + 6*mP^3*(mDelta^4 + 3*mDelta^3*mP + 2*mDelta^2*mP^2 + 2*mDelta*mP^3 + 2*mP^4)*mΣs^3 + 6*mP^4*(mDelta^2 - mDelta*mP + mP^2)*mΣs^4 + Mπ^6*(-5*mP^4 - 5*mP^2*mπ0^2 - 2*mπ0^4 + 3*mDelta*mP*(3*mP^2 + mπ0^2) + 3*mP*(5*mP^2 + mπ0^2)*mΣs) + Mπ^4*(6*mDelta^2*mπ0^2*(mP^2 + mπ0^2) - 3*mDelta^3*(7*mP^3 + 3*mP*mπ0^2) + 4*mDelta*mP*(-2*mP^4 + mP^2*mπ0^2 + mπ0^4) + 6*mP^2*(2*mP^4 + 3*mP^2*mπ0^2 + mπ0^4) - 3*mP*(3*mDelta*mP*(3*mP^2 + mπ0^2) + 2*mP^2*(6*mP^2 + mπ0^2) + mDelta^2*(11*mP^2 + 3*mπ0^2))*mΣs + 3*mP^2*(4*mDelta*mP + mP^2 - mπ0^2)*mΣs^2 + 6*mP^3*mΣs^3) + Mπ^2*((mDelta + mP)*(3*mDelta^4*(5*mP^3 + 3*mP*mπ0^2) - 6*mDelta^3*(mP^4 + mP^2*mπ0^2 + mπ0^4) + mDelta^2*(13*mP^5 - 5*mP^3*mπ0^2 - 2*mP*mπ0^4) + mDelta*(7*mP^6 + 13*mP^4*mπ0^2 - 2*mP^2*mπ0^4) - 3*(3*mP^7 + 5*mP^5*mπ0^2 + 2*mP^3*mπ0^4)) + 3*mP*(6*mDelta^3*mP*(2*mP^2 + mπ0^2) + 3*mP^4*(3*mP^2 + mπ0^2) + mDelta^4*(7*mP^2 + 3*mπ0^2) + mDelta^2*(13*mP^4 + 3*mP^2*mπ0^2) + mDelta*(13*mP^5 + 7*mP^3*mπ0^2))*mΣs - 3*mP^2*(8*mDelta^3*mP + 4*mP^2*(mP^2 - mπ0^2) + 2*mDelta^2*(5*mP^2 - mπ0^2) + 3*mDelta*(mP^3 - mP*mπ0^2))*mΣs^2 - 6*mP^3*(2*mDelta^2 + 3*mDelta*mP + 3*mP^2)*mΣs^3 - 6*mP^4*mΣs^4)))*B0[mP^2, mDelta^2, Mπ^2])/(1728*mDelta^2*mP^3*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) + ((-2*mSigmap^11 + mSigmap^10*(mDelta - 2*mP - 3*mΣs) + 2*(mP^2 - mπ0^2)^2*(mDelta + mP + mΣs)*(Mπ^2 - mΣs^2)^3 + mSigmap^9*(-12*mDelta^2 + 6*mDelta*mP + mP^2 + 9*Mπ^2 + mπ0^2 + 2*mDelta*mΣs - mP*mΣs + 4*mΣs^2) + mSigmap^8*(-21*mDelta^3 - 9*mDelta^2*mP + 10*mDelta*mP^2 + mP^3 + mDelta*mπ0^2 - 2*mP*mπ0^2 + 3*(-2*mDelta^2 + 4*mDelta*mP + mP^2 + mπ0^2)*mΣs - (mDelta - 8*mP)*mΣs^2 + 7*mΣs^3 + Mπ^2*(-9*mDelta + 9*mP + 11*mΣs)) + mSigmap^7*(-12*mDelta^4 - 12*mDelta^3*mP + 6*mDelta^2*mP^2 + 6*mDelta*mP^3 + mP^4 - 12*Mπ^4 + 6*mDelta^2*mπ0^2 + 6*mDelta*mP*mπ0^2 - 2*mP^2*mπ0^2 + mπ0^4 + (-3*mDelta^3 + 9*mDelta^2*mP + 11*mDelta*mP^2 + 2*mP^3 + 2*mDelta*mπ0^2 - mP*mπ0^2)*mΣs + (30*mDelta^2 - 6*mDelta*mP + mP^2 + mπ0^2)*mΣs^2 + (-4*mDelta + 5*mP)*mΣs^3 - 2*mΣs^4 - Mπ^2*(9*(-2*mDelta^2 + 3*mDelta*mP + mP^2) + 2*(5*mDelta - mP)*mΣs + 3*mΣs^2)) + mSigmap*(mP^2 - mπ0^2)*(Mπ^2 - mΣs^2)^2*(Mπ^2*(3*mDelta*mP + 2*mP^2 + mπ0^2 + 3*mP*mΣs) - mΣs*(4*(mDelta + mP)*(mP^2 - mπ0^2) + 3*(mDelta*mP + 2*mP^2 - mπ0^2)*mΣs + 3*mP*mΣs^2)) - mSigmap^6*((mDelta + mP)*(6*mDelta^4 - mP^4 + 5*mP^2*mπ0^2 + 2*mπ0^4 - 3*mDelta^2*(mP^2 + 3*mπ0^2)) - 6*mP*(mDelta + mP)*(-2*mDelta^2 + mP^2 + mπ0^2)*mΣs - (24*mDelta^3 + 24*mDelta^2*mP + 11*mDelta*mP^2 + 2*mP^3 - mDelta*mπ0^2 + 8*mP*mπ0^2)*mΣs^2 + (-18*mDelta^2 + 21*mDelta*mP + 8*mP^2 + 5*mπ0^2)*mΣs^3 + (mDelta + 10*mP)*mΣs^4 + 5*mΣs^5 + Mπ^4*(-15*mDelta + 12*mP + 4*mΣs) + Mπ^2*(-3*(mDelta + mP)*(10*mDelta^2 - 6*mDelta*mP - 3*mP^2 + 5*mπ0^2) + (-30*mDelta^2 + 39*mDelta*mP + 28*mP^2 + 7*mπ0^2)*mΣs + (26*mDelta + 20*mP)*mΣs^2 + 3*mΣs^3)) - mSigmap^2*(Mπ^2 - mΣs^2)*(Mπ^4*((mDelta + mP)*(7*mP^2 - 5*mπ0^2) + (4*mP^2 - 2*mπ0^2)*mΣs) + Mπ^2*(3*(mDelta + mP)*(mDelta^2 + mP^2 - 2*mπ0^2)*(mP^2 - mπ0^2) + (6*mDelta^2 + 9*mDelta*mP + 7*mP^2 - 4*mπ0^2)*(mP^2 - mπ0^2)*mΣs + (-8*mDelta*mP^2 - 5*mP^3 + 4*mDelta*mπ0^2 + mP*mπ0^2)*mΣs^2 + (-5*mP^2 + mπ0^2)*mΣs^3) + mΣs^2*(-((mDelta + mP)*(mP^2 - mπ0^2)*(3*mDelta^2 - 5*mP^2 + 2*mπ0^2)) + (-6*mDelta^2 - 9*mDelta*mP + mP^2 - 4*mπ0^2)*(mP^2 - mπ0^2)*mΣs + (-2*mP^3 + 4*mP*mπ0^2 + mDelta*(mP^2 + mπ0^2))*mΣs^2 + (mP^2 + mπ0^2)*mΣs^3)) + mSigmap^5*(5*Mπ^6 + Mπ^4*(3*(-2*mDelta^2 + 12*mDelta*mP + 5*mP^2 + mπ0^2) + 8*(mDelta + mP)*mΣs - 13*mΣs^2) + Mπ^2*(12*mDelta^4 + 18*mDelta^3*mP - 6*mDelta^2*mP^2 - 9*mDelta*mP*(mP^2 + mπ0^2) - 3*mπ0^2*(mP^2 + mπ0^2) + (mDelta + mP)*(15*mDelta^2 - 6*mDelta*mP - 19*mP^2 + 2*mπ0^2)*mΣs + 3*(6*mDelta^2 - 13*mDelta*mP - 2*mP^2 - 5*mπ0^2)*mΣs^2 - (22*mDelta + 7*mP)*mΣs^3 + 2*mΣs^4) + mΣs*((mDelta + mP)*(6*mDelta^4 + 5*mP^4 + 5*mP^2*mπ0^2 - 4*mπ0^4 + 3*mDelta^2*(-5*mP^2 + mπ0^2)) + (-12*mDelta^3*mP + mP^4 + 16*mP^2*mπ0^2 - 5*mπ0^4 + 6*mDelta^2*(mP^2 - 3*mπ0^2) + 12*mDelta*(2*mP^3 - mP*mπ0^2))*mΣs - (9*mDelta^3 + 9*mDelta^2*mP - 5*mDelta*mP^2 + 4*mP^3 + 4*mDelta*mπ0^2 - 5*mP*mπ0^2)*mΣs^2 - (18*mDelta^2 + 3*mDelta*mP + 8*mP^2 + 5*mπ0^2)*mΣs^3 + (2*mDelta - 7*mP)*mΣs^4)) - mSigmap^3*(Mπ^6*(15*mDelta*mP + 7*mP^2 + 4*mπ0^2 + 9*mP*mΣs) - Mπ^4*(-6*mDelta^3*mP - 3*mP^4 - 6*mDelta^2*mπ0^2 + 6*mDelta*mP*mπ0^2 + 6*mP^2*mπ0^2 + 3*mπ0^4 - 2*(6*mDelta^2*mP - 7*mDelta*mP^2 - 7*mP^3 + 8*mDelta*mπ0^2 + 2*mP*mπ0^2)*mΣs + (33*mDelta*mP + 29*mP^2 + 2*mπ0^2)*mΣs^2 + 21*mP*mΣs^3) - mΣs^3*(-((mDelta + mP)*(mP^2 - mπ0^2)*(9*mDelta^2 - 17*mP^2 + 8*mπ0^2)) + (-6*mDelta^3*mP + 22*mP^4 - 23*mP^2*mπ0^2 + 7*mπ0^4 - 6*mDelta^2*(3*mP^2 - 2*mπ0^2) + 3*mDelta*mP*(mP^2 + mπ0^2))*mΣs + (-12*mDelta^2*mP - 4*mDelta*mP^2 + 17*mP^3 + 2*mDelta*mπ0^2 - 7*mP*mπ0^2)*mΣs^2 + 3*(mDelta*mP + 2*mP^2 + mπ0^2)*mΣs^3 + 3*mP*mΣs^4) + Mπ^2*mΣs*(-((mDelta + mP)*(9*mDelta^2 - mP^2 - 8*mπ0^2)*(mP^2 - mπ0^2)) + 3*(-4*mDelta^3*mP + mP^4 + 5*mP^2*mπ0^2 - 2*mπ0^4 + mDelta^2*(-6*mP^2 + 2*mπ0^2) + mDelta*(mP^3 + 3*mP*mπ0^2))*mΣs + (-24*mDelta^2*mP + 31*mP^3 - 11*mP*mπ0^2 + 2*mDelta*(5*mP^2 - 7*mπ0^2))*mΣs^2 + (21*mDelta*mP + 28*mP^2 + mπ0^2)*mΣs^3 + 15*mP*mΣs^4)) + mSigmap^4*(Mπ^6*(-7*mDelta + 5*mP - 4*mΣs) + Mπ^4*(-3*(3*mDelta^3 + mDelta^2*mP - 8*mDelta*mP^2 - 5*mP^3 + 7*mDelta*mπ0^2 + 6*mP*mπ0^2) + (-18*mDelta^2 + 27*mDelta*mP + 29*mP^2 - 4*mπ0^2)*mΣs + 3*mDelta*mΣs^2 + 3*mΣs^3) + Mπ^2*(6*(mDelta + mP)*(mDelta^2 - mπ0^2)^2 + (12*mDelta^4 + 18*mDelta^3*mP - mP^4 - 7*mP^2*mπ0^2 + 2*mπ0^4 + 6*mDelta^2*(2*mP^2 - 3*mπ0^2) + 3*mDelta*(mP^3 - 7*mP*mπ0^2))*mΣs + 2*(12*mDelta^3 + 15*mDelta^2*mP + 5*mDelta*mP^2 + 5*mP^3 - mDelta*mπ0^2 - 4*mP*mπ0^2)*mΣs^2 + 3*(10*mDelta^2 - 12*mDelta*mP - 7*mP^2 - 3*mπ0^2)*mΣs^3 + 3*(mDelta - 3*mP)*mΣs^4) + mΣs^2*(-2*(mDelta + mP)*(3*mDelta^4 - 6*mDelta^2*mP^2 + 2*mP^4 + 2*mP^2*mπ0^2 - mπ0^4) - (12*mDelta^4 + 18*mDelta^3*mP - 13*mP^4 + 5*mP^2*mπ0^2 + 2*mπ0^4 + 6*mDelta^2*(-2*mP^2 + mπ0^2) + mDelta*(-33*mP^3 + 15*mP*mπ0^2))*mΣs - (15*mDelta^3 + 27*mDelta^2*mP - 11*mP^3 + 10*mP*mπ0^2 + mDelta*(10*mP^2 + mπ0^2))*mΣs^2 + (-12*mDelta^2 + 9*mDelta*mP + 4*mP^2 + mπ0^2)*mΣs^3 + (mDelta + 4*mP)*mΣs^4 + mΣs^5)))*B0[mSigmap^2, Mπ^2, mΣs^2])/(1728*mDelta^2*mSigmap^3*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) - ((-2*mDelta^7*mP^5 + mDelta^7*mP^3*mπ0^2 - mDelta^6*mP^4*mπ0^2 + 6*mDelta^5*mP^5*mπ0^2 + 3*mDelta^5*mP^3*Mπ^2*mπ0^2 + mDelta^7*mP*mπ0^4 - mDelta^6*mP^2*mπ0^4 - 3*mDelta^5*mP^3*mπ0^4 + 3*mDelta^4*mP^4*mπ0^4 - 6*mDelta^3*mP^5*mπ0^4 + 3*mDelta^5*mP*Mπ^2*mπ0^4 - 9*mDelta^3*mP^3*Mπ^2*mπ0^4 - 6*mDelta^3*mP*Mπ^4*mπ0^4 + 2*mDelta^6*mπ0^6 - 3*mDelta^5*mP*mπ0^6 + 3*mDelta^4*mP^2*mπ0^6 + 3*mDelta^3*mP^3*mπ0^6 - 3*mDelta^2*mP^4*mπ0^6 + 2*mDelta*mP^5*mπ0^6 + 6*mDelta^4*Mπ^2*mπ0^6 - 3*mDelta^3*mP*Mπ^2*mπ0^6 - 3*mDelta^2*mP^2*Mπ^2*mπ0^6 + 6*mDelta*mP^3*Mπ^2*mπ0^6 - 12*mDelta^2*Mπ^4*mπ0^6 - 12*mDelta*mP*Mπ^4*mπ0^6 - 6*mDelta^4*mπ0^8 + 3*mDelta^3*mP*mπ0^8 - 3*mDelta^2*mP^2*mπ0^8 - mDelta*mP^3*mπ0^8 + mP^4*mπ0^8 - 9*mDelta^2*Mπ^2*mπ0^8 + 3*mP^2*Mπ^2*mπ0^8 - 6*Mπ^4*mπ0^8 + 6*mDelta^2*mπ0^10 - mDelta*mP*mπ0^10 + mP^2*mπ0^10 + 3*Mπ^2*mπ0^10 - 2*mπ0^12 - 2*(mDelta^3*mπ0^4*(-mP^2 + mπ0^2)*(4*mP^2 + 3*Mπ^2 + 8*mπ0^2) + 2*mDelta^5*mπ0^2*(mP^4 + mP^2*mπ0^2 - 2*mπ0^4) + mDelta^2*mP*mπ0^4*(-2*mP^4 + 6*Mπ^4 + mP^2*mπ0^2 + 12*Mπ^2*mπ0^2 + mπ0^4) + mDelta^6*(2*mP^5 - mP^3*mπ0^2 - mP*mπ0^4) + mDelta^4*mP*mπ0^2*(-2*mP^4 + mP^2*mπ0^2 + mπ0^4 - 3*Mπ^2*(mP^2 + mπ0^2)) + mP*mπ0^6*(2*mP^4 + 6*Mπ^4 - mP^2*mπ0^2 - mπ0^4 + Mπ^2*(-9*mP^2 + 3*mπ0^2)) + mDelta*mπ0^6*(6*Mπ^4 - 9*Mπ^2*(mP^2 - mπ0^2) + 2*(mP^4 + mP^2*mπ0^2 - 2*mπ0^4)))*mΣs - mπ0^2*(9*mP^4*mπ0^4 + 3*mP^2*mπ0^6 - 6*mπ0^8 + 3*mDelta^5*mP*(mP^2 + mπ0^2) + mDelta^4*(5*mP^4 + 5*mP^2*mπ0^2 - 4*mπ0^4) + 12*Mπ^4*(mDelta*mP*mπ0^2 + mπ0^4) + 4*mDelta^2*mπ0^2*(mP^4 - 11*mP^2*mπ0^2 + 7*mπ0^4) + 2*mDelta^3*(5*mP^5 - 16*mP^3*mπ0^2 + 5*mP*mπ0^4) + mDelta*(8*mP^5*mπ0^2 - 7*mP^3*mπ0^4 + 5*mP*mπ0^6) - 3*Mπ^2*(4*mDelta^2*mP^2*mπ0^2 + 9*mP^2*mπ0^4 - 3*mπ0^6 + mDelta^3*(mP^3 + 5*mP*mπ0^2) + mDelta*(8*mP^3*mπ0^2 - 4*mP*mπ0^4)))*mΣs^2 + (-(mDelta^3*mπ0^2*(mP^4 + 7*mP^2*mπ0^2 - 8*mπ0^4)) + mDelta^4*(6*mP^5 - 9*mP^3*mπ0^2 - 9*mP*mπ0^4) + mDelta^2*mP*mπ0^2*(-7*mP^4 + 26*mP^2*mπ0^2 + 5*mπ0^4 - 3*Mπ^2*(mP^2 - 7*mπ0^2)) + mDelta*mπ0^4*(-19*mP^4 + 35*mP^2*mπ0^2 - 16*mπ0^4 + 6*Mπ^2*(2*mP^2 - mπ0^2)) - 3*mP*mπ0^4*(7*mP^4 + 2*Mπ^4 - 5*mP^2*mπ0^2 + 2*mπ0^4 + Mπ^2*(-7*mP^2 + mπ0^2)))*mΣs^3 + 2*(2*mDelta^2*(-(mP^2*mπ0) + mπ0^3)^2 + 3*mDelta^3*(mP^5 - mP^3*mπ0^2 - 2*mP*mπ0^4) + mDelta*mP*mπ0^2*(-3*Mπ^2*(mP^2 - 3*mπ0^2) + 5*(mP^2 - mπ0^2)^2) + 3*mπ0^4*(-2*mP^4 + mP^2*mπ0^2 - mπ0^4 + Mπ^2*(mP^2 + mπ0^2)))*mΣs^4 + mπ0^2*(9*mP^5 - 21*mP^3*mπ0^2 + 6*mP*mπ0^4 + 3*mDelta^2*(mP^3 - 3*mP*mπ0^2) - 3*Mπ^2*(mP^3 - 3*mP*mπ0^2) + mDelta*(5*mP^4 - 7*mP^2*mπ0^2 + 8*mπ0^4))*mΣs^5 - 2*(2*mDelta*mP - mπ0^2)*(mP^2 - mπ0^2)^2*mΣs^6 - 2*mP*(mP^2 - mπ0^2)^2*mΣs^7 - mSigmap^5*(2*mDelta^7 - 9*mDelta^5*mπ0^2 + 21*mDelta^3*mπ0^4 + 4*mDelta*mπ0^6 + 2*(mDelta^2 - mπ0^2)^2*(2*mDelta^2 - mπ0^2)*mΣs + (7*mDelta^3*mπ0^2 - 4*mDelta*mπ0^4)*mΣs^2 + (-6*mDelta^4 + 10*mDelta^2*mπ0^2 + 6*mπ0^4)*mΣs^3 - 2*(3*mDelta^3 + 2*mDelta*mπ0^2)*mΣs^4 - 6*mπ0^2*mΣs^5 + 4*mDelta*mΣs^6 + 2*mΣs^7) - mSigmap^4*(2*mDelta^7*mP - 2*mDelta^6*mπ0^2 - 9*mDelta^5*mP*mπ0^2 + 12*mDelta^4*mπ0^4 + 21*mDelta^3*mP*mπ0^4 + 9*mDelta^2*mπ0^6 + 4*mDelta*mP*mπ0^6 - mπ0^8 + (4*mDelta^6*mP - 5*mDelta^5*mπ0^2 - 10*mDelta^4*mP*mπ0^2 + 19*mDelta^3*mπ0^4 + 8*mDelta^2*mP*mπ0^4 + 4*mDelta*mπ0^6 - 2*mP*mπ0^6)*mΣs + mπ0^2*(-4*mDelta^4 + 7*mDelta^3*mP + 4*mDelta^2*mπ0^2 - 4*mDelta*mP*mπ0^2 + 3*mπ0^4)*mΣs^2 + (-6*mDelta^4*mP + mDelta^3*mπ0^2 + 10*mDelta^2*mP*mπ0^2 - 8*mDelta*mπ0^4 + 6*mP*mπ0^4)*mΣs^3 - (6*mDelta^3*mP - 5*mDelta^2*mπ0^2 + 4*mDelta*mP*mπ0^2 + 3*mπ0^4)*mΣs^4 + 2*(2*mDelta - 3*mP)*mπ0^2*mΣs^5 + (4*mDelta*mP + mπ0^2)*mΣs^6 + 2*mP*mΣs^7) + mSigmap^3*(3*mDelta^6*mP*mπ0^2 - 15*mDelta^4*mP*mπ0^4 + 9*mDelta^2*mP*mπ0^6 + 3*mP*mπ0^8 + 4*mDelta^7*(mP^2 + mπ0^2) + 2*mDelta*mπ0^6*(-5*mP^2 + 9*Mπ^2 + mπ0^2) + 3*mDelta^3*mπ0^4*(7*mP^2 + 7*Mπ^2 + 5*mπ0^2) - 3*mDelta^5*mπ0^2*(5*mP^2 + Mπ^2 + 7*mπ0^2) + (9*mDelta^5*mP*mπ0^2 - 33*mDelta^3*mP*mπ0^4 - 6*mDelta*mP*mπ0^6 + 8*mDelta^6*(mP^2 + mπ0^2) - mπ0^6*(10*mP^2 - 6*Mπ^2 + mπ0^2) + mDelta^2*mπ0^4*(-8*mP^2 + 24*Mπ^2 + 7*mπ0^2) - 2*mDelta^4*mπ0^2*(7*mP^2 + 3*Mπ^2 + 10*mπ0^2))*mΣs + mπ0^2*(3*mDelta^5 + 9*mDelta^4*mP - 3*mDelta^3*Mπ^2 - 12*mDelta^2*mP*mπ0^2 - 9*mP*mπ0^4 + mDelta^3*(17*mP^2 + 26*mπ0^2) - 2*mDelta*(4*mP^2*mπ0^2 + mπ0^4))*mΣs^2 + (15*mDelta*mP*mπ0^4 - 6*mDelta^4*(2*mP^2 + mπ0^2) + 3*mπ0^4*(7*mP^2 - 3*Mπ^2 + mπ0^2) + mDelta^2*mπ0^2*(17*mP^2 + 3*Mπ^2 + 32*mπ0^2))*mΣs^3 - (9*mDelta^2*mP*mπ0^2 - 9*mP*mπ0^4 + 2*mDelta*mπ0^2*(7*mP^2 - 3*Mπ^2 + mπ0^2) + 3*mDelta^3*(4*mP^2 + 3*mπ0^2))*mΣs^4 - 3*mπ0^2*(mDelta^2 + 3*mDelta*mP + 5*mP^2 - Mπ^2 + mπ0^2)*mΣs^5 + (-3*mP*mπ0^2 + 2*mDelta*(4*mP^2 + mπ0^2))*mΣs^6 + (4*mP^2 + mπ0^2)*mΣs^7) + mSigmap^2*(mDelta^7*mP*(4*mP^2 + mπ0^2) - mDelta*mP*mπ0^6*(10*mP^2 - 18*Mπ^2 + mπ0^2) + mπ0^8*(-2*mP^2 + 3*Mπ^2 + mπ0^2) - 3*mDelta^5*mP*mπ0^2*(5*mP^2 + Mπ^2 + 2*mπ0^2) + 3*mDelta^4*mπ0^4*(mP^2 + 2*Mπ^2 + 2*mπ0^2) + 3*mDelta^3*mP*mπ0^4*(7*mP^2 + 7*Mπ^2 + 2*mπ0^2) - mDelta^6*mπ0^2*(mP^2 + 4*mπ0^2) + 3*mDelta^2*(9*Mπ^2*mπ0^6 - mπ0^8) + (2*mDelta^6*mP*(4*mP^2 + mπ0^2) + 2*mP*mπ0^6*(-5*mP^2 + 3*Mπ^2 + mπ0^2) - 2*mDelta^4*mP*mπ0^2*(7*mP^2 + 3*Mπ^2 + mπ0^2) - 2*mDelta*mπ0^6*(8*mP^2 - 9*Mπ^2 + 2*mπ0^2) - mDelta^5*mπ0^2*(mP^2 + 7*mπ0^2) + 2*mDelta^2*mP*mπ0^4*(-4*mP^2 + 12*Mπ^2 + 11*mπ0^2) + mDelta^3*mπ0^4*(-7*mP^2 + 12*Mπ^2 + 35*mπ0^2))*mΣs + mπ0^2*(3*mDelta^5*mP - 3*mπ0^6 + mDelta^4*(mP^2 - 8*mπ0^2) + mDelta^3*(17*mP^3 + 5*mP*mπ0^2) - 3*Mπ^2*(mDelta^3*mP - 4*mDelta^2*mπ0^2 + mπ0^4) + mDelta^2*(-16*mP^2*mπ0^2 + 44*mπ0^4) + mDelta*(-8*mP^3*mπ0^2 + mP*mπ0^4))*mΣs^2 + (3*mP*mπ0^4*(7*mP^2 - 3*Mπ^2 - 2*mπ0^2) + 3*mDelta^4*mP*(-4*mP^2 + mπ0^2) + mDelta^2*mP*mπ0^2*(17*mP^2 + 3*Mπ^2 + 5*mπ0^2) + mDelta*mπ0^4*(-7*mP^2 + 6*Mπ^2 + 8*mπ0^2) + mDelta^3*(2*mP^2*mπ0^2 - 7*mπ0^4))*mΣs^3 + (-12*mDelta^3*mP^3 + mDelta^2*mπ0^2*(mP^2 - 5*mπ0^2) + 3*mπ0^4*(mP^2 + mπ0^2) + 2*mDelta*mP*mπ0^2*(-7*mP^2 + 3*Mπ^2 + 2*mπ0^2))*mΣs^4 + mπ0^2*(-3*mDelta^2*mP - 15*mP^3 + 3*mP*Mπ^2 + 6*mP*mπ0^2 - mDelta*(mP^2 + 4*mπ0^2))*mΣs^5 - (-8*mDelta*mP^3 + 4*mDelta*mP*mπ0^2 + mP^2*mπ0^2 + mπ0^4)*mΣs^6 + (4*mP^3 - 2*mP*mπ0^2)*mΣs^7) - mSigmap*(3*mDelta^6*mP*mπ0^2*(mP^2 + mπ0^2) + 9*mDelta^2*mP*mπ0^6*(mP^2 + mπ0^2) - 3*mP*mπ0^8*(mP^2 - 2*Mπ^2 + mπ0^2) + 2*mDelta^7*(mP^4 + mP^2*mπ0^2 + mπ0^4) - 2*mDelta*mπ0^6*(mP^4 - 6*Mπ^4 + mP^2*mπ0^2 + mπ0^4 + 3*Mπ^2*(mP^2 - mπ0^2)) - 3*mDelta^4*mP*mπ0^4*(2*Mπ^2 + 3*(mP^2 + mπ0^2)) + 3*mDelta^3*mπ0^4*(2*Mπ^4 + Mπ^2*(3*mP^2 + mπ0^2) + 2*(mP^4 + mP^2*mπ0^2 + mπ0^4)) - 3*mDelta^5*mπ0^2*(Mπ^2*(mP^2 + 3*mπ0^2) + 2*(mP^4 + mP^2*mπ0^2 + mπ0^4)) + (9*mDelta^5*mP*mπ0^2*(mP^2 + mπ0^2) + 6*mDelta*mP*mπ0^6*(mP^2 - 2*Mπ^2 + 2*mπ0^2) - 3*mDelta^3*mP*mπ0^4*(5*mP^2 + 6*Mπ^2 + 7*mπ0^2) + 4*mDelta^6*(mP^4 + mP^2*mπ0^2 + mπ0^4) + mπ0^6*(4*mP^4 - 18*mP^2*Mπ^2 + 12*Mπ^4 + mP^2*mπ0^2 + mπ0^4) + mDelta^2*mπ0^4*(-4*mP^4 + 12*Mπ^4 - mP^2*mπ0^2 + 12*Mπ^2*mπ0^2 + 5*mπ0^4) - 2*mDelta^4*mπ0^2*(2*mP^4 + 2*mP^2*mπ0^2 + 5*mπ0^4 + 3*Mπ^2*(mP^2 + 3*mπ0^2)))*mΣs + mπ0^2*(12*mDelta*Mπ^4*mπ0^2 - 9*mP^3*mπ0^4 + 9*mP*mπ0^6 + 12*mDelta^2*mP*mπ0^2*(mP^2 - 3*mπ0^2) + 3*mDelta^5*(mP^2 + 3*mπ0^2) + 3*mDelta^4*(3*mP^3 + 5*mP*mπ0^2) + 5*mDelta^3*(2*mP^4 - mP^2*mπ0^2 - mπ0^4) + 2*mDelta*(4*mP^4*mπ0^2 - 11*mP^2*mπ0^4 + mπ0^6) - 3*mDelta*Mπ^2*(8*mDelta*mP*mπ0^2 + 8*mπ0^2*(mP^2 - mπ0^2) + mDelta^2*(mP^2 + 7*mπ0^2)))*mΣs^2 + (18*mDelta^3*mP*mπ0^4 + 3*mDelta*mP*mπ0^4*(11*mP^2 - 6*Mπ^2 - 7*mπ0^2) - 6*mDelta^4*(mP^4 - 2*mπ0^4) + mDelta^2*mπ0^2*(7*mP^4 - 5*mP^2*mπ0^2 + 10*mπ0^4 + 3*Mπ^2*(mP^2 - 5*mπ0^2)) + 3*mπ0^4*(7*mP^4 + 2*Mπ^4 - 2*mP^2*mπ0^2 - mπ0^4 + Mπ^2*(-7*mP^2 + mπ0^2)))*mΣs^3 + (3*mP*mπ0^4*(5*mP^2 - 2*Mπ^2 - 3*mπ0^2) - 3*mDelta^3*(2*mP^4 + mP^2*mπ0^2 - 3*mπ0^4) + mDelta^2*(-9*mP^3*mπ0^2 + 15*mP*mπ0^4) + 2*mDelta*mπ0^2*(-5*mP^4 + mP^2*mπ0^2 + mπ0^4 + 3*Mπ^2*(mP^2 - mπ0^2)))*mΣs^4 + 3*mπ0^2*(-mP^2 + mπ0^2)*(mDelta^2 + 3*mDelta*mP + 3*mP^2 - Mπ^2 + mπ0^2)*mΣs^5 + (mP^2 - mπ0^2)*(-3*mP*mπ0^2 + 2*mDelta*(2*mP^2 + mπ0^2))*mΣs^6 + (2*mP^4 - mP^2*mπ0^2 - mπ0^4)*mΣs^7))*B0[mπ0^2, mDelta^2, mΣs^2])/(1728*mDelta^2*mπ0^4*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) + ((-3*mDelta^3*mSigmap^7 - 3*mDelta^3*mSigmap^6*(mDelta + mP + mΣs) + Mπ^6*(mDelta^3*mP + 2*mDelta^2*mπ0^2 + 2*mDelta*mP*mπ0^2 + mπ0^4 + 2*(mDelta^2*mP + mDelta*mπ0^2 + mP*mπ0^2)*mΣs + 2*(mDelta*mP + mπ0^2)*mΣs^2 + mP*mΣs^3) - mΣs^3*((mDelta - mP)*(mDelta + mP)^2*(mP^2 - mπ0^2)*(2*mDelta^2 - 3*mP^2 + mπ0^2) + (mDelta^2 - mP^2)^2*(mDelta*mP + 3*mP^2 - 2*mπ0^2)*mΣs + 2*(mDelta^4*mP - 2*mDelta^2*mP^3 + 2*mP^5 - mP^3*mπ0^2 + mDelta^3*(mP^2 - mπ0^2))*mΣs^2 + 2*mP*(mDelta^3 + mP^3)*mΣs^3 + mP*(mDelta^2 - mDelta*mP + mP^2)*mΣs^4) - Mπ^4*((mDelta + mP)*(mDelta^2 - mπ0^2)*(mDelta^2*mP - 2*mDelta*mP^2 + 2*mDelta*mπ0^2 - mP*mπ0^2) + 2*(mDelta^4*mP - 2*mDelta^2*mP*mπ0^2 + 2*mP^3*mπ0^2 - mP*mπ0^4 + 2*mDelta*mπ0^2*(mP^2 - mπ0^2))*mΣs + 2*(2*mDelta^3*mP + 3*mP^2*mπ0^2 - mπ0^4 + mDelta^2*(mP^2 + mπ0^2) + mDelta*(3*mP^3 - mP*mπ0^2))*mΣs^2 + mP*(5*mDelta^2 + 3*mDelta*mP + 5*mP^2)*mΣs^3 + 2*(2*mDelta*mP + mP^2 + mπ0^2)*mΣs^4 + 2*mP*mΣs^5) + Mπ^2*mΣs*(2*(mDelta - mP)*(mDelta + mP)^2*(mDelta^2 - mπ0^2)*(mP^2 - mπ0^2) + 2*(mDelta + mP)*(mDelta^4*mP - 2*mDelta^2*mP^3 + 2*mP^3*mπ0^2 - mP*mπ0^4 + 2*mDelta*(mP^2 - mπ0^2)^2)*mΣs + (4*mDelta^4*mP + 2*mDelta^3*(mP^2 - mπ0^2) - 4*mDelta^2*mP*(mP^2 + mπ0^2) + 2*mDelta*(3*mP^4 - 4*mP^2*mπ0^2 + mπ0^4) + mP*(7*mP^4 - 4*mP^2*mπ0^2 + mπ0^4))*mΣs^2 + mP*(5*mDelta^3 + 2*mDelta^2*mP + 6*mDelta*mP^2 + 5*mP^3 - 4*mDelta*mπ0^2)*mΣs^3 + 2*(2*mDelta^2*mP + 3*mP^3 - mP*mπ0^2 + mDelta*(mP^2 - mπ0^2))*mΣs^4 + 2*mP*(mDelta + mP)*mΣs^5 + mP*mΣs^6) + mDelta*mSigmap^5*(-2*(2*mDelta^2 + mDelta*mP - mP^2)*(mDelta^2 - mπ0^2) - mDelta*(mDelta^2 + 5*mDelta*mP + 4*mP^2)*mΣs + (5*mDelta^2 - 2*mDelta*mP + 2*mP^2)*mΣs^2 + Mπ^2*(7*mDelta^2 + 2*mπ0^2 + 4*mDelta*mΣs - 2*mΣs^2)) + mDelta*mSigmap^4*(-2*(mDelta - mP)*(mDelta + mP)^2*(mDelta^2 - mπ0^2) + 2*(mDelta + mP)*(mDelta^2*mP - 2*mDelta*mP^2 + 2*mDelta*mπ0^2 - mP*mπ0^2)*mΣs + 2*(3*mDelta^3 + mDelta^2*mP - mDelta*mP^2 + mP^3)*mΣs^2 + (5*mDelta^2 - 2*mDelta*mP + 2*mP^2)*mΣs^3 + Mπ^2*(5*mDelta^3 + 7*mDelta^2*mP + 4*mDelta*mπ0^2 + 2*mP*mπ0^2 + 2*(3*mDelta^2 + 2*mDelta*mP + mπ0^2)*mΣs - 2*mP*mΣs^2 - 2*mΣs^3)) + mSigmap^3*(-((mDelta - mP)*(mDelta + mP)^2*(mDelta^2 - mπ0^2)^2) - 2*(mDelta - mP)*mP*(mDelta + mP)^2*(mDelta^2 - mπ0^2)*mΣs + 2*(mDelta + mP)*(2*mDelta^4 - mP^2*mπ0^2 + mDelta^2*(2*mP^2 - 3*mπ0^2) - 2*mDelta*(mP^3 - mP*mπ0^2))*mΣs^2 + 2*(mDelta^4 + 4*mDelta^3*mP + 3*mDelta^2*mP^2 + mDelta*mP^3 + mP^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mP - 3*mDelta*mP^2 + mP^3)*mΣs^4 + Mπ^4*(-5*mDelta^3 - 4*mDelta*mπ0^2 - 2*(3*mDelta^2 + mπ0^2)*mΣs + 2*mΣs^3) + Mπ^2*((mDelta^2 - mπ0^2)*(6*mDelta^3 + 3*mDelta^2*mP - 4*mDelta*mP^2 + 2*mDelta*mπ0^2 + mP*mπ0^2) + 2*(3*mDelta^4 + 4*mDelta^3*mP + mDelta*mP*mπ0^2 + 2*mP^2*mπ0^2 + 2*mDelta^2*(mP^2 - mπ0^2))*mΣs + (-4*mDelta^3 + 4*mDelta^2*mP + 4*mDelta*mP^2 + 2*mP*mπ0^2)*mΣs^2 - 2*(2*mDelta^2 + mDelta*mP + 2*mP^2)*mΣs^3 + (2*mDelta - mP)*mΣs^4)) + mSigmap^2*(Mπ^4*(-2*mDelta^4 - 5*mDelta^3*mP - 6*mDelta^2*mπ0^2 - 4*mDelta*mP*mπ0^2 - mπ0^4 - (3*mDelta^3 + 6*mDelta^2*mP + 4*mDelta*mπ0^2 + 2*mP*mπ0^2)*mΣs - 2*mDelta^2*mΣs^2 + 2*mP*mΣs^3 + mΣs^4) + mΣs*((mDelta - mP)*(mDelta + mP)^2*(mDelta^2 - mπ0^2)*(mDelta^2 - 2*mP^2 + mπ0^2) - 2*(mDelta - mP)*(mDelta + mP)^2*(mDelta^2*mP - 2*mDelta*mP^2 + 2*mDelta*mπ0^2 - mP*mπ0^2)*mΣs - 2*(mDelta + mP)*(mDelta^4 - mP^4 + mP^2*mπ0^2 + mDelta^2*(-4*mP^2 + 3*mπ0^2) + 2*mDelta*(mP^3 - mP*mπ0^2))*mΣs^2 + (-3*mDelta^4 + 3*mDelta^3*mP + 2*mDelta^2*mP^2 - 2*mDelta*mP^3 + 2*mP^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mP - 3*mDelta*mP^2 + mP^3)*mΣs^4) + Mπ^2*((mDelta + mP)*(mDelta^2 - mπ0^2)*(2*mDelta^3 + mDelta^2*mP - 4*mDelta*mP^2 + 2*mDelta*mπ0^2 - mP*mπ0^2) + (2*mDelta^5 + mDelta^4*mP + 4*mP^3*mπ0^2 - mP*mπ0^4 + 2*mDelta^3*(mP^2 - 4*mπ0^2) + 4*mDelta^2*(mP^3 - 2*mP*mπ0^2) + mDelta*(6*mP^2*mπ0^2 - 2*mπ0^4))*mΣs + 2*(mDelta^4 + 2*mDelta*mP^3 + mP^2*mπ0^2 + 4*mDelta^2*(mP^2 - mπ0^2))*mΣs^2 + 2*(mDelta^3 + mDelta^2*mP + mDelta*mP^2 - 2*mP^3 + mP*mπ0^2)*mΣs^3 + (2*mDelta^2 + mDelta*mP - 3*mP^2)*mΣs^4 + (2*mDelta - mP)*mΣs^5)) + mSigmap*(Mπ^6*(mDelta + mΣs)*(mDelta^2 + 2*mπ0^2 + mDelta*mΣs + mΣs^2) - mΣs^2*((mDelta - mP)*(mDelta + mP)^2*(mDelta^2 - mπ0^2)*(mDelta^2 - 2*mP^2 + mπ0^2) + (mDelta - mP)*(mDelta + mP)^2*(2*mDelta^3 + mDelta^2*mP - 2*mDelta*mP^2 - 3*mP^3 + 2*mP*mπ0^2)*mΣs + 2*(mDelta + mP)*(mDelta^4 + mDelta^3*mP - 2*mDelta*mP^3 + mP^4 - mDelta^2*mπ0^2 + mDelta*mP*mπ0^2 - mP^2*mπ0^2)*mΣs^2 + (mDelta^4 + 3*mDelta^3*mP + 2*mDelta^2*mP^2 + 2*mDelta*mP^3 + 2*mP^4)*mΣs^3 + mP*(mDelta^2 - mDelta*mP + mP^2)*mΣs^4) - Mπ^4*((mDelta^2 - mπ0^2)*(2*mDelta^3 + mDelta^2*mP - 2*mDelta*mP^2 + 2*mDelta*mπ0^2 + mP*mπ0^2) + (4*mDelta^4 + 3*mDelta^3*mP - 2*mDelta^2*mπ0^2 + 2*mDelta*mP*mπ0^2 + 4*mP^2*mπ0^2 - mπ0^4)*mΣs + mDelta*(5*mDelta^2 + 4*mDelta*mP + 6*mP^2 - 4*mπ0^2)*mΣs^2 + (4*mDelta^2 + 3*mDelta*mP + 5*mP^2)*mΣs^3 + (2*mDelta + mP)*mΣs^4 + mΣs^5) + Mπ^2*((mDelta - mP)*(mDelta + mP)^2*(mDelta^2 - mπ0^2)^2 + (mDelta + mP)*(mDelta^2 - mπ0^2)*(2*mDelta^3 + mDelta^2*mP - 2*mP^3 - 2*mDelta*mπ0^2 + mP*mπ0^2)*mΣs + (4*mDelta^5 + 5*mDelta^4*mP - 2*mP^3*mπ0^2 + mP*mπ0^4 + 2*mDelta^3*(mP^2 - 2*mπ0^2) + 4*mDelta^2*(mP^3 - 2*mP*mπ0^2) + 2*mDelta*(2*mP^4 - 4*mP^2*mπ0^2 + mπ0^4))*mΣs^2 + (5*mDelta^4 + 6*mDelta^3*mP + 8*mDelta*mP^3 + 7*mP^4 - 4*mDelta*mP*mπ0^2 - 2*mP^2*mπ0^2)*mΣs^3 + (4*mDelta^3 + 5*mDelta^2*mP + 3*mP^3 - 2*mP*mπ0^2 + mDelta*(mP^2 - 2*mπ0^2))*mΣs^4 + (2*mDelta^2 + 3*mDelta*mP + 3*mP^2)*mΣs^5 + mP*mΣs^6)))*C0[mSigmap^2, mP^2, mπ0^2, mΣs^2, Mπ^2, mDelta^2])/(288*mDelta^2*(mP^2 + 2*mP*mSigmap + mSigmap^2 - mπ0^2)*mΣs^2*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2))))/(36*f^3) - (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) + ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2) + 2*(((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2))))/(36*f^3) + (-1/128*((hD - hF)*(-mP + mSigmap)*(4*mP + 3*mP*Log[ScaleMu^2/mP^2]))/(Sqrt[2]*f^3*Pi^2) - ((-1/4*(hD - hF)/(Sqrt[2]*f^3) + (-hD + hF)/(2*Sqrt[2]*f^3))*(-mP + mSigmap)*(4*mP + 3*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2))/Sqrt[2] + (-1/6*(Dd*(Dd + F)*(hD + 3*hF)*(-1/32*((mLambda + mSigmap)*A0[mLambda^2])/(mSigmap*Pi^2) - A0[mP^2]/(16*Pi^2) + ((mLambda*mP + mP*mSigmap)*A0[Mπ^2])/(32*mP*mSigmap*Pi^2) + ((2*mLambda^2*mP^2 - 2*mP*mSigmap*Mπ^2 - mSigmap^2*(2*mP^2 + Mπ^2) + Mπ^2*(-mP^2 + mπ0^2))*B0[mP^2, mP^2, Mπ^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mLambda + mSigmap)*(-2*(mLambda + mP)*mSigmap^3 + mSigmap^4 - 2*mP*mSigmap*Mπ^2 - (-mLambda^2 + Mπ^2)*(mP^2 - mπ0^2) + 2*mLambda*mSigmap*(mLambda*mP - mP^2 + mπ0^2) - mSigmap^2*(-mLambda^2 - mP^2 + Mπ^2 + mπ0^2))*B0[mSigmap^2, mLambda^2, Mπ^2])/(32*mSigmap*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) - (mP*(mLambda + mSigmap)*(mLambda*mP + mP^2 + (mLambda + mP)*mSigmap - mπ0^2)*B0[mπ0^2, mLambda^2, mP^2])/(8*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP*(mLambda + mSigmap)*(mLambda^3*mP - mLambda^2*mP*mSigmap - mLambda*mP*mSigmap^2 + mP*mSigmap^3 - (mLambda + mP)*mSigmap*Mπ^2 + Mπ^2*(-(mLambda*mP) - mP^2 + mπ0^2))*C0[mSigmap^2, mP^2, mπ0^2, mLambda^2, Mπ^2, mP^2])/(8*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(Sqrt[2]*f^3) + (F*(Dd + F)*(hD - hF)*(-1/16*A0[mP^2]/Pi^2 - A0[mSigmap^2]/(16*Pi^2) + A0[Mπ^2]/(16*Pi^2) + ((2*mP^2*mSigmap^2 - 2*mP*mSigmap*Mπ^2 - mSigmap^2*(2*mP^2 + Mπ^2) + Mπ^2*(-mP^2 + mπ0^2))*B0[mP^2, mP^2, Mπ^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mSigmap^4 - 2*mSigmap^3*(mP + mSigmap) - 2*mP*mSigmap*Mπ^2 - (-mSigmap^2 + Mπ^2)*(mP^2 - mπ0^2) + 2*mSigmap^2*(-mP^2 + mP*mSigmap + mπ0^2) - mSigmap^2*(-mP^2 - mSigmap^2 + Mπ^2 + mπ0^2))*B0[mSigmap^2, mSigmap^2, Mπ^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) - (mP*mSigmap*(mP^2 + mP*mSigmap + mSigmap*(mP + mSigmap) - mπ0^2)*B0[mπ0^2, mP^2, mSigmap^2])/(4*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP*mSigmap*(-(mSigmap*(mP + mSigmap)*Mπ^2) + Mπ^2*(-mP^2 - mP*mSigmap + mπ0^2))*C0[mSigmap^2, mP^2, mπ0^2, mSigmap^2, Mπ^2, mP^2])/(4*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((-mP + mSigmap)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(Sqrt[2]*f^3) - (Dd*(Dd - 3*F)*(hD - hF)*(-1/16*A0[mP^2]/Pi^2 - A0[mSigmap^2]/(16*Pi^2) + A0[(4*MK^2)/3 - Mπ^2/3]/(16*Pi^2) + ((2*mP^2*mSigmap^2 - 2*mP*mSigmap*((4*MK^2)/3 - Mπ^2/3) - mSigmap^2*((4*MK^2)/3 + 2*mP^2 - Mπ^2/3) + ((4*MK^2)/3 - Mπ^2/3)*(-mP^2 + mπ0^2))*B0[mP^2, mP^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mSigmap^4 - 2*mSigmap^3*(mP + mSigmap) - 2*mP*mSigmap*((4*MK^2)/3 - Mπ^2/3) - ((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)*(mP^2 - mπ0^2) + 2*mSigmap^2*(-mP^2 + mP*mSigmap + mπ0^2) - mSigmap^2*((4*MK^2)/3 - mP^2 - mSigmap^2 - Mπ^2/3 + mπ0^2))*B0[mSigmap^2, mSigmap^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) - (mP*mSigmap*(mP^2 + mP*mSigmap + mSigmap*(mP + mSigmap) - mπ0^2)*B0[mπ0^2, mP^2, mSigmap^2])/(4*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP*mSigmap*(-(mSigmap*(mP + mSigmap)*((4*MK^2)/3 - Mπ^2/3)) + ((4*MK^2)/3 - Mπ^2/3)*(-mP^2 - mP*mSigmap + mπ0^2))*C0[mSigmap^2, mP^2, mπ0^2, mSigmap^2, (4*MK^2)/3 - Mπ^2/3, mP^2])/(4*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((-mP + mSigmap)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(6*Sqrt[2]*f^3) + ((Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(((mLambda*mSigmap + mP*mΞ)*A0[MK^2])/(32*mP*mSigmap*Pi^2) - ((mLambda + mP)*A0[mLambda^2])/(32*mP*Pi^2) - ((mSigmap + mΞ)*A0[mΞ^2])/(32*mSigmap*Pi^2) + ((mLambda + mP)*(mLambda^2*mP^2 - 2*mLambda*mP^3 + mP^4 - 2*mP*(MK^2 + mLambda*(-mLambda + mP))*mSigmap - (MK^2 - mLambda^2 + 2*mLambda*mP + mP^2)*mSigmap^2 + 2*mLambda*mP^2*mΞ - 2*mP^3*mΞ + 2*mP^2*mΞ^2 - mLambda^2*mπ0^2 + 2*mLambda*mP*mπ0^2 - mP^2*mπ0^2 + MK^2*(-mP^2 + mπ0^2))*B0[mP^2, MK^2, mLambda^2])/(32*mP*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mSigmap + mΞ)*(-2*MK^2*mP*mSigmap + mSigmap^4 - 2*mSigmap^3*(mLambda + mΞ) - (MK^2 - mΞ^2)*(mP^2 - mπ0^2) + 2*mSigmap*mΞ*(-mP^2 + mP*mΞ + mπ0^2) - mSigmap^2*(MK^2 - 2*mLambda^2 + mP^2 - 2*mLambda*mΞ + 2*mP*mΞ - mΞ^2 + mπ0^2))*B0[mSigmap^2, MK^2, mΞ^2])/(32*mSigmap*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) - ((mLambda + mP)*(mSigmap + mΞ)*(mLambda*mP + mP*mΞ + mSigmap*(mLambda + mΞ) - mπ0^2)*B0[mπ0^2, mLambda^2, mΞ^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mLambda + mP)*(mSigmap + mΞ)*(mLambda*mSigmap^3 + (mLambda - mP)^2*mSigmap*mΞ + (mLambda - mP)*mP*mΞ^2 - mP*mSigmap*mΞ^2 + mP*mΞ^3 - MK^2*mSigmap*(mLambda + mΞ) - mLambda*mSigmap^2*(mLambda - mP + mΞ) + (mLambda - mP)*mSigmap*(mLambda^2 - mπ0^2) - (mLambda - mP)*mΞ*(mP^2 - mπ0^2) + MK^2*(-(mLambda*mP) - mP*mΞ + mπ0^2))*C0[mSigmap^2, mP^2, mπ0^2, mΞ^2, MK^2, mLambda^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) - ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(12*Sqrt[2]*f^3) - ((Dd - F)*(Dd + F)*(hD + hF)*(((mSigmap^2 + mP*mΞ)*A0[MK^2])/(32*mP*mSigmap*Pi^2) - ((mP + mSigmap)*A0[mSigmap^2])/(32*mP*Pi^2) - ((mSigmap + mΞ)*A0[mΞ^2])/(32*mSigmap*Pi^2) + ((mP + mSigmap)*(mP^4 - 2*mP^3*mSigmap + mP^2*mSigmap^2 - 2*mP*mSigmap*(MK^2 + (mP - mSigmap)*mSigmap) - mSigmap^2*(MK^2 + mP^2 + 2*mP*mSigmap - mSigmap^2) - 2*mP^3*mΞ + 2*mP^2*mSigmap*mΞ + 2*mP^2*mΞ^2 - mP^2*mπ0^2 + 2*mP*mSigmap*mπ0^2 - mSigmap^2*mπ0^2 + MK^2*(-mP^2 + mπ0^2))*B0[mP^2, MK^2, mSigmap^2])/(32*mP*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mSigmap + mΞ)*(-2*MK^2*mP*mSigmap + mSigmap^4 - 2*mSigmap^3*(mSigmap + mΞ) - (MK^2 - mΞ^2)*(mP^2 - mπ0^2) + 2*mSigmap*mΞ*(-mP^2 + mP*mΞ + mπ0^2) - mSigmap^2*(MK^2 + mP^2 - 2*mSigmap^2 + 2*mP*mΞ - 2*mSigmap*mΞ - mΞ^2 + mπ0^2))*B0[mSigmap^2, MK^2, mΞ^2])/(32*mSigmap*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) - ((mP + mSigmap)*(mSigmap + mΞ)*(mP*mSigmap + mP*mΞ + mSigmap*(mSigmap + mΞ) - mπ0^2)*B0[mπ0^2, mSigmap^2, mΞ^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + ((mP + mSigmap)*(mSigmap + mΞ)*(mSigmap^4 + mSigmap*(-mP + mSigmap)^2*mΞ - mP*mSigmap*mΞ^2 + mP*(-mP + mSigmap)*mΞ^2 + mP*mΞ^3 - MK^2*mSigmap*(mSigmap + mΞ) - mSigmap^3*(-mP + mSigmap + mΞ) - (-mP + mSigmap)*mΞ*(mP^2 - mπ0^2) + mSigmap*(-mP + mSigmap)*(mSigmap^2 - mπ0^2) + MK^2*(-(mP*mSigmap) - mP*mΞ + mπ0^2))*C0[mSigmap^2, mP^2, mπ0^2, mΞ^2, MK^2, mSigmap^2])/(16*(mP + mSigmap - mπ0)*(mP + mSigmap + mπ0)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((-mP + mSigmap)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) - ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(4*Sqrt[2]*f^3))/Sqrt[2] + (-1/6*(Dd*(Dd + F)*(hD + 3*hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(Sqrt[2]*f^3) - (Dd*(Dd - 3*F)*(hD - hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((-mP + mSigmap)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(6*Sqrt[2]*f^3) + (F*(Dd + F)*(hD - hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((-mP + mSigmap)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(Sqrt[2]*f^3) + ((Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) + ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(12*Sqrt[2]*f^3) - ((Dd - F)*(Dd + F)*(hD + hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((-mP + mSigmap)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) + ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(4*Sqrt[2]*f^3))/Sqrt[2] + (-1/2*(hF*(A0[MK^2]/(32*Pi^2) + (mSigmap*A0[MK^2])/(32*mP*Pi^2) + A0[mP^2]/(32*Pi^2) - (mSigmap*A0[mP^2])/(32*mP*Pi^2) + (MK^2*B0[mP^2, MK^2, mP^2])/(32*Pi^2) - (mP^2*B0[mP^2, MK^2, mP^2])/(8*Pi^2) - (MK^2*mSigmap*B0[mP^2, MK^2, mP^2])/(32*mP*Pi^2) + (mP*mSigmap*B0[mP^2, MK^2, mP^2])/(8*Pi^2)))/(Sqrt[2]*f^3) + ((hD + hF)*(A0[MK^2]/(32*Pi^2) + (mSigmap*A0[MK^2])/(32*mP*Pi^2) + A0[mP^2]/(32*Pi^2) - (mSigmap*A0[mP^2])/(32*mP*Pi^2) + (MK^2*B0[mP^2, MK^2, mP^2])/(32*Pi^2) - (mP^2*B0[mP^2, MK^2, mP^2])/(8*Pi^2) - (MK^2*mSigmap*B0[mP^2, MK^2, mP^2])/(32*mP*Pi^2) + (mP*mSigmap*B0[mP^2, MK^2, mP^2])/(8*Pi^2)))/(4*Sqrt[2]*f^3) - ((hD - hF)*(A0[mSigmap^2]/(16*Pi^2) - (mSigmap*A0[mSigmap^2])/(16*mP*Pi^2) + (mSigmap*A0[Mπ^2])/(16*mP*Pi^2) - (mP^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) - (mP*mSigmap*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) + (mSigmap^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) + (mSigmap^3*B0[mP^2, mSigmap^2, Mπ^2])/(16*mP*Pi^2) + (Mπ^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) - (mSigmap*Mπ^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*mP*Pi^2) - ((-mP + mSigmap)*(4*mP + 3*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(4*Sqrt[2]*f^3) - (-1/4*(hD - hF)/(Sqrt[2]*f^3) + (-hD + hF)/(2*Sqrt[2]*f^3))*(A0[mSigmap^2]/(16*Pi^2) - (mSigmap*A0[mSigmap^2])/(16*mP*Pi^2) + (mSigmap*A0[Mπ^2])/(16*mP*Pi^2) - (mP^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) - (mP*mSigmap*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) + (mSigmap^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) + (mSigmap^3*B0[mP^2, mSigmap^2, Mπ^2])/(16*mP*Pi^2) + (Mπ^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*Pi^2) - (mSigmap*Mπ^2*B0[mP^2, mSigmap^2, Mπ^2])/(16*mP*Pi^2) - ((-mP + mSigmap)*(4*mP + 3*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/Sqrt[2]}, {Sigmam, ((hD - hF)*A0[MK^2])/(24*Sqrt[2]*f^3*Pi^2) + ((hD - hF)*A0[Mπ^2])/(128*Sqrt[2]*f^3*Pi^2) + (3*(hD - hF)*A0[(4*MK^2)/3 - Mπ^2/3])/(128*Sqrt[2]*f^3*Pi^2) + (hF*(A0[MK^2]/(32*Pi^2) + (mSigmam*A0[MK^2])/(32*mn*Pi^2) + A0[mn^2]/(32*Pi^2) - (mSigmam*A0[mn^2])/(32*mn*Pi^2) + (MK^2*B0[mn^2, MK^2, mn^2])/(32*Pi^2) - (mn^2*B0[mn^2, MK^2, mn^2])/(8*Pi^2) - (MK^2*mSigmam*B0[mn^2, MK^2, mn^2])/(32*mn*Pi^2) + (mn*mSigmam*B0[mn^2, MK^2, mn^2])/(8*Pi^2)))/(2*Sqrt[2]*f^3) + ((-hD + hF)*(-1/16*A0[mn^2]/Pi^2 + (mn*A0[mn^2])/(16*mSigmam*Pi^2) - (mn*A0[Mπ^2])/(16*mSigmam*Pi^2) - (mn^2*B0[mSigmam^2, mn^2, Mπ^2])/(16*Pi^2) - (mn^3*B0[mSigmam^2, mn^2, Mπ^2])/(16*mSigmam*Pi^2) + (mn*mSigmam*B0[mSigmam^2, mn^2, Mπ^2])/(16*Pi^2) + (mSigmam^2*B0[mSigmam^2, mn^2, Mπ^2])/(16*Pi^2) - (Mπ^2*B0[mSigmam^2, mn^2, Mπ^2])/(16*Pi^2) + (mn*Mπ^2*B0[mSigmam^2, mn^2, Mπ^2])/(16*mSigmam*Pi^2)))/(4*Sqrt[2]*f^3) + ((hD + hF)*(-mn + mSigmam)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(64*Sqrt[2]*f^3*Pi^2) + ((hD + hF)*(-1/32*A0[MK^2]/Pi^2 - (mn*A0[MK^2])/(32*mSigmam*Pi^2) - A0[mSigmam^2]/(32*Pi^2) + (mn*A0[mSigmam^2])/(32*mSigmam*Pi^2) - (MK^2*B0[mSigmam^2, MK^2, mSigmam^2])/(32*Pi^2) + (MK^2*mn*B0[mSigmam^2, MK^2, mSigmam^2])/(32*mSigmam*Pi^2) - (mn*mSigmam*B0[mSigmam^2, MK^2, mSigmam^2])/(8*Pi^2) + (mSigmam^2*B0[mSigmam^2, MK^2, mSigmam^2])/(8*Pi^2) - ((-mn + mSigmam)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(16*Pi^2)))/(4*Sqrt[2]*f^3) + (hC*^2*((2*mn*mSigmam^7*mπp^2 + 2*mn*mSigmam^6*mπp^2*(-mn + mΞs - mΣs) - 2*mn*(MK^4 - mΞs^4)*mπp^2*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + 2*mn*mSigmam^5*mπp^2*(-6*MK^2 + mn^2 - 4*mΞs^2 + mπp^2 + mn*mΣs + 5*mΣs^2 - 2*mΞs*(mn + mΣs)) - 2*mSigmam^4*(mn*mΞs^5 + mπp^2*(MK^4 - 8*MK^2*mn^2 + 2*mn^4 + mn^2*mπp^2) + 2*mn*mΞs^4*mΣs + mn*mπp^2*(-5*MK^2 + 2*mn^2 + mπp^2)*mΣs + 10*mn*mπp^2*mΣs^3 - mπp^2*mΣs^4 + mn*mΣs^5 + mn*mΞs^3*(8*mπp^2 + 3*mΣs^2) + mn*mΞs^2*(-2*mn*mπp^2 - 2*mπp^2*mΣs + 3*mΣs^3) + mn*mΞs*(3*MK^2*mπp^2 - 2*mπp^4 - 5*mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 2*mΣs^4)) + mSigmam^3*(2*mn^2*mΞs^5 + mn*mπp^2*(27*MK^4 - 8*MK^2*(mn^2 + 2*mπp^2) + 2*(mn^4 + 4*mn^2*mπp^2 + mπp^4)) - 2*mπp^2*(MK^4 + MK^2*mn^2 - 2*mn^2*mπp^2)*mΣs - 2*mn*mπp^2*(11*MK^2 + 3*mn^2 + mπp^2)*mΣs^2 + 16*mn^2*mπp^2*mΣs^3 - 28*mn*mπp^2*mΣs^4 + 2*(mn^2 + mπp^2)*mΣs^5 + mn*mΞs^4*(27*mπp^2 + 4*mn*mΣs) + 2*mn*mΞs^3*(10*mn*mπp^2 + 12*mπp^2*mΣs + 3*mn*mΣs^2) + 2*mn*mΞs^2*(mπp^2*(13*MK^2 - 3*mn^2 - 8*mπp^2) + mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 3*mn*mΣs^3) + 2*mΞs*(-(mπp^2*(MK^4 - 11*MK^2*mn^2 + 2*mn^4 + 3*mn^2*mπp^2)) + mn*mπp^2*(13*MK^2 - 4*(3*mn^2 + mπp^2))*mΣs - 10*mn^2*mπp^2*mΣs^2 - 6*mn*mπp^2*mΣs^3 + (2*mn^2 + mπp^2)*mΣs^4)) + mSigmam^2*(2*mΞs^5*(mn^3 - mn*mπp^2) + 2*mπp^2*(MK^4*(-27*mn^2 + mπp^2) - mn^4*(mn^2 + mπp^2) + 4*MK^2*mn^2*(2*mn^2 + mπp^2)) - 2*mn*mπp^2*(25*MK^4 + 2*mn^4 + 3*mn^2*mπp^2 + mπp^4 - MK^2*(11*mn^2 + 7*mπp^2))*mΣs + 4*mn^2*mπp^2*(-MK^2 + mn^2 + mπp^2)*mΣs^2 + 20*mn*mπp^2*(mn^2 + mπp^2)*mΣs^3 - mπp^2*(mn^2 + 2*mπp^2)*mΣs^4 + mn*(2*mn^2 + mπp^2)*mΣs^5 + mn*mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 3*mπp^2*mΣs) + 2*mn*mΞs^3*(8*mπp^2*(mn^2 - mπp^2) - 6*mn*mπp^2*mΣs + 3*(mn^2 + mπp^2)*mΣs^2) + 2*mn*mΞs^2*(2*mn*mπp^2*(-MK^2 + mπp^2) + (-10*mn^2*mπp^2 + 4*mπp^4)*mΣs - 4*mn*mπp^2*mΣs^2 + 3*(mn^2 + mπp^2)*mΣs^3) + mn*mΞs*(mπp^2*(5*MK^4 + 2*(mn^2 + mπp^2)^2 - 2*MK^2*(mn^2 + 5*mπp^2)) - 2*mn*mπp^2*(8*MK^2 - 5*mn^2 + mπp^2)*mΣs + 2*mπp^2*(mn^2 - 7*mπp^2)*mΣs^2 - 12*mn*mπp^2*mΣs^3 + (4*mn^2 + 3*mπp^2)*mΣs^4)) + mSigmam*(mΞs^5*(-2*mn^4 + mn^2*mπp^2) + mn*mπp^2*(-64*MK^6 + MK^4*(27*mn^2 + 28*mπp^2) - 4*MK^2*(3*mn^4 + 4*mn^2*mπp^2 + mπp^4) + 2*(mn^6 + mn^4*mπp^2 + mn^2*mπp^4 + mπp^6)) + mπp^2*(2*mn^2*(mn^2 + mπp^2)^2 + MK^4*(5*mn^2 + 2*mπp^2) - 2*MK^2*(3*mn^4 + 5*mn^2*mπp^2))*mΣs - 2*mn*mπp^2*(4*(mn^2 + mπp^2)^2 - MK^2*(13*mn^2 + 11*mπp^2))*mΣs^2 - 16*mn^2*mπp^2*(mn^2 + mπp^2)*mΣs^3 + 27*mn*mπp^2*(mn^2 + mπp^2)*mΣs^4 - 2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^5 + mn*mΞs^4*(-28*mn^2*mπp^2 + 27*mπp^4 - 4*mn^3*mΣs + 3*mn*mπp^2*mΣs) - 2*mn*mΞs^3*(mn^2 - mπp^2)*(10*mn*mπp^2 + 6*mπp^2*mΣs + 3*mn*mΣs^2) + 2*mn*mΞs^2*(mn^2 - mπp^2)*(mπp^2*(-11*MK^2 + 5*mn^2 + 4*mπp^2) + 7*mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 - 3*mn*mΣs^3) + mΞs*(-2*mπp^2*(MK^4*(25*mn^2 - mπp^2) - MK^2*(5*mn^4 + 7*mn^2*mπp^2) + mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)) - 2*mn*mπp^2*(8*MK^4 + 2*mn^2*(mn^2 + 2*mπp^2) - MK^2*(13*mn^2 + 5*mπp^2))*mΣs + 4*mn^2*mπp^2*(mn^2 + 2*mπp^2)*mΣs^2 + 12*mn*mπp^2*(2*mn^2 + mπp^2)*mΣs^3 - (4*mn^4 + 3*mn^2*mπp^2 + 2*mπp^4)*mΣs^4)))/(3456*mn*mSigmam*mΞs^2*mπp^2*mΣs^2*Pi^2) + ((2*mn^3*mSigmam^7 - 2*mn^3*(MK^2 - mΞs^2)^2*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + mSigmam^6*(-2*MK^4 + 3*mn^3*(-mn + mΞs) - 6*mn^3*mΣs + 3*mn^2*mΣs^2 - 4*mn*mΣs^3 - 2*mΣs^4 + MK^2*(3*mn^2 + 4*mn*mΣs + 4*mΣs^2)) + mn^3*mSigmam*(MK^2 - mΞs^2)*(MK^2*(2*mn^2 + mn*mΞs - mπp^2 + mn*mΣs) - mΞs*(mn*mΞs^2 - 4*(mn^2 - mπp^2)*(mn + mΣs) + mΞs*(-2*mn^2 + 3*mπp^2 + mn*mΣs))) + mSigmam^4*(-3*mn^6 - 4*mn^3*mΞs^3 + 2*mn^4*mπp^2 - 6*mn^5*mΣs - 5*mn^4*mΣs^2 + mn^3*mΣs^3 + 4*mn*mπp^2*mΣs^3 + 4*mn^2*mΣs^4 + 2*mπp^2*mΣs^4 + mn*mΣs^5 + MK^4*(5*mn^2 + mn*mΞs + 2*mπp^2 + mn*mΣs) + mn^2*mΞs^2*(-5*mn^2 + 3*mn*mΣs - 3*mΣs^2) + mn*mΞs*mΣs*(-4*mn^3 - 6*mn^2*mΣs - mn*mΣs^2 + mΣs^3) + MK^2*(24*mn^4 + 3*mn^2*mΞs^2 - 6*mn^2*mπp^2 + 35*mn^3*mΣs - 4*mn*mπp^2*mΣs - 9*mn^2*mΣs^2 - 4*mπp^2*mΣs^2 - 2*mn*mΣs^3 + mn*mΞs*(-2*mn^2 + mn*mΣs - 2*mΣs^2))) + mSigmam^5*(2*mn^5 - 2*mn^3*mΞs^2 + mn^3*mπp^2 + 4*mn^3*mΣs^2 + 7*mn^2*mΣs^3 - 2*mn*mΣs^4 - 2*mΣs^5 - 2*MK^4*(-mn + mΞs + mΣs) - mΞs*(6*mn^4 + 7*mn^3*mΣs - 3*mn^2*mΣs^2 + 4*mn*mΣs^3 + 2*mΣs^4) + MK^2*(-9*mn^3 - mn^2*mΣs + 4*mΣs^3 + mΞs*(3*mn^2 + 4*mn*mΣs + 4*mΣs^2))) + mn^3*mSigmam^2*(MK^4*(5*mn + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mn + 8*mΣs) + 3*(mn + mΣs)*(mn^2 - 2*mπp^2 + mΣs^2) + mΞs*(-mn^2 - 4*mπp^2 + mn*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 - 3*(-mn + mΣs)*(mn + mΣs)^2 + mΞs^2*(4*mn + mΣs) - mΞs*(-7*mn^2 + 2*mπp^2 + mn*mΣs + 6*mΣs^2))) + mSigmam^3*(MK^4*(38*mn^3 + 7*mn^2*mΞs - mn*mπp^2 + 2*mΞs*mπp^2 + 4*mn^2*mΣs + 2*mπp^2*mΣs) + (-mn + mΣs)*(mn + mΣs)^3*(-(mn*(2*mn^2 + mπp^2)) + (mn^2 + 2*mπp^2)*mΣs) + mn^2*mΞs^3*(mn^2 + 5*mn*mΣs - 3*mΣs^2) - 2*mn^2*mΞs^2*(-2*mn^3 + 2*mn*mπp^2 + 3*mn^2*mΣs + 6*mn*mΣs^2 + 3*mΣs^3) + mΞs*(mn + mΣs)*(-6*mn^5 - (mn^4 + 2*mn^2*mπp^2)*mΣs + 2*mn*(2*mn^2 + mπp^2)*mΣs^2 + (mn^2 + 2*mπp^2)*mΣs^3) + MK^2*(3*mn^2*mΞs^3 + 2*mn^2*mΞs^2*(mn + 3*mΣs) - mΞs*(-35*mn^4 + 6*mn^2*mπp^2 + (-56*mn^3 + 4*mn*mπp^2)*mΣs + 4*(2*mn^2 + mπp^2)*mΣs^2) - (mn + mΣs)*(9*mn^4 + 6*mn^2*mπp^2 - (7*mn^3 + 2*mn*mπp^2)*mΣs + (5*mn^2 + 4*mπp^2)*mΣs^2))))*A0[MK^2])/(1728*mn^3*mSigmam^3*mΞs^2*mΣs^2*Pi^2) + ((2*mSigmam^7*mπp^4 + 2*(MK^2 - mΞs^2)^2*mπp^4*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + mSigmam^6*(-2*mΞs^5 - 2*mn*mπp^4 - 4*mΞs^4*mΣs - 5*mπp^4*mΣs - 7*mπp^2*mΣs^3 + 2*mΣs^5 - 2*mΞs^3*(-3*mπp^2 + mΣs^2) + 2*mΞs^2*(2*mπp^2*mΣs + mΣs^3) + mΞs*(5*mπp^4 - 6*mπp^2*mΣs^2 + 4*mΣs^4)) + mSigmam^5*(2*mn*mΞs^5 + mπp^4*(-7*MK^2 + mn^2 + 2*mπp^2) + 4*mπp^4*mΣs^2 + 7*mn*mπp^2*mΣs^3 - 2*mπp^2*mΣs^4 - 2*mn*mΣs^5 + mΞs^4*(-mπp^2 + 4*mn*mΣs) + 2*mΞs^3*(-3*mn*mπp^2 - 2*mπp^2*mΣs + mn*mΣs^2) - mΞs^2*(7*mπp^4 + 4*mn*mπp^2*mΣs + 6*mπp^2*mΣs^2 + 2*mn*mΣs^3) - mΞs*(7*mn*mπp^4 + 6*mπp^4*mΣs - 6*mn*mπp^2*mΣs^2 + 5*mπp^2*mΣs^3 + 4*mn*mΣs^4)) + mSigmam^4*(mΞs^5*(2*mn^2 - mπp^2) - mn*mπp^4*(-7*MK^2 + mn^2 + mπp^2) + mπp^4*(14*MK^2 - 3*mn^2 - 4*mπp^2)*mΣs + mn*mπp^4*mΣs^2 + mπp^2*(3*MK^2 + 4*mn^2 + 7*mπp^2)*mΣs^3 + mn*mπp^2*mΣs^4 - 2*(mn^2 + mπp^2)*mΣs^5 + mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 2*mπp^2*mΣs) + mΞs^3*(mπp^2*(3*MK^2 - 9*mn^2 + 8*mπp^2) - mn*mπp^2*mΣs + 2*(mn^2 - 2*mπp^2)*mΣs^2) - mΞs^2*(3*mn*mπp^4 + mπp^2*(-6*MK^2 + 10*mn^2 - 3*mπp^2)*mΣs + (2*mn^2 + 5*mπp^2)*mΣs^3) + mΞs*(mπp^4*(-2*MK^2 - 4*mn^2 + mπp^2) - 6*mn*mπp^4*mΣs + 6*mπp^2*(MK^2 + mπp^2)*mΣs^2 + mn*mπp^2*mΣs^3 - 4*(mn^2 + mπp^2)*mΣs^4)) + mSigmam^3*(-2*mΞs^5*(mn^3 - mn*mπp^2) + mπp^4*(5*MK^4 + MK^2*(mn^2 - 5*mπp^2) + mπp^2*(mn^2 + 2*mπp^2)) + mn*mπp^4*(-MK^2 + 2*mn^2 + mπp^2)*mΣs - 2*mπp^4*(mn^2 + 2*mπp^2)*mΣs^2 - mn*mπp^2*(3*MK^2 + 4*mn^2 + 2*mπp^2)*mΣs^3 + mπp^2*(mn^2 + 2*mπp^2)*mΣs^4 + mn*(2*mn^2 + mπp^2)*mΣs^5 - 2*mΞs^4*(mn^2 - mπp^2)*(-mπp^2 + 2*mn*mΣs) + mΞs^3*(3*mn*mπp^2*(-MK^2 + 3*mn^2 - 3*mπp^2) + 5*mπp^2*(mn^2 - 2*mπp^2)*mΣs + (-2*mn^3 + 5*mn*mπp^2)*mΣs^2) + mΞs^2*(mπp^4*(-2*MK^2 + 12*mn^2 - 11*mπp^2) + mn*mπp^2*(-6*MK^2 + 10*mn^2 - 3*mπp^2)*mΣs + 6*mπp^2*(mn^2 + mπp^2)*mΣs^2 + 2*(mn^3 + 2*mn*mπp^2)*mΣs^3) + mΞs*(3*mn*mπp^4*(3*MK^2 + mn^2 - 2*mπp^2) + mπp^4*(14*MK^2 + 3*mn^2 - 12*mπp^2)*mΣs - 3*mn*mπp^2*(2*MK^2 + mπp^2)*mΣs^2 + (4*mn^2*mπp^2 + 5*mπp^4)*mΣs^3 + 2*mn*(2*mn^2 + mπp^2)*mΣs^4)) - mSigmam*(MK^2 - mΞs^2)*mπp^4*(MK^2*(2*mn^2 + mn*mΞs - mπp^2 + mn*mΣs) - mΞs*(mn*mΞs^2 - 4*(mn^2 - mπp^2)*(mn + mΣs) + mΞs*(-2*mn^2 + 3*mπp^2 + mn*mΣs))) - mSigmam^2*mπp^4*(MK^4*(5*mn + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mn + 8*mΣs) + (mn + mΣs)*(mn^2 - 4*mπp^2 + 3*mΣs^2) + mΞs*(-3*mn^2 - 2*mπp^2 + mn*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 + mΞs^2*(4*mn + mΣs) - (mn + mΣs)*(-5*mn^2 + 2*mπp^2 + 3*mΣs^2) - mΞs*(-9*mn^2 + 4*mπp^2 + mn*mΣs + 6*mΣs^2))))*A0[mΞs^2])/(1728*mSigmam^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((5*MK^4*mn^3*mπp^4 - 7*MK^2*mn^5*mπp^4 + 2*mn^7*mπp^4 + MK^4*mn*mπp^6 - 5*MK^2*mn^3*mπp^6 + 2*mn^5*mπp^6 + 2*mn^3*mπp^8 + 2*mΞs^5*(mn^6 - mn^4*mπp^2) - 4*MK^4*mn^2*mπp^4*mΣs - 2*MK^2*mn^4*mπp^4*mΣs + 5*mn^6*mπp^4*mΣs - 2*MK^4*mπp^6*mΣs + 2*MK^2*mn^2*mπp^6*mΣs + mn^4*mπp^6*mΣs - 2*MK^2*mn^3*mπp^4*mΣs^2 - 7*mn^5*mπp^4*mΣs^2 + 2*MK^2*mn*mπp^6*mΣs^2 - 11*mn^3*mπp^6*mΣs^2 + 3*MK^2*mn^4*mπp^2*mΣs^3 + 6*mn^6*mπp^2*mΣs^3 + 5*MK^2*mn^2*mπp^4*mΣs^3 + 8*mn^4*mπp^4*mΣs^3 + 4*MK^2*mπp^6*mΣs^3 + 4*mn^2*mπp^6*mΣs^3 - mn^5*mπp^2*mΣs^4 - 2*mn^3*mπp^4*mΣs^4 - 3*mn*mπp^6*mΣs^4 - 2*mn^6*mΣs^5 - mn^4*mπp^2*mΣs^5 - mn^2*mπp^4*mΣs^5 - 2*mπp^6*mΣs^5 + 2*mn^3*mΞs^4*(mn^2 - mπp^2)*(-mπp^2 + 2*mn*mΣs) + mn^2*mΞs^3*(mn^2 - mπp^2)*((3*MK^2 - 7*mn^2)*mπp^2 - 5*mn*mπp^2*mΣs + (2*mn^2 - 3*mπp^2)*mΣs^2) - 2*mn^2*mΞs^2*(mn^2 - mπp^2)*(-2*mn*mπp^4 + 3*(-MK^2 + mn^2)*mπp^2*mΣs + 3*mn*mπp^2*mΣs^2 + (mn^2 + 3*mπp^2)*mΣs^3) - mΞs*(mπp^4*(5*mn^6 + 4*mn^4*mπp^2 + MK^4*(7*mn^2 + 2*mπp^2) - 2*MK^2*(7*mn^4 + 2*mn^2*mπp^2)) + 2*mn*mπp^4*(3*mn^2*(mn^2 + 2*mπp^2) - MK^2*(7*mn^2 + 2*mπp^2))*mΣs - mπp^2*(4*mn^6 + 3*mn^4*mπp^2 + 2*mn^2*mπp^4 + MK^2*(6*mn^4 + 8*mn^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*(2*mn^5*mπp^2 + 5*mn^3*mπp^4 + 2*mn*mπp^6)*mΣs^3 + (4*mn^6 + 2*mn^4*mπp^2 + mn^2*mπp^4 + 2*mπp^6)*mΣs^4) + mSigmam^3*(2*mn^3*mΞs^5 + (2*MK^4 - MK^2*mn^2 - mn^4)*mπp^4 + 4*mn^3*mΞs^4*mΣs + mn*(-4*MK^2 + 3*mn^2)*mπp^4*mΣs - (4*MK^2 + 5*mn^2)*mπp^4*mΣs^2 - 2*mn^3*mΞs^2*mΣs^3 + (9*mn^3*mπp^2 + 4*mn*mπp^4)*mΣs^3 + 2*mπp^4*mΣs^4 - 2*mn^3*mΣs^5 + 2*mn^3*mΞs^3*(-2*mπp^2 + mΣs^2) + 2*mn^3*mΞs*(mπp^4 + 5*mπp^2*mΣs^2 - 2*mΣs^4)) + mSigmam^2*(-2*mn^4*mΞs^5 + mn*mπp^4*(-2*MK^4 + MK^2*mn^2 + mn^4 + mn^2*mπp^2) + (2*MK^4 + 3*MK^2*mn^2 - 4*mn^4)*mπp^4*mΣs + 12*mn^3*mπp^4*mΣs^2 - (9*mn^4*mπp^2 + 4*MK^2*mπp^4 + 9*mn^2*mπp^4)*mΣs^3 + 2*mn*mπp^2*(mn^2 + mπp^2)*mΣs^4 + 2*(mn^4 + mπp^4)*mΣs^5 + mn^3*mΞs^4*(mπp^2 - 4*mn*mΣs) + 2*mn^3*mΞs^3*(2*mn*mπp^2 + 2*mπp^2*mΣs - mn*mΣs^2) + 2*mn^3*mΞs^2*(-mπp^4 + 3*mπp^2*mΣs^2 + mn*mΣs^3) + mΞs*((2*MK^4 - MK^2*mn^2 - 3*mn^4)*mπp^4 + mn*(-4*MK^2 + 3*mn^2)*mπp^4*mΣs - (10*mn^4*mπp^2 + 4*MK^2*mπp^4 + 5*mn^2*mπp^4)*mΣs^2 + (5*mn^3*mπp^2 + 4*mn*mπp^4)*mΣs^3 + 2*(2*mn^4 + mπp^4)*mΣs^4)) - mSigmam*(mΞs^5*(2*mn^5 - mn^3*mπp^2) + mπp^4*(mn^4*(2*mn^2 + mπp^2) + MK^4*(5*mn^2 + 2*mπp^2) - MK^2*(7*mn^4 + 4*mn^2*mπp^2)) + mn*mπp^4*(MK^4 + 7*mn^4 + 6*mn^2*mπp^2 - MK^2*(9*mn^2 + 4*mπp^2))*mΣs - mπp^4*(-3*mn^4 + 2*mn^2*mπp^2 + MK^2*(9*mn^2 + 4*mπp^2))*mΣs^2 + mn*mπp^2*(6*mn^4 + 9*mn^2*mπp^2 + 4*mπp^4 + MK^2*(3*mn^2 - 2*mπp^2))*mΣs^3 + mπp^2*(mn^4 + 4*mn^2*mπp^2 + 2*mπp^4)*mΣs^4 + (-2*mn^5 - 2*mn^3*mπp^2 + mn*mπp^4)*mΣs^5 + mn^3*mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 2*mπp^2*mΣs) + mn^3*mΞs^3*(mπp^2*(3*MK^2 - 7*mn^2 + 2*mπp^2) - mn*mπp^2*mΣs + 2*(mn^2 - 2*mπp^2)*mΣs^2) - mn^2*mΞs^2*((-3*MK^2 + mn^2)*mπp^4 - 3*mn*mπp^2*(2*MK^2 - 2*mn^2 + mπp^2)*mΣs + 3*mπp^4*mΣs^2 + (2*mn^3 + 5*mn*mπp^2)*mΣs^3) + mn*mΞs*(mπp^4*(MK^4 + MK^2*mn^2 - mn^2*mπp^2) + mn*(MK^2 + 6*mn^2)*mπp^4*mΣs + mπp^2*(4*mn^4 + 3*mn^2*mπp^2 + MK^2*(6*mn^2 - 2*mπp^2))*mΣs^2 + mn*mπp^2*(mn^2 - mπp^2)*mΣs^3 + (-4*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs^4)))*A0[mΣs^2])/(1728*mn^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((-2*mn^11 + mn^10*mΞs - 12*mn^9*mΞs^2 - 21*mn^8*mΞs^3 - 12*mn^7*mΞs^4 - 6*mn^6*mΞs^5 + mn^9*mπp^2 + mn^8*mΞs*mπp^2 + 6*mn^7*mΞs^2*mπp^2 + 9*mn^6*mΞs^3*mπp^2 + mn^7*mπp^4 - 2*mn^6*mΞs*mπp^4 - 3*mn^10*mΣs + 2*mn^9*mΞs*mΣs - 6*mn^8*mΞs^2*mΣs - 3*mn^7*mΞs^3*mΣs + 6*mn^5*mΞs^5*mΣs + 3*mn^8*mπp^2*mΣs + 2*mn^7*mΞs*mπp^2*mΣs + 3*mn^5*mΞs^3*mπp^2*mΣs - 4*mn^5*mΞs*mπp^4*mΣs + 4*mn^9*mΣs^2 - mn^8*mΞs*mΣs^2 + 30*mn^7*mΞs^2*mΣs^2 + 24*mn^6*mΞs^3*mΣs^2 - 6*mn^4*mΞs^5*mΣs^2 + mn^7*mπp^2*mΣs^2 - mn^6*mΞs*mπp^2*mΣs^2 - 18*mn^5*mΞs^2*mπp^2*mΣs^2 - 5*mn^5*mπp^4*mΣs^2 + 2*mn^4*mΞs*mπp^4*mΣs^2 + 7*mn^8*mΣs^3 - 4*mn^7*mΞs*mΣs^3 + 18*mn^6*mΞs^2*mΣs^3 - 9*mn^5*mΞs^3*mΣs^3 - 12*mn^4*mΞs^4*mΣs^3 - 5*mn^6*mπp^2*mΣs^3 - 4*mn^5*mΞs*mπp^2*mΣs^3 - 6*mn^4*mΞs^2*mπp^2*mΣs^3 + 9*mn^3*mΞs^3*mπp^2*mΣs^3 - 2*mn^4*mπp^4*mΣs^3 + 8*mn^3*mΞs*mπp^4*mΣs^3 - 2*mn^7*mΣs^4 - mn^6*mΞs*mΣs^4 - 18*mn^5*mΞs^2*mΣs^4 - 15*mn^4*mΞs^3*mΣs^4 - 5*mn^5*mπp^2*mΣs^4 - mn^4*mΞs*mπp^2*mΣs^4 + 12*mn^3*mΞs^2*mπp^2*mΣs^4 + 3*mn^2*mΞs^3*mπp^2*mΣs^4 + 7*mn^3*mπp^4*mΣs^4 + 2*mn^2*mΞs*mπp^4*mΣs^4 - 5*mn^6*mΣs^5 + 2*mn^5*mΞs*mΣs^5 - 12*mn^4*mΞs^2*mΣs^5 + mn^4*mπp^2*mΣs^5 + 2*mn^3*mΞs*mπp^2*mΣs^5 + 6*mn^2*mΞs^2*mπp^2*mΣs^5 + 4*mn^2*mπp^4*mΣs^5 - 4*mn*mΞs*mπp^4*mΣs^5 + mn^4*mΞs*mΣs^6 + 3*mn^3*mπp^2*mΣs^6 + mn^2*mΞs*mπp^2*mΣs^6 - 3*mn*mπp^4*mΣs^6 - 2*mΞs*mπp^4*mΣs^6 + mn^4*mΣs^7 + mn^2*mπp^2*mΣs^7 - 2*mπp^4*mΣs^7 + MK^6*(mn^2 - mπp^2)*(5*mn^3 - 7*mn^2*mΞs + mn*mπp^2 - 2*mΞs*mπp^2 - 4*mn^2*mΣs - 2*mπp^2*mΣs) - MK^4*(12*mn^7 - 3*mn^5*mπp^2 - 3*mn^3*mπp^4 + mΞs^3*(9*mn^4 - 3*mn^2*mπp^2) + 4*mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs + mn*(13*mn^4 - 2*mn^2*mπp^2 + mπp^4)*mΣs^2 + (-3*mn^4 + 3*mn^2*mπp^2 + 6*mπp^4)*mΣs^3 + 6*mn^2*mΞs^2*(mn^3 + mn*mπp^2 + 3*mn^2*mΣs - mπp^2*mΣs) + mΞs*(-15*mn^6 + 21*mn^4*mπp^2 + 6*mn^2*mπp^4 + 4*mn*(-2*mn^4 + 4*mn^2*mπp^2 + mπp^4)*mΣs + (-3*mn^4 + 9*mn^2*mπp^2 + 6*mπp^4)*mΣs^2)) + mSigmam^5*(2*MK^6 + mn^6 + 5*mn^5*mΣs - 4*mn^4*mΣs^2 + 17*mn^3*mΣs^3 + 5*mn^2*mΣs^4 - 4*mn*mΣs^5 - 2*mΣs^6 - MK^4*(3*mn^2 + 4*mn*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mn^3 - 2*mn^2*mΣs + 8*mn*mΣs^2 + 6*mΣs^3)) + mSigmam^4*(mn + mΞs + mΣs)*(2*MK^6 + mn^6 + 5*mn^5*mΣs - 4*mn^4*mΣs^2 + 17*mn^3*mΣs^3 + 5*mn^2*mΣs^4 - 4*mn*mΣs^5 - 2*mΣs^6 - MK^4*(3*mn^2 + 4*mn*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mn^3 - 2*mn^2*mΣs + 8*mn*mΣs^2 + 6*mΣs^3)) + MK^2*(6*mn^4*mΞs^5 + 12*mn^4*mΞs^4*(mn + mΣs) + 3*mn^2*mΞs^3*(10*mn^4 - 4*mn^2*mπp^2 + (5*mn^3 - 3*mn*mπp^2)*mΣs + (8*mn^2 - 2*mπp^2)*mΣs^2) + (mn + mΣs)^2*(9*mn^7 - 3*mn^3*mπp^4 + (-7*mn^6 - 7*mn^4*mπp^2 + 8*mn^2*mπp^4)*mΣs + (2*mn^5 - mn^3*mπp^2 - 7*mn*mπp^4)*mΣs^2 + 6*mπp^4*mΣs^3) + 6*mn^2*mΞs^2*(3*mn^5 + (5*mn^4 - 3*mn^2*mπp^2)*mΣs + (3*mn^3 - mn*mπp^2)*mΣs^2 + (5*mn^2 - 2*mπp^2)*mΣs^3) + mΞs*(mn + mΣs)*(-9*mn^7 + 15*mn^5*mπp^2 + 6*mn^3*mπp^4 - (mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4)*mΣs + (-25*mn^5 + 11*mn^3*mπp^2 + 2*mn*mπp^4)*mΣs^2 + 3*(mn^4 + mn^2*mπp^2 + 2*mπp^4)*mΣs^3)) + mSigmam^3*(MK^6*(-7*mn^2 + 3*mn*mΞs - 4*mπp^2 + 3*mn*mΣs) + 3*mn^2*mΞs^2*(mn^4 - 5*mn^3*mΣs + 4*mn^2*mΣs^2 - 3*mn*mΣs^3 - mΣs^4) + 3*mn*mΞs*(2*mn^6 + 2*mn^5*mΣs + 8*mn^4*mΣs^2 + 11*mn^3*mΣs^3 + mn^2*mΣs^4 - 3*mn*mΣs^5 - mΣs^6) - (mn + mΣs)*(-mn^7 + 5*mn^5*mπp^2 - (mn^6 + 10*mn^4*mπp^2)*mΣs - (mn^5 - 14*mn^3*mπp^2)*mΣs^2 + (5*mn^4 + 11*mn^2*mπp^2)*mΣs^3 - 4*mn*(4*mn^2 + mπp^2)*mΣs^4 - (mn^2 + 4*mπp^2)*mΣs^5 + 3*mn*mΣs^6) + MK^4*(15*mn^4 - 3*mn^2*mΞs^2 + 9*mn^2*mπp^2 + 2*(7*mn^3 + 4*mn*mπp^2)*mΣs + 12*(mn^2 + mπp^2)*mΣs^2 - 9*mn*mΣs^3 - 9*mn*mΞs*mΣs*(mn + mΣs)) + MK^2*(-9*mn^6 - (19*mn^5 + 7*mn^3*mπp^2)*mΣs + 2*(5*mn^4 - mn^2*mπp^2)*mΣs^2 - (31*mn^3 + 16*mn*mπp^2)*mΣs^3 - 3*(mn^2 + 4*mπp^2)*mΣs^4 + 9*mn*mΣs^5 + 3*mn^2*mΞs^2*mΣs*(3*mn + 2*mΣs) + 3*mn*mΞs*(-3*mn^4 + mn^3*mΣs - mn^2*mΣs^2 + 6*mn*mΣs^3 + 3*mΣs^4))) + mSigmam^2*(-(MK^6*(mn*(7*mn^2 + mπp^2) + mΞs*(7*mn^2 + 4*mπp^2) + 4*(mn^2 + mπp^2)*mΣs)) + 3*mn^2*mΞs^3*(mn^4 - 5*mn^3*mΣs + 4*mn^2*mΣs^2 - 3*mn*mΣs^3 - mΣs^4) + (-mn + mΣs)*(mn + mΣs)^2*(-mn^6 + 2*mn^4*mπp^2 - 2*(mn^5 + 4*mn^3*mπp^2)*mΣs - 6*mn^2*mπp^2*mΣs^2 + 5*mn*(mn^2 + mπp^2)*mΣs^3 + (mn^2 + 4*mπp^2)*mΣs^4) + 6*mn^2*mΞs^2*(mn^5 - 2*mn^4*mΣs + mn^3*mΣs^2 + 2*mn^2*mΣs^3 - 3*mn*mΣs^4 - mΣs^5) + mΞs*(mn + mΣs)*(10*mn^7 - 5*mn^5*mπp^2 + (mn^6 + 10*mn^4*mπp^2)*mΣs + 2*(5*mn^5 - 7*mn^3*mπp^2)*mΣs^2 - (5*mn^4 + 11*mn^2*mπp^2)*mΣs^3 + (-5*mn^3 + 4*mn*mπp^2)*mΣs^4 + (mn^2 + 4*mπp^2)*mΣs^5) + MK^4*(15*mn^5 - 3*mn^2*mΞs^3 + 6*mn^3*mπp^2 - 6*mn^2*mΞs^2*mΣs + (29*mn^4 + 11*mn^2*mπp^2)*mΣs + (29*mn^3 + 11*mn*mπp^2)*mΣs^2 + 3*(3*mn^2 + 4*mπp^2)*mΣs^3 + mΞs*(24*mn^4 + 9*mn^2*mπp^2 + 2*(7*mn^3 + 4*mn*mπp^2)*mΣs + 3*(5*mn^2 + 4*mπp^2)*mΣs^2)) + MK^2*(-3*mn^5*(3*mn^2 + mπp^2) - 7*mn^4*(4*mn^2 + mπp^2)*mΣs - 3*(2*mn^5 + 5*mn^3*mπp^2)*mΣs^2 - 3*(7*mn^4 + 2*mn^2*mπp^2)*mΣs^3 - (28*mn^3 + 19*mn*mπp^2)*mΣs^4 - 6*(mn^2 + 2*mπp^2)*mΣs^5 + 3*mn^2*mΞs^3*mΣs*(3*mn + 2*mΣs) + 6*mn^2*mΞs^2*(-mn^3 + 2*mn^2*mΣs + 3*mn*mΣs^2 + 2*mΣs^3) - mΞs*(27*mn^6 + (25*mn^5 + 7*mn^3*mπp^2)*mΣs + 2*mn^2*(-5*mn^2 + mπp^2)*mΣs^2 + 2*(5*mn^3 + 8*mn*mπp^2)*mΣs^3 + 3*(3*mn^2 + 4*mπp^2)*mΣs^4))) - mSigmam*(-((-mn + mΣs)^2*(mn + mΣs)^4*(-2*(mn^4 + mn^2*mπp^2 + mπp^4) + 3*mn*(mn^2 + mπp^2)*mΣs)) + MK^6*(-5*mn^4 - 5*mn^2*mπp^2 - 2*mπp^4 + 3*mn*mΞs*(5*mn^2 + mπp^2) + 3*mn*(3*mn^2 + mπp^2)*mΣs) + 6*mn^4*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) - 3*mn*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-2*mn^3*(mn^2 + mπp^2) - 2*mn^4*mΣs + 2*mn*(mn^2 + mπp^2)*mΣs^2 + (mn^2 + mπp^2)*mΣs^3) + 6*mn^3*mΞs^3*(2*mn^4 + 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 + mΣs^4) + 3*mn^2*mΞs^2*(mn + mΣs)*(3*mn^3*(mn^2 - mπp^2) + (-6*mn^4 + 2*mn^2*mπp^2)*mΣs - 2*mn*(mn^2 + mπp^2)*mΣs^2 + (5*mn^2 - mπp^2)*mΣs^3 + 4*mn*mΣs^4) + MK^4*(6*mn^3*mΞs^3 + 6*mn^2*(2*mn^4 + 3*mn^2*mπp^2 + mπp^4) + 4*mn*(-2*mn^4 + mn^2*mπp^2 + mπp^4)*mΣs + 6*mπp^2*(mn^2 + mπp^2)*mΣs^2 - 3*(7*mn^3 + 3*mn*mπp^2)*mΣs^3 + 3*mn^2*mΞs^2*(mn^2 - mπp^2 + 4*mn*mΣs) - 3*mn*mΞs*(2*mn^2*(6*mn^2 + mπp^2) + 3*mn*(3*mn^2 + mπp^2)*mΣs + (11*mn^2 + 3*mπp^2)*mΣs^2)) + MK^2*(-6*mn^4*mΞs^4 - 6*mn^3*mΞs^3*(3*mn^2 + 3*mn*mΣs + 2*mΣs^2) - 3*mn^2*mΞs^2*(4*mn^2*(mn^2 - mπp^2) + 3*(mn^3 - mn*mπp^2)*mΣs + 2*(5*mn^2 - mπp^2)*mΣs^2 + 8*mn*mΣs^3) + 3*mn*mΞs*(3*mn^4*(3*mn^2 + mπp^2) + (13*mn^5 + 7*mn^3*mπp^2)*mΣs + (13*mn^4 + 3*mn^2*mπp^2)*mΣs^2 + 6*mn*(2*mn^2 + mπp^2)*mΣs^3 + (7*mn^2 + 3*mπp^2)*mΣs^4) + (mn + mΣs)*(-3*(3*mn^7 + 5*mn^5*mπp^2 + 2*mn^3*mπp^4) + (7*mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4)*mΣs + (13*mn^5 - 5*mn^3*mπp^2 - 2*mn*mπp^4)*mΣs^2 - 6*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^3 + 3*(5*mn^3 + 3*mn*mπp^2)*mΣs^4))))*B0[mn^2, MK^2, mΣs^2])/(1728*mn^3*mΞs^2*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) + ((-2*mSigmam^11 + mSigmam^10*(-2*mn - 3*mΞs + mΣs) + 2*(MK^2 - mΞs^2)^3*(mn^2 - mπp^2)^2*(mn + mΞs + mΣs) + mSigmam^9*(9*MK^2 + mn^2 - mn*mΞs + 4*mΞs^2 + mπp^2 + 6*mn*mΣs + 2*mΞs*mΣs - 12*mΣs^2) + mSigmam^8*(mn^3 + 7*mΞs^3 - 2*mn*mπp^2 + MK^2*(9*mn + 11*mΞs - 9*mΣs) + 10*mn^2*mΣs + mπp^2*mΣs - 9*mn*mΣs^2 - 21*mΣs^3 - mΞs^2*(-8*mn + mΣs) + 3*mΞs*(mn^2 + mπp^2 + 4*mn*mΣs - 2*mΣs^2)) + mSigmam*(MK^2 - mΞs^2)^2*(mn^2 - mπp^2)*(MK^2*(2*mn^2 + 3*mn*mΞs + mπp^2 + 3*mn*mΣs) - mΞs*(3*mn*mΞs^2 + 4*(mn^2 - mπp^2)*(mn + mΣs) + 3*mΞs*(2*mn^2 - mπp^2 + mn*mΣs))) + mSigmam^7*(-12*MK^4 + mn^4 - 2*mΞs^4 - 2*mn^2*mπp^2 + mπp^4 + mΞs^3*(5*mn - 4*mΣs) + 6*mn^3*mΣs + 6*mn*mπp^2*mΣs + 6*mn^2*mΣs^2 + 6*mπp^2*mΣs^2 - 12*mn*mΣs^3 - 12*mΣs^4 + mΞs^2*(mn^2 + mπp^2 - 6*mn*mΣs + 30*mΣs^2) + mΞs*(2*mn^3 - mn*mπp^2 + 11*mn^2*mΣs + 2*mπp^2*mΣs + 9*mn*mΣs^2 - 3*mΣs^3) - MK^2*(3*mΞs^2 + 2*mΞs*(-mn + 5*mΣs) + 9*(mn^2 + 3*mn*mΣs - 2*mΣs^2))) - mSigmam^2*(MK^2 - mΞs^2)*(MK^4*(mΞs*(4*mn^2 - 2*mπp^2) + (7*mn^2 - 5*mπp^2)*(mn + mΣs)) + mΞs^2*(mΞs^3*(mn^2 + mπp^2) + mΞs^2*(-2*mn^3 + 4*mn*mπp^2 + (mn^2 + mπp^2)*mΣs) + mΞs*(mn^2 - mπp^2)*(mn^2 - 4*mπp^2 - 9*mn*mΣs - 6*mΣs^2) - (mn^2 - mπp^2)*(mn + mΣs)*(-5*mn^2 + 2*mπp^2 + 3*mΣs^2)) + MK^2*(mΞs^3*(-5*mn^2 + mπp^2) + mΞs^2*(-5*mn^3 + mn*mπp^2 - 8*mn^2*mΣs + 4*mπp^2*mΣs) + 3*(mn^2 - mπp^2)*(mn + mΣs)*(mn^2 - 2*mπp^2 + mΣs^2) + mΞs*(mn^2 - mπp^2)*(7*mn^2 - 4*mπp^2 + 9*mn*mΣs + 6*mΣs^2))) - mSigmam^6*(5*mΞs^5 + MK^4*(12*mn + 4*mΞs - 15*mΣs) + mΞs^4*(10*mn + mΣs) + mΞs^3*(8*mn^2 + 5*mπp^2 + 21*mn*mΣs - 18*mΣs^2) - 6*mn*mΞs*(mn + mΣs)*(mn^2 + mπp^2 - 2*mΣs^2) - mΞs^2*(2*mn^3 + 8*mn*mπp^2 + 11*mn^2*mΣs - mπp^2*mΣs + 24*mn*mΣs^2 + 24*mΣs^3) + (mn + mΣs)*(-mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 - 3*(mn^2 + 3*mπp^2)*mΣs^2 + 6*mΣs^4) + MK^2*(3*mΞs^3 + mΞs^2*(20*mn + 26*mΣs) + mΞs*(28*mn^2 + 7*mπp^2 + 39*mn*mΣs - 30*mΣs^2) - 3*(mn + mΣs)*(-3*mn^2 + 5*mπp^2 - 6*mn*mΣs + 10*mΣs^2))) - mSigmam^3*(MK^6*(7*mn^2 + 9*mn*mΞs + 4*mπp^2 + 15*mn*mΣs) - MK^4*(-3*mn^4 + 21*mn*mΞs^3 + 6*mn^2*mπp^2 + 3*mπp^4 + 6*mn*mπp^2*mΣs - 6*mπp^2*mΣs^2 - 6*mn*mΣs^3 + mΞs^2*(29*mn^2 + 2*mπp^2 + 33*mn*mΣs) - 2*mΞs*(-7*mn^3 + 2*mn*mπp^2 - 7*mn^2*mΣs + 8*mπp^2*mΣs + 6*mn*mΣs^2)) - mΞs^3*(3*mn*mΞs^4 + 3*mΞs^3*(2*mn^2 + mπp^2 + mn*mΣs) - (mn^2 - mπp^2)*(mn + mΣs)*(-17*mn^2 + 8*mπp^2 + 9*mΣs^2) + mΞs^2*(17*mn^3 - 7*mn*mπp^2 - 4*mn^2*mΣs + 2*mπp^2*mΣs - 12*mn*mΣs^2) + mΞs*(22*mn^4 - 23*mn^2*mπp^2 + 7*mπp^4 + 3*mn*(mn^2 + mπp^2)*mΣs - 6*(3*mn^2 - 2*mπp^2)*mΣs^2 - 6*mn*mΣs^3)) + MK^2*mΞs*(15*mn*mΞs^4 + mΞs^3*(28*mn^2 + mπp^2 + 21*mn*mΣs) - (mn^2 - mπp^2)*(mn + mΣs)*(-mn^2 - 8*mπp^2 + 9*mΣs^2) + mΞs^2*(31*mn^3 - 11*mn*mπp^2 + 2*(5*mn^2 - 7*mπp^2)*mΣs - 24*mn*mΣs^2) + 3*mΞs*(mn^4 + 5*mn^2*mπp^2 - 2*mπp^4 + (mn^3 + 3*mn*mπp^2)*mΣs + (-6*mn^2 + 2*mπp^2)*mΣs^2 - 4*mn*mΣs^3))) + mSigmam^5*(5*MK^6 + MK^4*(-13*mΞs^2 + 8*mΞs*(mn + mΣs) + 3*(5*mn^2 + mπp^2 + 12*mn*mΣs - 2*mΣs^2)) + MK^2*(2*mΞs^4 - 3*mπp^2*(mn^2 + mπp^2) - 9*mn*(mn^2 + mπp^2)*mΣs - 6*mn^2*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4 - mΞs^3*(7*mn + 22*mΣs) + 3*mΞs^2*(-2*mn^2 - 5*mπp^2 - 13*mn*mΣs + 6*mΣs^2) + mΞs*(mn + mΣs)*(-19*mn^2 + 2*mπp^2 - 6*mn*mΣs + 15*mΣs^2)) + mΞs*(mΞs^4*(-7*mn + 2*mΣs) - mΞs^3*(8*mn^2 + 5*mπp^2 + 3*mn*mΣs + 18*mΣs^2) - mΞs^2*(4*mn^3 - 5*mn*mπp^2 - 5*mn^2*mΣs + 4*mπp^2*mΣs + 9*mn*mΣs^2 + 9*mΣs^3) + mΞs*(mn^4 + 16*mn^2*mπp^2 - 5*mπp^4 + 12*(2*mn^3 - mn*mπp^2)*mΣs + 6*(mn^2 - 3*mπp^2)*mΣs^2 - 12*mn*mΣs^3) + (mn + mΣs)*(5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4 + 3*(-5*mn^2 + mπp^2)*mΣs^2 + 6*mΣs^4))) + mSigmam^4*(MK^6*(5*mn - 4*mΞs - 7*mΣs) + MK^4*(3*mΞs^3 + 3*mΞs^2*mΣs + mΞs*(29*mn^2 - 4*mπp^2 + 27*mn*mΣs - 18*mΣs^2) - 3*(-5*mn^3 + 6*mn*mπp^2 - 8*mn^2*mΣs + 7*mπp^2*mΣs + mn*mΣs^2 + 3*mΣs^3)) + MK^2*(3*mΞs^4*(-3*mn + mΣs) + 6*(mn + mΣs)*(-mπp^2 + mΣs^2)^2 + 3*mΞs^3*(-7*mn^2 - 3*mπp^2 - 12*mn*mΣs + 10*mΣs^2) + 2*mΞs^2*(5*mn^3 - 4*mn*mπp^2 + 5*mn^2*mΣs - mπp^2*mΣs + 15*mn*mΣs^2 + 12*mΣs^3) + mΞs*(-mn^4 - 7*mn^2*mπp^2 + 2*mπp^4 + 3*(mn^3 - 7*mn*mπp^2)*mΣs + 6*(2*mn^2 - 3*mπp^2)*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4)) + mΞs^2*(mΞs^5 + mΞs^4*(4*mn + mΣs) + mΞs^3*(4*mn^2 + mπp^2 + 9*mn*mΣs - 12*mΣs^2) - mΞs^2*(-11*mn^3 + 10*mn*mπp^2 + (10*mn^2 + mπp^2)*mΣs + 27*mn*mΣs^2 + 15*mΣs^3) - 2*(mn + mΣs)*(2*mn^4 + 2*mn^2*mπp^2 - mπp^4 - 6*mn^2*mΣs^2 + 3*mΣs^4) - mΞs*(-13*mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 + (-33*mn^3 + 15*mn*mπp^2)*mΣs + 6*(-2*mn^2 + mπp^2)*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4))))*B0[mSigmam^2, MK^2, mΞs^2])/(1728*mSigmam^3*mΞs^2*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) - ((-6*MK^4*mπp^8 + 3*MK^2*mn^2*mπp^8 + mn^4*mπp^8 + 3*MK^2*mπp^10 + mn^2*mπp^10 - 2*mπp^12 - 2*mn*mΞs^7*(mn^2 - mπp^2)^2 - 12*MK^4*mn*mπp^6*mΣs + 6*MK^2*mn^3*mπp^6*mΣs + 2*mn^5*mπp^6*mΣs - mn^3*mπp^8*mΣs - mn*mπp^10*mΣs - 12*MK^4*mπp^6*mΣs^2 - 3*MK^2*mn^2*mπp^6*mΣs^2 - 3*mn^4*mπp^6*mΣs^2 - 9*MK^2*mπp^8*mΣs^2 - 3*mn^2*mπp^8*mΣs^2 + 6*mπp^10*mΣs^2 - 6*MK^4*mn*mπp^4*mΣs^3 - 9*MK^2*mn^3*mπp^4*mΣs^3 - 6*mn^5*mπp^4*mΣs^3 - 3*MK^2*mn*mπp^6*mΣs^3 + 3*mn^3*mπp^6*mΣs^3 + 3*mn*mπp^8*mΣs^3 + 3*mn^4*mπp^4*mΣs^4 + 6*MK^2*mπp^6*mΣs^4 + 3*mn^2*mπp^6*mΣs^4 - 6*mπp^8*mΣs^4 + 3*MK^2*mn^3*mπp^2*mΣs^5 + 6*mn^5*mπp^2*mΣs^5 + 3*MK^2*mn*mπp^4*mΣs^5 - 3*mn^3*mπp^4*mΣs^5 - 3*mn*mπp^6*mΣs^5 - mn^4*mπp^2*mΣs^6 - mn^2*mπp^4*mΣs^6 + 2*mπp^6*mΣs^6 - 2*mn^5*mΣs^7 + mn^3*mπp^2*mΣs^7 + mn*mπp^4*mΣs^7 - 2*mΞs^6*(mn^2 - mπp^2)^2*(-mπp^2 + 2*mn*mΣs) + mΞs^5*mπp^2*(9*mn^5 - 21*mn^3*mπp^2 + 6*mn*mπp^4 - 3*MK^2*(mn^3 - 3*mn*mπp^2) + (5*mn^4 - 7*mn^2*mπp^2 + 8*mπp^4)*mΣs + 3*(mn^3 - 3*mn*mπp^2)*mΣs^2) + 2*mΞs^4*(3*mπp^4*(-2*mn^4 + mn^2*mπp^2 - mπp^4 + MK^2*(mn^2 + mπp^2)) + mn*mπp^2*(-3*MK^2*(mn^2 - 3*mπp^2) + 5*(mn^2 - mπp^2)^2)*mΣs + 2*(-(mn^2*mπp) + mπp^3)^2*mΣs^2 + 3*(mn^5 - mn^3*mπp^2 - 2*mn*mπp^4)*mΣs^3) + mΞs^3*(-3*mn*mπp^4*(2*MK^4 + 7*mn^4 - 5*mn^2*mπp^2 + 2*mπp^4 + MK^2*(-7*mn^2 + mπp^2)) + mπp^4*(-19*mn^4 + 35*mn^2*mπp^2 - 16*mπp^4 + 6*MK^2*(2*mn^2 - mπp^2))*mΣs + mn*mπp^2*(-7*mn^4 + 26*mn^2*mπp^2 + 5*mπp^4 - 3*MK^2*(mn^2 - 7*mπp^2))*mΣs^2 - mπp^2*(mn^4 + 7*mn^2*mπp^2 - 8*mπp^4)*mΣs^3 + (6*mn^5 - 9*mn^3*mπp^2 - 9*mn*mπp^4)*mΣs^4) - 2*mΞs*(mn*mπp^6*(6*MK^4 + 2*mn^4 - mn^2*mπp^2 - mπp^4 + MK^2*(-9*mn^2 + 3*mπp^2)) + mπp^6*(6*MK^4 - 9*MK^2*(mn^2 - mπp^2) + 2*(mn^4 + mn^2*mπp^2 - 2*mπp^4))*mΣs + mn*mπp^4*(6*MK^4 - 2*mn^4 + 12*MK^2*mπp^2 + mn^2*mπp^2 + mπp^4)*mΣs^2 + mπp^4*(-mn^2 + mπp^2)*(3*MK^2 + 4*mn^2 + 8*mπp^2)*mΣs^3 + mn*mπp^2*(-2*mn^4 + mn^2*mπp^2 + mπp^4 - 3*MK^2*(mn^2 + mπp^2))*mΣs^4 + 2*mπp^2*(mn^4 + mn^2*mπp^2 - 2*mπp^4)*mΣs^5 + (2*mn^5 - mn^3*mπp^2 - mn*mπp^4)*mΣs^6) - mΞs^2*mπp^2*(9*mn^4*mπp^4 + 3*mn^2*mπp^6 - 6*mπp^8 + (8*mn^5*mπp^2 - 7*mn^3*mπp^4 + 5*mn*mπp^6)*mΣs + 4*mπp^2*(mn^4 - 11*mn^2*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(5*mn^5 - 16*mn^3*mπp^2 + 5*mn*mπp^4)*mΣs^3 + (5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4)*mΣs^4 + 3*mn*(mn^2 + mπp^2)*mΣs^5 + 12*MK^4*(mπp^4 + mn*mπp^2*mΣs) - 3*MK^2*(9*mn^2*mπp^4 - 3*mπp^6 + (8*mn^3*mπp^2 - 4*mn*mπp^4)*mΣs + 4*mn^2*mπp^2*mΣs^2 + (mn^3 + 5*mn*mπp^2)*mΣs^3)) - mSigmam^5*(2*mΞs^7 - 6*mΞs^5*mπp^2 + 4*mΞs^6*mΣs + 4*mπp^6*mΣs + 21*mπp^4*mΣs^3 - 9*mπp^2*mΣs^5 + 2*mΣs^7 + 2*mΞs*(-mπp^2 + mΣs^2)^2*(-mπp^2 + 2*mΣs^2) - 2*mΞs^4*(2*mπp^2*mΣs + 3*mΣs^3) + mΞs^2*(-4*mπp^4*mΣs + 7*mπp^2*mΣs^3) + mΞs^3*(6*mπp^4 + 10*mπp^2*mΣs^2 - 6*mΣs^4)) - mSigmam^4*(2*mn*mΞs^7 - mπp^8 + 4*mn*mπp^6*mΣs + 9*mπp^6*mΣs^2 + 21*mn*mπp^4*mΣs^3 + 12*mπp^4*mΣs^4 - 9*mn*mπp^2*mΣs^5 - 2*mπp^2*mΣs^6 + 2*mn*mΣs^7 + 2*mΞs^5*mπp^2*(-3*mn + 2*mΣs) + mΞs^6*(mπp^2 + 4*mn*mΣs) - mΞs^4*(3*mπp^4 + 4*mn*mπp^2*mΣs - 5*mπp^2*mΣs^2 + 6*mn*mΣs^3) + mΞs^2*mπp^2*(3*mπp^4 - 4*mn*mπp^2*mΣs + 4*mπp^2*mΣs^2 + 7*mn*mΣs^3 - 4*mΣs^4) + mΞs^3*(6*mn*mπp^4 - 8*mπp^4*mΣs + 10*mn*mπp^2*mΣs^2 + mπp^2*mΣs^3 - 6*mn*mΣs^4) + mΞs*(-2*mn*mπp^6 + 4*mπp^6*mΣs + 8*mn*mπp^4*mΣs^2 + 19*mπp^4*mΣs^3 - 10*mn*mπp^2*mΣs^4 - 5*mπp^2*mΣs^5 + 4*mn*mΣs^6)) + mSigmam^3*(3*mn*mπp^8 + mΞs^7*(4*mn^2 + mπp^2) + 2*mπp^6*(9*MK^2 - 5*mn^2 + mπp^2)*mΣs + 9*mn*mπp^6*mΣs^2 + 3*mπp^4*(7*MK^2 + 7*mn^2 + 5*mπp^2)*mΣs^3 - 15*mn*mπp^4*mΣs^4 - 3*mπp^2*(MK^2 + 5*mn^2 + 7*mπp^2)*mΣs^5 + 3*mn*mπp^2*mΣs^6 + 4*(mn^2 + mπp^2)*mΣs^7 + mΞs^6*(-3*mn*mπp^2 + 2*(4*mn^2 + mπp^2)*mΣs) - 3*mΞs^5*mπp^2*(-MK^2 + 5*mn^2 + mπp^2 + 3*mn*mΣs + mΣs^2) - mΞs^4*(-9*mn*mπp^4 + 2*mπp^2*(-3*MK^2 + 7*mn^2 + mπp^2)*mΣs + 9*mn*mπp^2*mΣs^2 + 3*(4*mn^2 + 3*mπp^2)*mΣs^3) + mΞs^3*(3*mπp^4*(-3*MK^2 + 7*mn^2 + mπp^2) + 15*mn*mπp^4*mΣs + mπp^2*(3*MK^2 + 17*mn^2 + 32*mπp^2)*mΣs^2 - 6*(2*mn^2 + mπp^2)*mΣs^4) + mΞs^2*mπp^2*(-9*mn*mπp^4 - 2*(4*mn^2*mπp^2 + mπp^4)*mΣs - 12*mn*mπp^2*mΣs^2 - 3*MK^2*mΣs^3 + (17*mn^2 + 26*mπp^2)*mΣs^3 + 9*mn*mΣs^4 + 3*mΣs^5) + mΞs*(-(mπp^6*(-6*MK^2 + 10*mn^2 + mπp^2)) - 6*mn*mπp^6*mΣs + mπp^4*(24*MK^2 - 8*mn^2 + 7*mπp^2)*mΣs^2 - 33*mn*mπp^4*mΣs^3 - 2*mπp^2*(3*MK^2 + 7*mn^2 + 10*mπp^2)*mΣs^4 + 9*mn*mπp^2*mΣs^5 + 8*(mn^2 + mπp^2)*mΣs^6)) - mSigmam*(-3*mn*mπp^8*(-2*MK^2 + mn^2 + mπp^2) + mΞs^7*(2*mn^4 - mn^2*mπp^2 - mπp^4) - 2*mπp^6*(-6*MK^4 + mn^4 + mn^2*mπp^2 + mπp^4 + 3*MK^2*(mn^2 - mπp^2))*mΣs + 9*mn*mπp^6*(mn^2 + mπp^2)*mΣs^2 + 3*mπp^4*(2*MK^4 + MK^2*(3*mn^2 + mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4))*mΣs^3 - 3*mn*mπp^4*(2*MK^2 + 3*(mn^2 + mπp^2))*mΣs^4 - 3*mπp^2*(MK^2*(mn^2 + 3*mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4))*mΣs^5 + 3*mn*mπp^2*(mn^2 + mπp^2)*mΣs^6 + 2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^7 + mΞs^6*(mn^2 - mπp^2)*(-3*mn*mπp^2 + 2*(2*mn^2 + mπp^2)*mΣs) + 3*mΞs^5*mπp^2*(-mn^2 + mπp^2)*(-MK^2 + 3*mn^2 + mπp^2 + 3*mn*mΣs + mΣs^2) + mΞs^4*(3*mn*mπp^4*(-2*MK^2 + 5*mn^2 - 3*mπp^2) + 2*mπp^2*(-5*mn^4 + mn^2*mπp^2 + mπp^4 + 3*MK^2*(mn^2 - mπp^2))*mΣs + (-9*mn^3*mπp^2 + 15*mn*mπp^4)*mΣs^2 - 3*(2*mn^4 + mn^2*mπp^2 - 3*mπp^4)*mΣs^3) + mΞs^3*(3*mπp^4*(2*MK^4 + 7*mn^4 - 2*mn^2*mπp^2 - mπp^4 + MK^2*(-7*mn^2 + mπp^2)) + 3*mn*mπp^4*(-6*MK^2 + 11*mn^2 - 7*mπp^2)*mΣs + mπp^2*(7*mn^4 - 5*mn^2*mπp^2 + 10*mπp^4 + 3*MK^2*(mn^2 - 5*mπp^2))*mΣs^2 + 18*mn*mπp^4*mΣs^3 - 6*(mn^4 - 2*mπp^4)*mΣs^4) + mΞs*(mπp^6*(12*MK^4 - 18*MK^2*mn^2 + 4*mn^4 + mn^2*mπp^2 + mπp^4) + 6*mn*mπp^6*(-2*MK^2 + mn^2 + 2*mπp^2)*mΣs + mπp^4*(12*MK^4 - 4*mn^4 + 12*MK^2*mπp^2 - mn^2*mπp^2 + 5*mπp^4)*mΣs^2 - 3*mn*mπp^4*(6*MK^2 + 5*mn^2 + 7*mπp^2)*mΣs^3 - 2*mπp^2*(2*mn^4 + 2*mn^2*mπp^2 + 5*mπp^4 + 3*MK^2*(mn^2 + 3*mπp^2))*mΣs^4 + 9*mn*mπp^2*(mn^2 + mπp^2)*mΣs^5 + 4*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^6) + mΞs^2*mπp^2*(-9*mn^3*mπp^4 + 9*mn*mπp^6 + 12*MK^4*mπp^2*mΣs + 2*(4*mn^4*mπp^2 - 11*mn^2*mπp^4 + mπp^6)*mΣs + 12*mn*mπp^2*(mn^2 - 3*mπp^2)*mΣs^2 + 5*(2*mn^4 - mn^2*mπp^2 - mπp^4)*mΣs^3 + 3*(3*mn^3 + 5*mn*mπp^2)*mΣs^4 + 3*(mn^2 + 3*mπp^2)*mΣs^5 - 3*MK^2*mΣs*(8*mπp^2*(mn^2 - mπp^2) + 8*mn*mπp^2*mΣs + (mn^2 + 7*mπp^2)*mΣs^2))) + mSigmam^2*(mπp^8*(3*MK^2 - 2*mn^2 + mπp^2) + mΞs^7*(4*mn^3 - 2*mn*mπp^2) - mn*mπp^6*(-18*MK^2 + 10*mn^2 + mπp^2)*mΣs + 3*(9*MK^2*mπp^6 - mπp^8)*mΣs^2 + 3*mn*mπp^4*(7*MK^2 + 7*mn^2 + 2*mπp^2)*mΣs^3 + 3*mπp^4*(2*MK^2 + mn^2 + 2*mπp^2)*mΣs^4 - 3*mn*mπp^2*(MK^2 + 5*mn^2 + 2*mπp^2)*mΣs^5 - mπp^2*(mn^2 + 4*mπp^2)*mΣs^6 + mn*(4*mn^2 + mπp^2)*mΣs^7 - mΞs^6*(mn^2*mπp^2 + mπp^4 - 8*mn^3*mΣs + 4*mn*mπp^2*mΣs) + mΞs^5*mπp^2*(3*MK^2*mn - 15*mn^3 + 6*mn*mπp^2 - (mn^2 + 4*mπp^2)*mΣs - 3*mn*mΣs^2) + mΞs^4*(3*mπp^4*(mn^2 + mπp^2) + 2*mn*mπp^2*(3*MK^2 - 7*mn^2 + 2*mπp^2)*mΣs + mπp^2*(mn^2 - 5*mπp^2)*mΣs^2 - 12*mn^3*mΣs^3) + mΞs^3*(3*mn*mπp^4*(-3*MK^2 + 7*mn^2 - 2*mπp^2) + mπp^4*(6*MK^2 - 7*mn^2 + 8*mπp^2)*mΣs + mn*mπp^2*(3*MK^2 + 17*mn^2 + 5*mπp^2)*mΣs^2 + (2*mn^2*mπp^2 - 7*mπp^4)*mΣs^3 + 3*mn*(-4*mn^2 + mπp^2)*mΣs^4) + mΞs*(2*mn*mπp^6*(3*MK^2 - 5*mn^2 + mπp^2) - 2*mπp^6*(-9*MK^2 + 8*mn^2 + 2*mπp^2)*mΣs + 2*mn*mπp^4*(12*MK^2 - 4*mn^2 + 11*mπp^2)*mΣs^2 + mπp^4*(12*MK^2 - 7*mn^2 + 35*mπp^2)*mΣs^3 - 2*mn*mπp^2*(3*MK^2 + 7*mn^2 + mπp^2)*mΣs^4 - mπp^2*(mn^2 + 7*mπp^2)*mΣs^5 + 2*mn*(4*mn^2 + mπp^2)*mΣs^6) + mΞs^2*mπp^2*(-3*mπp^6 + (-8*mn^3*mπp^2 + mn*mπp^4)*mΣs + (-16*mn^2*mπp^2 + 44*mπp^4)*mΣs^2 + (17*mn^3 + 5*mn*mπp^2)*mΣs^3 + (mn^2 - 8*mπp^2)*mΣs^4 + 3*mn*mΣs^5 - 3*MK^2*(mπp^4 - 4*mπp^2*mΣs^2 + mn*mΣs^3))))*B0[mπp^2, mΞs^2, mΣs^2])/(1728*mΞs^2*mπp^4*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mSigmam^7*mΣs^3 - 3*mSigmam^6*mΣs^3*(mn + mΞs + mΣs) + mSigmam^5*mΣs*(-(mΞs*mΣs*(4*mn^2 + 5*mn*mΣs + mΣs^2)) - 2*(-mπp^2 + mΣs^2)*(-mn^2 + mn*mΣs + 2*mΣs^2) + mΞs^2*(2*mn^2 - 2*mn*mΣs + 5*mΣs^2) + MK^2*(-2*mΞs^2 + 2*mπp^2 + 4*mΞs*mΣs + 7*mΣs^2)) + MK^6*(mn*mΞs^3 + mπp^4 + 2*mn*mπp^2*mΣs + 2*mπp^2*mΣs^2 + mn*mΣs^3 + 2*mΞs^2*(mπp^2 + mn*mΣs) + 2*mΞs*(mn*mπp^2 + mπp^2*mΣs + mn*mΣs^2)) - MK^4*(2*mn*mΞs^5 + 2*mΞs^4*(mn^2 + mπp^2 + 2*mn*mΣs) + mn*mΞs^3*(5*mn^2 + 3*mn*mΣs + 5*mΣs^2) + (mn + mΣs)*(-mπp^2 + mΣs^2)*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + 2*mΞs^2*(3*mn^2*mπp^2 - mπp^4 + (3*mn^3 - mn*mπp^2)*mΣs + (mn^2 + mπp^2)*mΣs^2 + 2*mn*mΣs^3) + 2*mΞs*(2*mn^3*mπp^2 - mn*mπp^4 + 2*mπp^2*(mn^2 - mπp^2)*mΣs - 2*mn*mπp^2*mΣs^2 + mn*mΣs^4)) - mΞs^3*(mΞs*(3*mn^2 - 2*mπp^2 + mn*mΣs)*(-mn^2 + mΣs^2)^2 + mn*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) + (mn^2 - mπp^2)*(-mn + mΣs)*(mn + mΣs)^2*(-3*mn^2 + mπp^2 + 2*mΣs^2) + 2*mn*mΞs^3*(mn^3 + mΣs^3) + 2*mΞs^2*(2*mn^5 - mn^3*mπp^2 - 2*mn^3*mΣs^2 + (mn^2 - mπp^2)*mΣs^3 + mn*mΣs^4)) + MK^2*mΞs*(mn*mΞs^6 + 2*mn*mΞs^5*(mn + mΣs) + 2*(mn^2 - mπp^2)*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) + 2*mΞs^4*(3*mn^3 - mn*mπp^2 + (mn^2 - mπp^2)*mΣs + 2*mn*mΣs^2) + mn*mΞs^3*(5*mn^3 + 6*mn^2*mΣs - 4*mπp^2*mΣs + 2*mn*mΣs^2 + 5*mΣs^3) + 2*mΞs*(mn + mΣs)*(2*mn^3*mπp^2 - mn*mπp^4 + 2*(mn^2 - mπp^2)^2*mΣs - 2*mn^3*mΣs^2 + mn*mΣs^4) + mΞs^2*(mn*(7*mn^4 - 4*mn^2*mπp^2 + mπp^4) + 2*(3*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs - 4*mn*(mn^2 + mπp^2)*mΣs^2 + 2*(mn^2 - mπp^2)*mΣs^3 + 4*mn*mΣs^4)) + mSigmam^4*mΣs*(-2*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) + mΞs^3*(2*mn^2 - 2*mn*mΣs + 5*mΣs^2) + 2*mΞs*(mn + mΣs)*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + 2*mΞs^2*(mn^3 - mn^2*mΣs + mn*mΣs^2 + 3*mΣs^3) + MK^2*(-2*mn*mΞs^2 - 2*mΞs^3 + 2*mn*mπp^2 + 4*mπp^2*mΣs + 7*mn*mΣs^2 + 5*mΣs^3 + 2*mΞs*(mπp^2 + 2*mn*mΣs + 3*mΣs^2))) + mSigmam^3*(-2*mn*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) - (-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^4*(mn^3 - 3*mn^2*mΣs + 3*mn*mΣs^2 - 2*mΣs^3) + 2*mΞs^3*(mn^4 + mn^3*mΣs + 3*mn^2*mΣs^2 + 4*mn*mΣs^3 + mΣs^4) + 2*mΞs^2*(mn + mΣs)*(-(mn^2*mπp^2) - 2*(mn^3 - mn*mπp^2)*mΣs + (2*mn^2 - 3*mπp^2)*mΣs^2 + 2*mΣs^4) + MK^4*(2*mΞs^3 - 4*mπp^2*mΣs - 5*mΣs^3 - 2*mΞs*(mπp^2 + 3*mΣs^2)) + MK^2*(mΞs^4*(-mn + 2*mΣs) - 2*mΞs^3*(2*mn^2 + mn*mΣs + 2*mΣs^2) + mΞs^2*(2*mn*mπp^2 + 4*mn^2*mΣs + 4*mn*mΣs^2 - 4*mΣs^3) + (-mπp^2 + mΣs^2)*(mn*mπp^2 - 4*mn^2*mΣs + 2*mπp^2*mΣs + 3*mn*mΣs^2 + 6*mΣs^3) + 2*mΞs*(2*mn^2*mπp^2 + mn*mπp^2*mΣs + 2*(mn^2 - mπp^2)*mΣs^2 + 4*mn*mΣs^3 + 3*mΣs^4))) + mSigmam^2*(MK^4*(2*mn*mΞs^3 + mΞs^4 - mπp^4 - 4*mn*mπp^2*mΣs - 2*mΞs^2*mΣs^2 - 6*mπp^2*mΣs^2 - 5*mn*mΣs^3 - 2*mΣs^4 - mΞs*(2*mn*mπp^2 + 4*mπp^2*mΣs + 6*mn*mΣs^2 + 3*mΣs^3)) + mΞs*((-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mn^2 + mπp^2 + mΣs^2) - 2*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + mΞs^4*(mn^3 - 3*mn^2*mΣs + 3*mn*mΣs^2 - 2*mΣs^3) + mΞs^3*(2*mn^4 - 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 - 3*mΣs^4) - 2*mΞs^2*(mn + mΣs)*(-mn^4 + mn^2*mπp^2 + 2*(mn^3 - mn*mπp^2)*mΣs + (-4*mn^2 + 3*mπp^2)*mΣs^2 + mΣs^4)) + MK^2*(mΞs^5*(-mn + 2*mΣs) + mΞs^4*(-3*mn^2 + mn*mΣs + 2*mΣs^2) + 2*mΞs^3*(-2*mn^3 + mn*mπp^2 + mn^2*mΣs + mn*mΣs^2 + mΣs^3) + (mn + mΣs)*(-mπp^2 + mΣs^2)*(-(mn*mπp^2) - 4*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mn^2*mπp^2 + 2*mn^3*mΣs + 4*(mn^2 - mπp^2)*mΣs^2 + mΣs^4) + mΞs*(4*mn^3*mπp^2 - mn*mπp^4 + (6*mn^2*mπp^2 - 2*mπp^4)*mΣs + 4*(mn^3 - 2*mn*mπp^2)*mΣs^2 + 2*(mn^2 - 4*mπp^2)*mΣs^3 + mn*mΣs^4 + 2*mΣs^5))) + mSigmam*(MK^6*(mΞs + mΣs)*(mΞs^2 + 2*mπp^2 + mΞs*mΣs + mΣs^2) - mΞs^2*((-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mn^2 + mπp^2 + mΣs^2) + mn*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) + mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-3*mn^3 + 2*mn*mπp^2 - 2*mn^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mn + mΣs)*(mn^4 - mn^2*mπp^2 - 2*mn^3*mΣs + mn*mπp^2*mΣs - mπp^2*mΣs^2 + mn*mΣs^3 + mΣs^4) + mΞs^3*(2*mn^4 + 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 + mΣs^4)) - MK^4*(mΞs^5 + mΞs^4*(mn + 2*mΣs) + mΞs^3*(5*mn^2 + 3*mn*mΣs + 4*mΣs^2) + mΞs^2*mΣs*(6*mn^2 - 4*mπp^2 + 4*mn*mΣs + 5*mΣs^2) + (-mπp^2 + mΣs^2)*(mn*mπp^2 - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + mΞs*(4*mn^2*mπp^2 - mπp^4 + 2*mn*mπp^2*mΣs - 2*mπp^2*mΣs^2 + 3*mn*mΣs^3 + 4*mΣs^4)) + MK^2*(mn*mΞs^6 + (-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^5*(3*mn^2 + 3*mn*mΣs + 2*mΣs^2) + mΞs*(mn + mΣs)*(-mπp^2 + mΣs^2)*(-2*mn^3 + mn*mπp^2 - 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + mΞs^4*(3*mn^3 - 2*mn*mπp^2 + (mn^2 - 2*mπp^2)*mΣs + 5*mn*mΣs^2 + 4*mΣs^3) + mΞs^3*(7*mn^4 - 2*mn^2*mπp^2 + 8*mn^3*mΣs - 4*mn*mπp^2*mΣs + 6*mn*mΣs^3 + 5*mΣs^4) + mΞs^2*(-2*mn^3*mπp^2 + mn*mπp^4 + 2*(2*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs + 4*(mn^3 - 2*mn*mπp^2)*mΣs^2 + 2*(mn^2 - 2*mπp^2)*mΣs^3 + 5*mn*mΣs^4 + 4*mΣs^5))))*C0[mSigmam^2, mn^2, mπp^2, mΞs^2, MK^2, mΣs^2])/(288*mΞs^2*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2) + 2*((2*mn*mSigmam^7*mπp^2 + 2*mn*mSigmam^6*mπp^2*(-mDelta - mn + mΣs) + 2*mn*mSigmam^5*mπp^2*(5*mDelta^2 + mDelta*mn + mn^2 - 6*Mπ^2 + mπp^2 - 2*(mDelta + mn)*mΣs - 4*mΣs^2) - 2*mn*mπp^2*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^4 - mΣs^4) - 2*mSigmam^4*(mDelta^5*mn - mDelta^4*mπp^2 + 10*mDelta^3*mn*mπp^2 + mDelta*mn*mπp^2*(2*mn^2 - 5*Mπ^2 + mπp^2) + mπp^2*(2*mn^4 - 8*mn^2*Mπ^2 + Mπ^4 + mn^2*mπp^2) + mn*(2*mDelta^4 - 7*mDelta^2*mπp^2 - 5*mDelta*mn*mπp^2 + 3*Mπ^2*mπp^2 - 2*mπp^4)*mΣs + mn*(3*mDelta^3 - 2*mDelta*mπp^2 - 2*mn*mπp^2)*mΣs^2 + mn*(3*mDelta^2 + 8*mπp^2)*mΣs^3 + 2*mDelta*mn*mΣs^4 + mn*mΣs^5) + mSigmam^3*(-28*mDelta^4*mn*mπp^2 + 16*mDelta^3*mn^2*mπp^2 + 2*mDelta^5*(mn^2 + mπp^2) - 2*mDelta^2*mn*mπp^2*(3*mn^2 + 11*Mπ^2 + mπp^2) - 2*mDelta*mπp^2*(mn^2*Mπ^2 + Mπ^4 - 2*mn^2*mπp^2) + mn*mπp^2*(27*Mπ^4 - 8*Mπ^2*(mn^2 + 2*mπp^2) + 2*(mn^4 + 4*mn^2*mπp^2 + mπp^4)) + 2*(-6*mDelta^3*mn*mπp^2 - 10*mDelta^2*mn^2*mπp^2 + mDelta^4*(2*mn^2 + mπp^2) - mπp^2*(2*mn^4 - 11*mn^2*Mπ^2 + Mπ^4 + 3*mn^2*mπp^2) + mDelta*mn*mπp^2*(13*Mπ^2 - 4*(3*mn^2 + mπp^2)))*mΣs + 2*mn*(3*mDelta^3*mn - 7*mDelta^2*mπp^2 + mDelta*mn*mπp^2 + mπp^2*(-3*mn^2 + 13*Mπ^2 - 8*mπp^2))*mΣs^2 + 2*mn*(3*mDelta^2*mn + 12*mDelta*mπp^2 + 10*mn*mπp^2)*mΣs^3 + mn*(4*mDelta*mn + 27*mπp^2)*mΣs^4 + 2*mn^2*mΣs^5) + mSigmam^2*(20*mDelta^3*mn*mπp^2*(mn^2 + mπp^2) + mDelta^5*mn*(2*mn^2 + mπp^2) + 4*mDelta^2*mn^2*mπp^2*(mn^2 - Mπ^2 + mπp^2) - mDelta^4*mπp^2*(mn^2 + 2*mπp^2) + 2*mπp^2*(Mπ^4*(-27*mn^2 + mπp^2) - mn^4*(mn^2 + mπp^2) + 4*mn^2*Mπ^2*(2*mn^2 + mπp^2)) - 2*mDelta*mn*mπp^2*(2*mn^4 + 25*Mπ^4 + 3*mn^2*mπp^2 + mπp^4 - Mπ^2*(11*mn^2 + 7*mπp^2)) + mn*(-12*mDelta^3*mn*mπp^2 + 2*mDelta^2*mπp^2*(mn^2 - 7*mπp^2) - 2*mDelta*mn*mπp^2*(-5*mn^2 + 8*Mπ^2 + mπp^2) + mDelta^4*(4*mn^2 + 3*mπp^2) + mπp^2*(5*Mπ^4 + 2*(mn^2 + mπp^2)^2 - 2*Mπ^2*(mn^2 + 5*mπp^2)))*mΣs + 2*mn*(-4*mDelta^2*mn*mπp^2 + 3*mDelta^3*(mn^2 + mπp^2) + 2*mn*mπp^2*(-Mπ^2 + mπp^2) + mDelta*(-10*mn^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*mn*(-6*mDelta*mn*mπp^2 + 8*mπp^2*(mn^2 - mπp^2) + 3*mDelta^2*(mn^2 + mπp^2))*mΣs^3 + mn*(4*mDelta*mn^2 - 3*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + 2*(mn^3 - mn*mπp^2)*mΣs^5) + mSigmam*(27*mDelta^4*mn*mπp^2*(mn^2 + mπp^2) - 16*mDelta^3*mn^2*mπp^2*(mn^2 + mπp^2) - 2*mDelta^5*(mn^4 + mn^2*mπp^2 + mπp^4) - 2*mDelta^2*mn*mπp^2*(4*(mn^2 + mπp^2)^2 - Mπ^2*(13*mn^2 + 11*mπp^2)) + mDelta*mπp^2*(2*mn^2*(mn^2 + mπp^2)^2 + Mπ^4*(5*mn^2 + 2*mπp^2) - 2*Mπ^2*(3*mn^4 + 5*mn^2*mπp^2)) + mn*mπp^2*(-64*Mπ^6 + Mπ^4*(27*mn^2 + 28*mπp^2) - 4*Mπ^2*(3*mn^4 + 4*mn^2*mπp^2 + mπp^4) + 2*(mn^6 + mn^4*mπp^2 + mn^2*mπp^4 + mπp^6)) + (12*mDelta^3*mn*mπp^2*(2*mn^2 + mπp^2) + 4*mDelta^2*mn^2*mπp^2*(mn^2 + 2*mπp^2) - mDelta^4*(4*mn^4 + 3*mn^2*mπp^2 + 2*mπp^4) - 2*mDelta*mn*mπp^2*(8*Mπ^4 + 2*mn^2*(mn^2 + 2*mπp^2) - Mπ^2*(13*mn^2 + 5*mπp^2)) - 2*mπp^2*(Mπ^4*(25*mn^2 - mπp^2) - Mπ^2*(5*mn^4 + 7*mn^2*mπp^2) + mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)))*mΣs + 2*mn*(mn^2 - mπp^2)*(-3*mDelta^3*mn - 7*mDelta^2*mπp^2 + 7*mDelta*mn*mπp^2 + mπp^2*(5*mn^2 - 11*Mπ^2 + 4*mπp^2))*mΣs^2 - 2*mn*(mn^2 - mπp^2)*(3*mDelta^2*mn + 6*mDelta*mπp^2 + 10*mn*mπp^2)*mΣs^3 + mn*(-4*mDelta*mn^3 + 3*mDelta*mn*mπp^2 - 28*mn^2*mπp^2 + 27*mπp^4)*mΣs^4 + (-2*mn^4 + mn^2*mπp^2)*mΣs^5))/(3456*mDelta^2*mn*mSigmam*mπp^2*mΣs^2*Pi^2) + ((-2*mDelta^5*mn^6 - mDelta^5*mn^4*mπp^2 - mDelta^4*mn^5*mπp^2 + 6*mDelta^3*mn^6*mπp^2 + 3*mDelta^3*mn^4*Mπ^2*mπp^2 - mDelta^5*mn^2*mπp^4 - 2*mDelta^4*mn^3*mπp^4 + 8*mDelta^3*mn^4*mπp^4 - 7*mDelta^2*mn^5*mπp^4 + 5*mDelta*mn^6*mπp^4 + 2*mn^7*mπp^4 + 5*mDelta^3*mn^2*Mπ^2*mπp^4 - 2*mDelta^2*mn^3*Mπ^2*mπp^4 - 2*mDelta*mn^4*Mπ^2*mπp^4 - 7*mn^5*Mπ^2*mπp^4 - 4*mDelta*mn^2*Mπ^4*mπp^4 + 5*mn^3*Mπ^4*mπp^4 - 2*mDelta^5*mπp^6 - 3*mDelta^4*mn*mπp^6 + 4*mDelta^3*mn^2*mπp^6 - 11*mDelta^2*mn^3*mπp^6 + mDelta*mn^4*mπp^6 + 2*mn^5*mπp^6 + 4*mDelta^3*Mπ^2*mπp^6 + 2*mDelta^2*mn*Mπ^2*mπp^6 + 2*mDelta*mn^2*Mπ^2*mπp^6 - 5*mn^3*Mπ^2*mπp^6 - 2*mDelta*Mπ^4*mπp^6 + mn*Mπ^4*mπp^6 + 2*mn^3*mπp^8 - (mDelta^4*(4*mn^6 + 2*mn^4*mπp^2 + mn^2*mπp^4 + 2*mπp^6) + 2*mDelta^3*(2*mn^5*mπp^2 + 5*mn^3*mπp^4 + 2*mn*mπp^6) + 2*mDelta*mn*mπp^4*(3*mn^2*(mn^2 + 2*mπp^2) - Mπ^2*(7*mn^2 + 2*mπp^2)) + mπp^4*(5*mn^6 + 4*mn^4*mπp^2 + Mπ^4*(7*mn^2 + 2*mπp^2) - 2*Mπ^2*(7*mn^4 + 2*mn^2*mπp^2)) - mDelta^2*mπp^2*(4*mn^6 + 3*mn^4*mπp^2 + 2*mn^2*mπp^4 + Mπ^2*(6*mn^4 + 8*mn^2*mπp^2 + 4*mπp^4)))*mΣs - 2*mn^2*(mn^2 - mπp^2)*(3*mDelta^2*mn*mπp^2 + 3*mDelta*(mn^2 - Mπ^2)*mπp^2 - 2*mn*mπp^4 + mDelta^3*(mn^2 + 3*mπp^2))*mΣs^2 + mn^2*(mn^2 - mπp^2)*(-5*mDelta*mn*mπp^2 + (-7*mn^2 + 3*Mπ^2)*mπp^2 + mDelta^2*(2*mn^2 - 3*mπp^2))*mΣs^3 + 2*mn^3*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)*mΣs^4 + 2*(mn^6 - mn^4*mπp^2)*mΣs^5 + mSigmam^3*(-2*mDelta^5*mn^3 + 2*mDelta^4*mπp^4 + mDelta*mn*(3*mn^2 - 4*Mπ^2)*mπp^4 - mDelta^2*(5*mn^2 + 4*Mπ^2)*mπp^4 + (-mn^4 - mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + mDelta^3*(9*mn^3*mπp^2 + 4*mn*mπp^4) + 2*mn^3*(-2*mDelta^4 + 5*mDelta^2*mπp^2 + mπp^4)*mΣs - 2*mDelta^3*mn^3*mΣs^2 + 2*mn^3*(mDelta^2 - 2*mπp^2)*mΣs^3 + 4*mDelta*mn^3*mΣs^4 + 2*mn^3*mΣs^5) + mSigmam^2*(12*mDelta^2*mn^3*mπp^4 + mDelta*(-4*mn^4 + 3*mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 2*mDelta^4*mn*mπp^2*(mn^2 + mπp^2) + mn*mπp^4*(mn^4 + mn^2*Mπ^2 - 2*Mπ^4 + mn^2*mπp^2) + 2*mDelta^5*(mn^4 + mπp^4) - mDelta^3*(9*mn^4*mπp^2 + 9*mn^2*mπp^4 + 4*Mπ^2*mπp^4) + (mDelta*mn*(3*mn^2 - 4*Mπ^2)*mπp^4 + (-3*mn^4 - mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 2*mDelta^4*(2*mn^4 + mπp^4) + mDelta^3*(5*mn^3*mπp^2 + 4*mn*mπp^4) - mDelta^2*(10*mn^4*mπp^2 + 5*mn^2*mπp^4 + 4*Mπ^2*mπp^4))*mΣs + 2*mn^3*(mDelta^3*mn + 3*mDelta^2*mπp^2 - mπp^4)*mΣs^2 + 2*mn^3*(-(mDelta^2*mn) + 2*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs^3 + mn^3*(-4*mDelta*mn + mπp^2)*mΣs^4 - 2*mn^4*mΣs^5) - mSigmam*(mDelta^4*mπp^2*(mn^4 + 4*mn^2*mπp^2 + 2*mπp^4) + mDelta^5*(-2*mn^5 - 2*mn^3*mπp^2 + mn*mπp^4) + mDelta^3*mn*mπp^2*(6*mn^4 + 9*mn^2*mπp^2 + 4*mπp^4 + Mπ^2*(3*mn^2 - 2*mπp^2)) + mDelta*mn*mπp^4*(7*mn^4 + Mπ^4 + 6*mn^2*mπp^2 - Mπ^2*(9*mn^2 + 4*mπp^2)) - mDelta^2*mπp^4*(-3*mn^4 + 2*mn^2*mπp^2 + Mπ^2*(9*mn^2 + 4*mπp^2)) + mπp^4*(mn^4*(2*mn^2 + mπp^2) + Mπ^4*(5*mn^2 + 2*mπp^2) - Mπ^2*(7*mn^4 + 4*mn^2*mπp^2)) + mn*(mDelta*mn*(6*mn^2 + Mπ^2)*mπp^4 + mDelta^3*mn*mπp^2*(mn^2 - mπp^2) + mπp^4*(mn^2*Mπ^2 + Mπ^4 - mn^2*mπp^2) + mDelta^4*(-4*mn^4 - 4*mn^2*mπp^2 + mπp^4) + mDelta^2*mπp^2*(4*mn^4 + 3*mn^2*mπp^2 + Mπ^2*(6*mn^2 - 2*mπp^2)))*mΣs - mn^2*(3*mDelta^2*mπp^4 + (mn^2 - 3*Mπ^2)*mπp^4 - 3*mDelta*mn*mπp^2*(-2*mn^2 + 2*Mπ^2 + mπp^2) + mDelta^3*(2*mn^3 + 5*mn*mπp^2))*mΣs^2 + mn^3*(-(mDelta*mn*mπp^2) + 2*mDelta^2*(mn^2 - 2*mπp^2) + mπp^2*(-7*mn^2 + 3*Mπ^2 + 2*mπp^2))*mΣs^3 + mn^3*(4*mDelta*mn^2 - 2*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + (2*mn^5 - mn^3*mπp^2)*mΣs^5))*A0[mDelta^2])/(1728*mDelta^2*mn^3*mπp^4*mΣs^2*Pi^2) + ((2*mn^3*mSigmam^7 - 2*mn^3*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^2 + mSigmam^6*(-2*mDelta^4 - 4*mDelta^3*mn + 3*mDelta^2*mn^2 - 6*mDelta*mn^3 + (4*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^2 - 2*Mπ^4 + 3*mn^3*(-mn + mΣs)) + mSigmam^5*(-2*mDelta^5 - 2*mDelta^4*mn + 7*mDelta^3*mn^2 + 4*mDelta^2*mn^3 + 2*mn^5 + mn^3*mπp^2 - (2*mDelta^4 + 4*mDelta^3*mn - 3*mDelta^2*mn^2 + 7*mDelta*mn^3 + 6*mn^4)*mΣs - 2*mn^3*mΣs^2 - 2*Mπ^4*(mDelta - mn + mΣs) + Mπ^2*(4*mDelta^3 - mDelta*mn^2 - 9*mn^3 + (4*mDelta^2 + 4*mDelta*mn + 3*mn^2)*mΣs)) + mn^3*mSigmam*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mn + 2*mn^2 - mπp^2 + mn*mΣs) - mΣs*(-4*(mDelta + mn)*(mn^2 - mπp^2) + (mDelta*mn - 2*mn^2 + 3*mπp^2)*mΣs + mn*mΣs^2)) + mSigmam^4*(mDelta^5*mn + 4*mDelta^4*mn^2 + mDelta^3*mn^3 - 5*mDelta^2*mn^4 - 6*mDelta*mn^5 - 3*mn^6 + 2*mDelta^4*mπp^2 + 4*mDelta^3*mn*mπp^2 + 2*mn^4*mπp^2 + mDelta*mn*(mDelta^3 - mDelta^2*mn - 6*mDelta*mn^2 - 4*mn^3)*mΣs + mn^2*(-3*mDelta^2 + 3*mDelta*mn - 5*mn^2)*mΣs^2 - 4*mn^3*mΣs^3 + Mπ^4*(mDelta*mn + 5*mn^2 + 2*mπp^2 + mn*mΣs) + Mπ^2*(-2*mDelta^3*mn - 9*mDelta^2*mn^2 + 35*mDelta*mn^3 + 24*mn^4 - 4*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 - 6*mn^2*mπp^2 + mn*(-2*mDelta^2 + mDelta*mn - 2*mn^2)*mΣs + 3*mn^2*mΣs^2)) + mn^3*mSigmam^2*(Mπ^4*(7*mDelta + 5*mn + 4*mΣs) + Mπ^2*(3*(mDelta + mn)*(mDelta^2 + mn^2 - 2*mπp^2) + (6*mDelta^2 + mDelta*mn - mn^2 - 4*mπp^2)*mΣs - (8*mDelta + 9*mn)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-3*(mDelta - mn)*(mDelta + mn)^2 - (6*mDelta^2 + mDelta*mn - 7*mn^2 + 2*mπp^2)*mΣs + (mDelta + 4*mn)*mΣs^2 + mΣs^3)) + mSigmam^3*((mDelta - mn)*(mDelta + mn)^3*(-(mn*(2*mn^2 + mπp^2)) + mDelta*(mn^2 + 2*mπp^2)) + (mDelta + mn)*(-6*mn^5 + 2*mDelta^2*mn*(2*mn^2 + mπp^2) + mDelta^3*(mn^2 + 2*mπp^2) - mDelta*(mn^4 + 2*mn^2*mπp^2))*mΣs - 2*mn^2*(3*mDelta^3 + 6*mDelta^2*mn + 3*mDelta*mn^2 - 2*mn^3 + 2*mn*mπp^2)*mΣs^2 + mn^2*(-3*mDelta^2 + 5*mDelta*mn + mn^2)*mΣs^3 + Mπ^4*(4*mDelta*mn^2 + 38*mn^3 + 2*mDelta*mπp^2 - mn*mπp^2 + 7*mn^2*mΣs + 2*mπp^2*mΣs) + Mπ^2*(-((mDelta + mn)*(9*mn^4 + 6*mn^2*mπp^2 + mDelta^2*(5*mn^2 + 4*mπp^2) - mDelta*(7*mn^3 + 2*mn*mπp^2))) - (-35*mn^4 + 6*mn^2*mπp^2 + 4*mDelta^2*(2*mn^2 + mπp^2) + mDelta*(-56*mn^3 + 4*mn*mπp^2))*mΣs + 2*mn^2*(3*mDelta + mn)*mΣs^2 + 3*mn^2*mΣs^3)))*A0[Mπ^2])/(1728*mDelta^2*mn^3*mSigmam^3*mΣs^2*Pi^2) + ((2*mSigmam^7*mπp^4 + 2*mπp^4*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^2 + mSigmam^6*(2*mDelta^5 - 7*mDelta^3*mπp^2 - 5*mDelta*mπp^4 - 2*mn*mπp^4 + (4*mDelta^4 - 6*mDelta^2*mπp^2 + 5*mπp^4)*mΣs + 2*(mDelta^3 + 2*mDelta*mπp^2)*mΣs^2 - 2*(mDelta^2 - 3*mπp^2)*mΣs^3 - 4*mDelta*mΣs^4 - 2*mΣs^5) + mSigmam^5*(-2*mDelta^5*mn - 2*mDelta^4*mπp^2 + 7*mDelta^3*mn*mπp^2 + 4*mDelta^2*mπp^4 + mπp^4*(mn^2 - 7*Mπ^2 + 2*mπp^2) - (4*mDelta^4*mn + 5*mDelta^3*mπp^2 - 6*mDelta^2*mn*mπp^2 + 6*mDelta*mπp^4 + 7*mn*mπp^4)*mΣs - (2*mDelta^3*mn + 6*mDelta^2*mπp^2 + 4*mDelta*mn*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(mDelta^2*mn - 2*mDelta*mπp^2 - 3*mn*mπp^2)*mΣs^3 + (4*mDelta*mn - mπp^2)*mΣs^4 + 2*mn*mΣs^5) + mSigmam^4*(mDelta^4*mn*mπp^2 + mDelta^2*mn*mπp^4 + mDelta*mπp^4*(-3*mn^2 + 14*Mπ^2 - 4*mπp^2) - 2*mDelta^5*(mn^2 + mπp^2) - mn*mπp^4*(mn^2 - 7*Mπ^2 + mπp^2) + mDelta^3*mπp^2*(4*mn^2 + 3*Mπ^2 + 7*mπp^2) + (mDelta^3*mn*mπp^2 - 6*mDelta*mn*mπp^4 - 4*mDelta^4*(mn^2 + mπp^2) + mπp^4*(-4*mn^2 - 2*Mπ^2 + mπp^2) + 6*mDelta^2*mπp^2*(Mπ^2 + mπp^2))*mΣs - (3*mn*mπp^4 + mDelta*mπp^2*(10*mn^2 - 6*Mπ^2 - 3*mπp^2) + mDelta^3*(2*mn^2 + 5*mπp^2))*mΣs^2 + (-(mDelta*mn*mπp^2) + 2*mDelta^2*(mn^2 - 2*mπp^2) + mπp^2*(-9*mn^2 + 3*Mπ^2 + 8*mπp^2))*mΣs^3 + (4*mDelta*mn^2 - 2*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + (2*mn^2 - mπp^2)*mΣs^5) + mSigmam^3*(mDelta^5*mn*(2*mn^2 + mπp^2) + mDelta*mn*mπp^4*(2*mn^2 - Mπ^2 + mπp^2) + mDelta^4*mπp^2*(mn^2 + 2*mπp^2) - 2*mDelta^2*mπp^4*(mn^2 + 2*mπp^2) - mDelta^3*mn*mπp^2*(4*mn^2 + 3*Mπ^2 + 2*mπp^2) + mπp^4*(5*Mπ^4 + Mπ^2*(mn^2 - 5*mπp^2) + mπp^2*(mn^2 + 2*mπp^2)) + (mDelta*mπp^4*(3*mn^2 + 14*Mπ^2 - 12*mπp^2) + 3*mn*mπp^4*(mn^2 + 3*Mπ^2 - 2*mπp^2) + 2*mDelta^4*mn*(2*mn^2 + mπp^2) - 3*mDelta^2*mn*mπp^2*(2*Mπ^2 + mπp^2) + mDelta^3*(4*mn^2*mπp^2 + 5*mπp^4))*mΣs + (mπp^4*(12*mn^2 - 2*Mπ^2 - 11*mπp^2) + mDelta*mn*mπp^2*(10*mn^2 - 6*Mπ^2 - 3*mπp^2) + 6*mDelta^2*mπp^2*(mn^2 + mπp^2) + 2*mDelta^3*(mn^3 + 2*mn*mπp^2))*mΣs^2 + (3*mn*mπp^2*(3*mn^2 - Mπ^2 - 3*mπp^2) + 5*mDelta*mπp^2*(mn^2 - 2*mπp^2) + mDelta^2*(-2*mn^3 + 5*mn*mπp^2))*mΣs^3 - 2*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)*mΣs^4 - 2*(mn^3 - mn*mπp^2)*mΣs^5) - mSigmam*mπp^4*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mn + 2*mn^2 - mπp^2 + mn*mΣs) - mΣs*(-4*(mDelta + mn)*(mn^2 - mπp^2) + (mDelta*mn - 2*mn^2 + 3*mπp^2)*mΣs + mn*mΣs^2)) - mSigmam^2*mπp^4*(Mπ^4*(7*mDelta + 5*mn + 4*mΣs) + Mπ^2*((mDelta + mn)*(3*mDelta^2 + mn^2 - 4*mπp^2) + (6*mDelta^2 + mDelta*mn - 3*mn^2 - 2*mπp^2)*mΣs - (8*mDelta + 9*mn)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-((mDelta + mn)*(3*mDelta^2 - 5*mn^2 + 2*mπp^2)) - (6*mDelta^2 + mDelta*mn - 9*mn^2 + 4*mπp^2)*mΣs + (mDelta + 4*mn)*mΣs^2 + mΣs^3)))*A0[mΣs^2])/(1728*mDelta^2*mSigmam^3*mπp^4*mΣs^2*Pi^2) + ((mDelta^7*mn^4 - 5*mDelta^5*mn^6 - 2*mDelta^4*mn^7 + 7*mDelta^3*mn^8 + 4*mDelta^2*mn^9 - 3*mDelta*mn^10 - 2*mn^11 + mSigmam^5*(-2*mDelta^6 - 4*mDelta^5*mn + 5*mDelta^4*mn^2 + 17*mDelta^3*mn^3 - 4*mDelta^2*mn^4 + 5*mDelta*mn^5 + mn^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mn - 2*mDelta*mn^2 - mn^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^4 + 2*Mπ^6) + mDelta^7*mn^2*mπp^2 + 3*mDelta^6*mn^3*mπp^2 + mDelta^5*mn^4*mπp^2 - 5*mDelta^4*mn^5*mπp^2 - 5*mDelta^3*mn^6*mπp^2 + mDelta^2*mn^7*mπp^2 + 3*mDelta*mn^8*mπp^2 + mn^9*mπp^2 - 2*mDelta^7*mπp^4 - 3*mDelta^6*mn*mπp^4 + 4*mDelta^5*mn^2*mπp^4 + 7*mDelta^4*mn^3*mπp^4 - 2*mDelta^3*mn^4*mπp^4 - 5*mDelta^2*mn^5*mπp^4 + mn^7*mπp^4 + mDelta^6*mn^4*mΣs + 2*mDelta^5*mn^5*mΣs - mDelta^4*mn^6*mΣs - 4*mDelta^3*mn^7*mΣs - mDelta^2*mn^8*mΣs + 2*mDelta*mn^9*mΣs + mn^10*mΣs + mDelta^6*mn^2*mπp^2*mΣs + 2*mDelta^5*mn^3*mπp^2*mΣs - mDelta^4*mn^4*mπp^2*mΣs - 4*mDelta^3*mn^5*mπp^2*mΣs - mDelta^2*mn^6*mπp^2*mΣs + 2*mDelta*mn^7*mπp^2*mΣs + mn^8*mπp^2*mΣs - 2*mDelta^6*mπp^4*mΣs - 4*mDelta^5*mn*mπp^4*mΣs + 2*mDelta^4*mn^2*mπp^4*mΣs + 8*mDelta^3*mn^3*mπp^4*mΣs + 2*mDelta^2*mn^4*mπp^4*mΣs - 4*mDelta*mn^5*mπp^4*mΣs - 2*mn^6*mπp^4*mΣs - 12*mDelta^5*mn^4*mΣs^2 - 18*mDelta^4*mn^5*mΣs^2 + 18*mDelta^3*mn^6*mΣs^2 + 30*mDelta^2*mn^7*mΣs^2 - 6*mDelta*mn^8*mΣs^2 - 12*mn^9*mΣs^2 + 6*mDelta^5*mn^2*mπp^2*mΣs^2 + 12*mDelta^4*mn^3*mπp^2*mΣs^2 - 6*mDelta^3*mn^4*mπp^2*mΣs^2 - 18*mDelta^2*mn^5*mπp^2*mΣs^2 + 6*mn^7*mπp^2*mΣs^2 - 15*mDelta^4*mn^4*mΣs^3 - 9*mDelta^3*mn^5*mΣs^3 + 24*mDelta^2*mn^6*mΣs^3 - 3*mDelta*mn^7*mΣs^3 - 21*mn^8*mΣs^3 + 3*mDelta^4*mn^2*mπp^2*mΣs^3 + 9*mDelta^3*mn^3*mπp^2*mΣs^3 + 3*mDelta*mn^5*mπp^2*mΣs^3 + 9*mn^6*mπp^2*mΣs^3 - 12*mDelta^3*mn^4*mΣs^4 - 12*mn^7*mΣs^4 - 6*mDelta^2*mn^4*mΣs^5 + 6*mDelta*mn^5*mΣs^5 - 6*mn^6*mΣs^5 + mSigmam^4*(-2*mDelta^6 - 4*mDelta^5*mn + 5*mDelta^4*mn^2 + 17*mDelta^3*mn^3 - 4*mDelta^2*mn^4 + 5*mDelta*mn^5 + mn^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mn - 2*mDelta*mn^2 - mn^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^4 + 2*Mπ^6)*(mDelta + mn + mΣs) + Mπ^6*(mn^2 - mπp^2)*(-4*mDelta*mn^2 + 5*mn^3 - 2*mDelta*mπp^2 + mn*mπp^2 - 7*mn^2*mΣs - 2*mπp^2*mΣs) - Mπ^4*(12*mn^7 - 3*mn^5*mπp^2 - 3*mn^3*mπp^4 + mDelta^2*mn*(13*mn^4 - 2*mn^2*mπp^2 + mπp^4) + 4*mDelta*mn^2*(mn^4 + mn^2*mπp^2 + mπp^4) + mDelta^3*(-3*mn^4 + 3*mn^2*mπp^2 + 6*mπp^4) + (-15*mn^6 + 21*mn^4*mπp^2 + 6*mn^2*mπp^4 + 4*mDelta*mn*(-2*mn^4 + 4*mn^2*mπp^2 + mπp^4) + mDelta^2*(-3*mn^4 + 9*mn^2*mπp^2 + 6*mπp^4))*mΣs + 6*mn^2*(3*mDelta*mn^2 + mn^3 - mDelta*mπp^2 + mn*mπp^2)*mΣs^2 + (9*mn^4 - 3*mn^2*mπp^2)*mΣs^3) + Mπ^2*((mDelta + mn)^2*(9*mn^7 + 6*mDelta^3*mπp^4 - 3*mn^3*mπp^4 + mDelta^2*(2*mn^5 - mn^3*mπp^2 - 7*mn*mπp^4) + mDelta*(-7*mn^6 - 7*mn^4*mπp^2 + 8*mn^2*mπp^4)) + (mDelta + mn)*(-9*mn^7 + 15*mn^5*mπp^2 + 6*mn^3*mπp^4 + 3*mDelta^3*(mn^4 + mn^2*mπp^2 + 2*mπp^4) + mDelta^2*(-25*mn^5 + 11*mn^3*mπp^2 + 2*mn*mπp^4) - mDelta*(mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4))*mΣs + 6*mn^2*(3*mn^5 + mDelta^3*(5*mn^2 - 2*mπp^2) + mDelta^2*(3*mn^3 - mn*mπp^2) + mDelta*(5*mn^4 - 3*mn^2*mπp^2))*mΣs^2 + 3*mn^2*(10*mn^4 - 4*mn^2*mπp^2 + mDelta^2*(8*mn^2 - 2*mπp^2) + mDelta*(5*mn^3 - 3*mn*mπp^2))*mΣs^3 + 12*mn^4*(mDelta + mn)*mΣs^4 + 6*mn^4*mΣs^5) + mSigmam^3*(-((mDelta + mn)*(3*mDelta^6*mn - mn^7 + 5*mn^5*mπp^2 - 4*mDelta^4*mn*(4*mn^2 + mπp^2) - mDelta^5*(mn^2 + 4*mπp^2) + mDelta^3*(5*mn^4 + 11*mn^2*mπp^2) - mDelta^2*(mn^5 - 14*mn^3*mπp^2) - mDelta*(mn^6 + 10*mn^4*mπp^2))) + 3*mn*(-mDelta^6 - 3*mDelta^5*mn + mDelta^4*mn^2 + 11*mDelta^3*mn^3 + 8*mDelta^2*mn^4 + 2*mDelta*mn^5 + 2*mn^6)*mΣs + 3*mn^2*(-mDelta^4 - 3*mDelta^3*mn + 4*mDelta^2*mn^2 - 5*mDelta*mn^3 + mn^4)*mΣs^2 + Mπ^6*(3*mDelta*mn - 7*mn^2 - 4*mπp^2 + 3*mn*mΣs) + Mπ^4*(-9*mDelta^3*mn + 15*mn^4 + 9*mn^2*mπp^2 + 12*mDelta^2*(mn^2 + mπp^2) + 2*mDelta*(7*mn^3 + 4*mn*mπp^2) - 9*mDelta*mn*(mDelta + mn)*mΣs - 3*mn^2*mΣs^2) + Mπ^2*(9*mDelta^5*mn - 9*mn^6 - 3*mDelta^4*(mn^2 + 4*mπp^2) - mDelta^3*(31*mn^3 + 16*mn*mπp^2) + 2*mDelta^2*(5*mn^4 - mn^2*mπp^2) - mDelta*(19*mn^5 + 7*mn^3*mπp^2) + 3*mn*(3*mDelta^4 + 6*mDelta^3*mn - mDelta^2*mn^2 + mDelta*mn^3 - 3*mn^4)*mΣs + 3*mDelta*mn^2*(2*mDelta + 3*mn)*mΣs^2)) + mSigmam^2*((mDelta - mn)*(mDelta + mn)^2*(-mn^6 - 6*mDelta^2*mn^2*mπp^2 + 2*mn^4*mπp^2 + 5*mDelta^3*mn*(mn^2 + mπp^2) + mDelta^4*(mn^2 + 4*mπp^2) - 2*mDelta*(mn^5 + 4*mn^3*mπp^2)) + (mDelta + mn)*(10*mn^7 - 5*mn^5*mπp^2 + mDelta^5*(mn^2 + 4*mπp^2) + mDelta^4*(-5*mn^3 + 4*mn*mπp^2) - mDelta^3*(5*mn^4 + 11*mn^2*mπp^2) + 2*mDelta^2*(5*mn^5 - 7*mn^3*mπp^2) + mDelta*(mn^6 + 10*mn^4*mπp^2))*mΣs + 6*mn^2*(-mDelta^5 - 3*mDelta^4*mn + 2*mDelta^3*mn^2 + mDelta^2*mn^3 - 2*mDelta*mn^4 + mn^5)*mΣs^2 + 3*mn^2*(-mDelta^4 - 3*mDelta^3*mn + 4*mDelta^2*mn^2 - 5*mDelta*mn^3 + mn^4)*mΣs^3 - Mπ^6*(4*mDelta*(mn^2 + mπp^2) + mn*(7*mn^2 + mπp^2) + (7*mn^2 + 4*mπp^2)*mΣs) + Mπ^4*(15*mn^5 + 6*mn^3*mπp^2 + 3*mDelta^3*(3*mn^2 + 4*mπp^2) + mDelta^2*(29*mn^3 + 11*mn*mπp^2) + mDelta*(29*mn^4 + 11*mn^2*mπp^2) + (24*mn^4 + 9*mn^2*mπp^2 + 3*mDelta^2*(5*mn^2 + 4*mπp^2) + 2*mDelta*(7*mn^3 + 4*mn*mπp^2))*mΣs - 6*mDelta*mn^2*mΣs^2 - 3*mn^2*mΣs^3) + Mπ^2*(-3*mn^5*(3*mn^2 + mπp^2) - 7*mDelta*mn^4*(4*mn^2 + mπp^2) - 6*mDelta^5*(mn^2 + 2*mπp^2) - mDelta^4*(28*mn^3 + 19*mn*mπp^2) - 3*mDelta^3*(7*mn^4 + 2*mn^2*mπp^2) - 3*mDelta^2*(2*mn^5 + 5*mn^3*mπp^2) - (27*mn^6 + 2*mDelta^2*mn^2*(-5*mn^2 + mπp^2) + 3*mDelta^4*(3*mn^2 + 4*mπp^2) + 2*mDelta^3*(5*mn^3 + 8*mn*mπp^2) + mDelta*(25*mn^5 + 7*mn^3*mπp^2))*mΣs + 6*mn^2*(2*mDelta^3 + 3*mDelta^2*mn + 2*mDelta*mn^2 - mn^3)*mΣs^2 + 3*mDelta*mn^2*(2*mDelta + 3*mn)*mΣs^3)) - mSigmam*(-((mDelta - mn)^2*(mDelta + mn)^4*(3*mDelta*mn*(mn^2 + mπp^2) - 2*(mn^4 + mn^2*mπp^2 + mπp^4))) - 3*(mDelta - mn)*mn*(mDelta + mn)^2*(-2*mDelta*mn^4 + mDelta^3*(mn^2 + mπp^2) + 2*mDelta^2*mn*(mn^2 + mπp^2) - 2*mn^3*(mn^2 + mπp^2))*mΣs + 3*mn^2*(mDelta + mn)*(4*mDelta^4*mn + 3*mn^3*(mn^2 - mπp^2) + mDelta^3*(5*mn^2 - mπp^2) - 2*mDelta^2*mn*(mn^2 + mπp^2) + mDelta*(-6*mn^4 + 2*mn^2*mπp^2))*mΣs^2 + 6*mn^3*(mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 + 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + 6*mn^4*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4 + Mπ^6*(-5*mn^4 - 5*mn^2*mπp^2 - 2*mπp^4 + 3*mDelta*mn*(3*mn^2 + mπp^2) + 3*mn*(5*mn^2 + mπp^2)*mΣs) + Mπ^4*(6*mDelta^2*mπp^2*(mn^2 + mπp^2) - 3*mDelta^3*(7*mn^3 + 3*mn*mπp^2) + 4*mDelta*mn*(-2*mn^4 + mn^2*mπp^2 + mπp^4) + 6*mn^2*(2*mn^4 + 3*mn^2*mπp^2 + mπp^4) - 3*mn*(3*mDelta*mn*(3*mn^2 + mπp^2) + 2*mn^2*(6*mn^2 + mπp^2) + mDelta^2*(11*mn^2 + 3*mπp^2))*mΣs + 3*mn^2*(4*mDelta*mn + mn^2 - mπp^2)*mΣs^2 + 6*mn^3*mΣs^3) + Mπ^2*((mDelta + mn)*(3*mDelta^4*(5*mn^3 + 3*mn*mπp^2) - 6*mDelta^3*(mn^4 + mn^2*mπp^2 + mπp^4) + mDelta^2*(13*mn^5 - 5*mn^3*mπp^2 - 2*mn*mπp^4) + mDelta*(7*mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4) - 3*(3*mn^7 + 5*mn^5*mπp^2 + 2*mn^3*mπp^4)) + 3*mn*(6*mDelta^3*mn*(2*mn^2 + mπp^2) + 3*mn^4*(3*mn^2 + mπp^2) + mDelta^4*(7*mn^2 + 3*mπp^2) + mDelta^2*(13*mn^4 + 3*mn^2*mπp^2) + mDelta*(13*mn^5 + 7*mn^3*mπp^2))*mΣs - 3*mn^2*(8*mDelta^3*mn + 4*mn^2*(mn^2 - mπp^2) + 2*mDelta^2*(5*mn^2 - mπp^2) + 3*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 - 6*mn^3*(2*mDelta^2 + 3*mDelta*mn + 3*mn^2)*mΣs^3 - 6*mn^4*mΣs^4)))*B0[mn^2, mDelta^2, Mπ^2])/(1728*mDelta^2*mn^3*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) + ((-2*mSigmam^11 + mSigmam^10*(mDelta - 2*mn - 3*mΣs) + 2*(mn^2 - mπp^2)^2*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^3 + mSigmam^9*(-12*mDelta^2 + 6*mDelta*mn + mn^2 + 9*Mπ^2 + mπp^2 + 2*mDelta*mΣs - mn*mΣs + 4*mΣs^2) + mSigmam^8*(-21*mDelta^3 - 9*mDelta^2*mn + 10*mDelta*mn^2 + mn^3 + mDelta*mπp^2 - 2*mn*mπp^2 + 3*(-2*mDelta^2 + 4*mDelta*mn + mn^2 + mπp^2)*mΣs - (mDelta - 8*mn)*mΣs^2 + 7*mΣs^3 + Mπ^2*(-9*mDelta + 9*mn + 11*mΣs)) + mSigmam^7*(-12*mDelta^4 - 12*mDelta^3*mn + 6*mDelta^2*mn^2 + 6*mDelta*mn^3 + mn^4 - 12*Mπ^4 + 6*mDelta^2*mπp^2 + 6*mDelta*mn*mπp^2 - 2*mn^2*mπp^2 + mπp^4 + (-3*mDelta^3 + 9*mDelta^2*mn + 11*mDelta*mn^2 + 2*mn^3 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs + (30*mDelta^2 - 6*mDelta*mn + mn^2 + mπp^2)*mΣs^2 + (-4*mDelta + 5*mn)*mΣs^3 - 2*mΣs^4 - Mπ^2*(9*(-2*mDelta^2 + 3*mDelta*mn + mn^2) + 2*(5*mDelta - mn)*mΣs + 3*mΣs^2)) + mSigmam*(mn^2 - mπp^2)*(Mπ^2 - mΣs^2)^2*(Mπ^2*(3*mDelta*mn + 2*mn^2 + mπp^2 + 3*mn*mΣs) - mΣs*(4*(mDelta + mn)*(mn^2 - mπp^2) + 3*(mDelta*mn + 2*mn^2 - mπp^2)*mΣs + 3*mn*mΣs^2)) - mSigmam^6*((mDelta + mn)*(6*mDelta^4 - mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 - 3*mDelta^2*(mn^2 + 3*mπp^2)) - 6*mn*(mDelta + mn)*(-2*mDelta^2 + mn^2 + mπp^2)*mΣs - (24*mDelta^3 + 24*mDelta^2*mn + 11*mDelta*mn^2 + 2*mn^3 - mDelta*mπp^2 + 8*mn*mπp^2)*mΣs^2 + (-18*mDelta^2 + 21*mDelta*mn + 8*mn^2 + 5*mπp^2)*mΣs^3 + (mDelta + 10*mn)*mΣs^4 + 5*mΣs^5 + Mπ^4*(-15*mDelta + 12*mn + 4*mΣs) + Mπ^2*(-3*(mDelta + mn)*(10*mDelta^2 - 6*mDelta*mn - 3*mn^2 + 5*mπp^2) + (-30*mDelta^2 + 39*mDelta*mn + 28*mn^2 + 7*mπp^2)*mΣs + (26*mDelta + 20*mn)*mΣs^2 + 3*mΣs^3)) - mSigmam^2*(Mπ^2 - mΣs^2)*(Mπ^4*((mDelta + mn)*(7*mn^2 - 5*mπp^2) + (4*mn^2 - 2*mπp^2)*mΣs) + Mπ^2*(3*(mDelta + mn)*(mDelta^2 + mn^2 - 2*mπp^2)*(mn^2 - mπp^2) + (6*mDelta^2 + 9*mDelta*mn + 7*mn^2 - 4*mπp^2)*(mn^2 - mπp^2)*mΣs + (-8*mDelta*mn^2 - 5*mn^3 + 4*mDelta*mπp^2 + mn*mπp^2)*mΣs^2 + (-5*mn^2 + mπp^2)*mΣs^3) + mΣs^2*(-((mDelta + mn)*(mn^2 - mπp^2)*(3*mDelta^2 - 5*mn^2 + 2*mπp^2)) + (-6*mDelta^2 - 9*mDelta*mn + mn^2 - 4*mπp^2)*(mn^2 - mπp^2)*mΣs + (-2*mn^3 + 4*mn*mπp^2 + mDelta*(mn^2 + mπp^2))*mΣs^2 + (mn^2 + mπp^2)*mΣs^3)) + mSigmam^5*(5*Mπ^6 + Mπ^4*(3*(-2*mDelta^2 + 12*mDelta*mn + 5*mn^2 + mπp^2) + 8*(mDelta + mn)*mΣs - 13*mΣs^2) + Mπ^2*(12*mDelta^4 + 18*mDelta^3*mn - 6*mDelta^2*mn^2 - 9*mDelta*mn*(mn^2 + mπp^2) - 3*mπp^2*(mn^2 + mπp^2) + (mDelta + mn)*(15*mDelta^2 - 6*mDelta*mn - 19*mn^2 + 2*mπp^2)*mΣs + 3*(6*mDelta^2 - 13*mDelta*mn - 2*mn^2 - 5*mπp^2)*mΣs^2 - (22*mDelta + 7*mn)*mΣs^3 + 2*mΣs^4) + mΣs*((mDelta + mn)*(6*mDelta^4 + 5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4 + 3*mDelta^2*(-5*mn^2 + mπp^2)) + (-12*mDelta^3*mn + mn^4 + 16*mn^2*mπp^2 - 5*mπp^4 + 6*mDelta^2*(mn^2 - 3*mπp^2) + 12*mDelta*(2*mn^3 - mn*mπp^2))*mΣs - (9*mDelta^3 + 9*mDelta^2*mn - 5*mDelta*mn^2 + 4*mn^3 + 4*mDelta*mπp^2 - 5*mn*mπp^2)*mΣs^2 - (18*mDelta^2 + 3*mDelta*mn + 8*mn^2 + 5*mπp^2)*mΣs^3 + (2*mDelta - 7*mn)*mΣs^4)) - mSigmam^3*(Mπ^6*(15*mDelta*mn + 7*mn^2 + 4*mπp^2 + 9*mn*mΣs) - Mπ^4*(-6*mDelta^3*mn - 3*mn^4 - 6*mDelta^2*mπp^2 + 6*mDelta*mn*mπp^2 + 6*mn^2*mπp^2 + 3*mπp^4 - 2*(6*mDelta^2*mn - 7*mDelta*mn^2 - 7*mn^3 + 8*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs + (33*mDelta*mn + 29*mn^2 + 2*mπp^2)*mΣs^2 + 21*mn*mΣs^3) - mΣs^3*(-((mDelta + mn)*(mn^2 - mπp^2)*(9*mDelta^2 - 17*mn^2 + 8*mπp^2)) + (-6*mDelta^3*mn + 22*mn^4 - 23*mn^2*mπp^2 + 7*mπp^4 - 6*mDelta^2*(3*mn^2 - 2*mπp^2) + 3*mDelta*mn*(mn^2 + mπp^2))*mΣs + (-12*mDelta^2*mn - 4*mDelta*mn^2 + 17*mn^3 + 2*mDelta*mπp^2 - 7*mn*mπp^2)*mΣs^2 + 3*(mDelta*mn + 2*mn^2 + mπp^2)*mΣs^3 + 3*mn*mΣs^4) + Mπ^2*mΣs*(-((mDelta + mn)*(9*mDelta^2 - mn^2 - 8*mπp^2)*(mn^2 - mπp^2)) + 3*(-4*mDelta^3*mn + mn^4 + 5*mn^2*mπp^2 - 2*mπp^4 + mDelta^2*(-6*mn^2 + 2*mπp^2) + mDelta*(mn^3 + 3*mn*mπp^2))*mΣs + (-24*mDelta^2*mn + 31*mn^3 - 11*mn*mπp^2 + 2*mDelta*(5*mn^2 - 7*mπp^2))*mΣs^2 + (21*mDelta*mn + 28*mn^2 + mπp^2)*mΣs^3 + 15*mn*mΣs^4)) + mSigmam^4*(Mπ^6*(-7*mDelta + 5*mn - 4*mΣs) + Mπ^4*(-3*(3*mDelta^3 + mDelta^2*mn - 8*mDelta*mn^2 - 5*mn^3 + 7*mDelta*mπp^2 + 6*mn*mπp^2) + (-18*mDelta^2 + 27*mDelta*mn + 29*mn^2 - 4*mπp^2)*mΣs + 3*mDelta*mΣs^2 + 3*mΣs^3) + Mπ^2*(6*(mDelta + mn)*(mDelta^2 - mπp^2)^2 + (12*mDelta^4 + 18*mDelta^3*mn - mn^4 - 7*mn^2*mπp^2 + 2*mπp^4 + 6*mDelta^2*(2*mn^2 - 3*mπp^2) + 3*mDelta*(mn^3 - 7*mn*mπp^2))*mΣs + 2*(12*mDelta^3 + 15*mDelta^2*mn + 5*mDelta*mn^2 + 5*mn^3 - mDelta*mπp^2 - 4*mn*mπp^2)*mΣs^2 + 3*(10*mDelta^2 - 12*mDelta*mn - 7*mn^2 - 3*mπp^2)*mΣs^3 + 3*(mDelta - 3*mn)*mΣs^4) + mΣs^2*(-2*(mDelta + mn)*(3*mDelta^4 - 6*mDelta^2*mn^2 + 2*mn^4 + 2*mn^2*mπp^2 - mπp^4) - (12*mDelta^4 + 18*mDelta^3*mn - 13*mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 + 6*mDelta^2*(-2*mn^2 + mπp^2) + mDelta*(-33*mn^3 + 15*mn*mπp^2))*mΣs - (15*mDelta^3 + 27*mDelta^2*mn - 11*mn^3 + 10*mn*mπp^2 + mDelta*(10*mn^2 + mπp^2))*mΣs^2 + (-12*mDelta^2 + 9*mDelta*mn + 4*mn^2 + mπp^2)*mΣs^3 + (mDelta + 4*mn)*mΣs^4 + mΣs^5)))*B0[mSigmam^2, Mπ^2, mΣs^2])/(1728*mDelta^2*mSigmam^3*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) - ((-2*mDelta^7*mn^5 + mDelta^7*mn^3*mπp^2 - mDelta^6*mn^4*mπp^2 + 6*mDelta^5*mn^5*mπp^2 + 3*mDelta^5*mn^3*Mπ^2*mπp^2 + mDelta^7*mn*mπp^4 - mDelta^6*mn^2*mπp^4 - 3*mDelta^5*mn^3*mπp^4 + 3*mDelta^4*mn^4*mπp^4 - 6*mDelta^3*mn^5*mπp^4 + 3*mDelta^5*mn*Mπ^2*mπp^4 - 9*mDelta^3*mn^3*Mπ^2*mπp^4 - 6*mDelta^3*mn*Mπ^4*mπp^4 + 2*mDelta^6*mπp^6 - 3*mDelta^5*mn*mπp^6 + 3*mDelta^4*mn^2*mπp^6 + 3*mDelta^3*mn^3*mπp^6 - 3*mDelta^2*mn^4*mπp^6 + 2*mDelta*mn^5*mπp^6 + 6*mDelta^4*Mπ^2*mπp^6 - 3*mDelta^3*mn*Mπ^2*mπp^6 - 3*mDelta^2*mn^2*Mπ^2*mπp^6 + 6*mDelta*mn^3*Mπ^2*mπp^6 - 12*mDelta^2*Mπ^4*mπp^6 - 12*mDelta*mn*Mπ^4*mπp^6 - 6*mDelta^4*mπp^8 + 3*mDelta^3*mn*mπp^8 - 3*mDelta^2*mn^2*mπp^8 - mDelta*mn^3*mπp^8 + mn^4*mπp^8 - 9*mDelta^2*Mπ^2*mπp^8 + 3*mn^2*Mπ^2*mπp^8 - 6*Mπ^4*mπp^8 + 6*mDelta^2*mπp^10 - mDelta*mn*mπp^10 + mn^2*mπp^10 + 3*Mπ^2*mπp^10 - 2*mπp^12 - 2*(mDelta^3*mπp^4*(-mn^2 + mπp^2)*(4*mn^2 + 3*Mπ^2 + 8*mπp^2) + 2*mDelta^5*mπp^2*(mn^4 + mn^2*mπp^2 - 2*mπp^4) + mDelta^2*mn*mπp^4*(-2*mn^4 + 6*Mπ^4 + mn^2*mπp^2 + 12*Mπ^2*mπp^2 + mπp^4) + mDelta^6*(2*mn^5 - mn^3*mπp^2 - mn*mπp^4) + mDelta^4*mn*mπp^2*(-2*mn^4 + mn^2*mπp^2 + mπp^4 - 3*Mπ^2*(mn^2 + mπp^2)) + mn*mπp^6*(2*mn^4 + 6*Mπ^4 - mn^2*mπp^2 - mπp^4 + Mπ^2*(-9*mn^2 + 3*mπp^2)) + mDelta*mπp^6*(6*Mπ^4 - 9*Mπ^2*(mn^2 - mπp^2) + 2*(mn^4 + mn^2*mπp^2 - 2*mπp^4)))*mΣs - mπp^2*(9*mn^4*mπp^4 + 3*mn^2*mπp^6 - 6*mπp^8 + 3*mDelta^5*mn*(mn^2 + mπp^2) + mDelta^4*(5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4) + 12*Mπ^4*(mDelta*mn*mπp^2 + mπp^4) + 4*mDelta^2*mπp^2*(mn^4 - 11*mn^2*mπp^2 + 7*mπp^4) + 2*mDelta^3*(5*mn^5 - 16*mn^3*mπp^2 + 5*mn*mπp^4) + mDelta*(8*mn^5*mπp^2 - 7*mn^3*mπp^4 + 5*mn*mπp^6) - 3*Mπ^2*(4*mDelta^2*mn^2*mπp^2 + 9*mn^2*mπp^4 - 3*mπp^6 + mDelta^3*(mn^3 + 5*mn*mπp^2) + mDelta*(8*mn^3*mπp^2 - 4*mn*mπp^4)))*mΣs^2 + (-(mDelta^3*mπp^2*(mn^4 + 7*mn^2*mπp^2 - 8*mπp^4)) + mDelta^4*(6*mn^5 - 9*mn^3*mπp^2 - 9*mn*mπp^4) + mDelta^2*mn*mπp^2*(-7*mn^4 + 26*mn^2*mπp^2 + 5*mπp^4 - 3*Mπ^2*(mn^2 - 7*mπp^2)) + mDelta*mπp^4*(-19*mn^4 + 35*mn^2*mπp^2 - 16*mπp^4 + 6*Mπ^2*(2*mn^2 - mπp^2)) - 3*mn*mπp^4*(7*mn^4 + 2*Mπ^4 - 5*mn^2*mπp^2 + 2*mπp^4 + Mπ^2*(-7*mn^2 + mπp^2)))*mΣs^3 + 2*(2*mDelta^2*(-(mn^2*mπp) + mπp^3)^2 + 3*mDelta^3*(mn^5 - mn^3*mπp^2 - 2*mn*mπp^4) + mDelta*mn*mπp^2*(-3*Mπ^2*(mn^2 - 3*mπp^2) + 5*(mn^2 - mπp^2)^2) + 3*mπp^4*(-2*mn^4 + mn^2*mπp^2 - mπp^4 + Mπ^2*(mn^2 + mπp^2)))*mΣs^4 + mπp^2*(9*mn^5 - 21*mn^3*mπp^2 + 6*mn*mπp^4 + 3*mDelta^2*(mn^3 - 3*mn*mπp^2) - 3*Mπ^2*(mn^3 - 3*mn*mπp^2) + mDelta*(5*mn^4 - 7*mn^2*mπp^2 + 8*mπp^4))*mΣs^5 - 2*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)^2*mΣs^6 - 2*mn*(mn^2 - mπp^2)^2*mΣs^7 - mSigmam^5*(2*mDelta^7 - 9*mDelta^5*mπp^2 + 21*mDelta^3*mπp^4 + 4*mDelta*mπp^6 + 2*(mDelta^2 - mπp^2)^2*(2*mDelta^2 - mπp^2)*mΣs + (7*mDelta^3*mπp^2 - 4*mDelta*mπp^4)*mΣs^2 + (-6*mDelta^4 + 10*mDelta^2*mπp^2 + 6*mπp^4)*mΣs^3 - 2*(3*mDelta^3 + 2*mDelta*mπp^2)*mΣs^4 - 6*mπp^2*mΣs^5 + 4*mDelta*mΣs^6 + 2*mΣs^7) - mSigmam^4*(2*mDelta^7*mn - 2*mDelta^6*mπp^2 - 9*mDelta^5*mn*mπp^2 + 12*mDelta^4*mπp^4 + 21*mDelta^3*mn*mπp^4 + 9*mDelta^2*mπp^6 + 4*mDelta*mn*mπp^6 - mπp^8 + (4*mDelta^6*mn - 5*mDelta^5*mπp^2 - 10*mDelta^4*mn*mπp^2 + 19*mDelta^3*mπp^4 + 8*mDelta^2*mn*mπp^4 + 4*mDelta*mπp^6 - 2*mn*mπp^6)*mΣs + mπp^2*(-4*mDelta^4 + 7*mDelta^3*mn + 4*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 + 3*mπp^4)*mΣs^2 + (-6*mDelta^4*mn + mDelta^3*mπp^2 + 10*mDelta^2*mn*mπp^2 - 8*mDelta*mπp^4 + 6*mn*mπp^4)*mΣs^3 - (6*mDelta^3*mn - 5*mDelta^2*mπp^2 + 4*mDelta*mn*mπp^2 + 3*mπp^4)*mΣs^4 + 2*(2*mDelta - 3*mn)*mπp^2*mΣs^5 + (4*mDelta*mn + mπp^2)*mΣs^6 + 2*mn*mΣs^7) + mSigmam^3*(3*mDelta^6*mn*mπp^2 - 15*mDelta^4*mn*mπp^4 + 9*mDelta^2*mn*mπp^6 + 3*mn*mπp^8 + 4*mDelta^7*(mn^2 + mπp^2) + 2*mDelta*mπp^6*(-5*mn^2 + 9*Mπ^2 + mπp^2) + 3*mDelta^3*mπp^4*(7*mn^2 + 7*Mπ^2 + 5*mπp^2) - 3*mDelta^5*mπp^2*(5*mn^2 + Mπ^2 + 7*mπp^2) + (9*mDelta^5*mn*mπp^2 - 33*mDelta^3*mn*mπp^4 - 6*mDelta*mn*mπp^6 + 8*mDelta^6*(mn^2 + mπp^2) - mπp^6*(10*mn^2 - 6*Mπ^2 + mπp^2) + mDelta^2*mπp^4*(-8*mn^2 + 24*Mπ^2 + 7*mπp^2) - 2*mDelta^4*mπp^2*(7*mn^2 + 3*Mπ^2 + 10*mπp^2))*mΣs + mπp^2*(3*mDelta^5 + 9*mDelta^4*mn - 3*mDelta^3*Mπ^2 - 12*mDelta^2*mn*mπp^2 - 9*mn*mπp^4 + mDelta^3*(17*mn^2 + 26*mπp^2) - 2*mDelta*(4*mn^2*mπp^2 + mπp^4))*mΣs^2 + (15*mDelta*mn*mπp^4 - 6*mDelta^4*(2*mn^2 + mπp^2) + 3*mπp^4*(7*mn^2 - 3*Mπ^2 + mπp^2) + mDelta^2*mπp^2*(17*mn^2 + 3*Mπ^2 + 32*mπp^2))*mΣs^3 - (9*mDelta^2*mn*mπp^2 - 9*mn*mπp^4 + 2*mDelta*mπp^2*(7*mn^2 - 3*Mπ^2 + mπp^2) + 3*mDelta^3*(4*mn^2 + 3*mπp^2))*mΣs^4 - 3*mπp^2*(mDelta^2 + 3*mDelta*mn + 5*mn^2 - Mπ^2 + mπp^2)*mΣs^5 + (-3*mn*mπp^2 + 2*mDelta*(4*mn^2 + mπp^2))*mΣs^6 + (4*mn^2 + mπp^2)*mΣs^7) + mSigmam^2*(mDelta^7*mn*(4*mn^2 + mπp^2) - mDelta*mn*mπp^6*(10*mn^2 - 18*Mπ^2 + mπp^2) + mπp^8*(-2*mn^2 + 3*Mπ^2 + mπp^2) - 3*mDelta^5*mn*mπp^2*(5*mn^2 + Mπ^2 + 2*mπp^2) + 3*mDelta^4*mπp^4*(mn^2 + 2*Mπ^2 + 2*mπp^2) + 3*mDelta^3*mn*mπp^4*(7*mn^2 + 7*Mπ^2 + 2*mπp^2) - mDelta^6*mπp^2*(mn^2 + 4*mπp^2) + 3*mDelta^2*(9*Mπ^2*mπp^6 - mπp^8) + (2*mDelta^6*mn*(4*mn^2 + mπp^2) + 2*mn*mπp^6*(-5*mn^2 + 3*Mπ^2 + mπp^2) - 2*mDelta^4*mn*mπp^2*(7*mn^2 + 3*Mπ^2 + mπp^2) - 2*mDelta*mπp^6*(8*mn^2 - 9*Mπ^2 + 2*mπp^2) - mDelta^5*mπp^2*(mn^2 + 7*mπp^2) + 2*mDelta^2*mn*mπp^4*(-4*mn^2 + 12*Mπ^2 + 11*mπp^2) + mDelta^3*mπp^4*(-7*mn^2 + 12*Mπ^2 + 35*mπp^2))*mΣs + mπp^2*(3*mDelta^5*mn - 3*mπp^6 + mDelta^4*(mn^2 - 8*mπp^2) + mDelta^3*(17*mn^3 + 5*mn*mπp^2) - 3*Mπ^2*(mDelta^3*mn - 4*mDelta^2*mπp^2 + mπp^4) + mDelta^2*(-16*mn^2*mπp^2 + 44*mπp^4) + mDelta*(-8*mn^3*mπp^2 + mn*mπp^4))*mΣs^2 + (3*mn*mπp^4*(7*mn^2 - 3*Mπ^2 - 2*mπp^2) + 3*mDelta^4*mn*(-4*mn^2 + mπp^2) + mDelta^2*mn*mπp^2*(17*mn^2 + 3*Mπ^2 + 5*mπp^2) + mDelta*mπp^4*(-7*mn^2 + 6*Mπ^2 + 8*mπp^2) + mDelta^3*(2*mn^2*mπp^2 - 7*mπp^4))*mΣs^3 + (-12*mDelta^3*mn^3 + mDelta^2*mπp^2*(mn^2 - 5*mπp^2) + 3*mπp^4*(mn^2 + mπp^2) + 2*mDelta*mn*mπp^2*(-7*mn^2 + 3*Mπ^2 + 2*mπp^2))*mΣs^4 + mπp^2*(-3*mDelta^2*mn - 15*mn^3 + 3*mn*Mπ^2 + 6*mn*mπp^2 - mDelta*(mn^2 + 4*mπp^2))*mΣs^5 - (-8*mDelta*mn^3 + 4*mDelta*mn*mπp^2 + mn^2*mπp^2 + mπp^4)*mΣs^6 + (4*mn^3 - 2*mn*mπp^2)*mΣs^7) - mSigmam*(3*mDelta^6*mn*mπp^2*(mn^2 + mπp^2) + 9*mDelta^2*mn*mπp^6*(mn^2 + mπp^2) - 3*mn*mπp^8*(mn^2 - 2*Mπ^2 + mπp^2) + 2*mDelta^7*(mn^4 + mn^2*mπp^2 + mπp^4) - 2*mDelta*mπp^6*(mn^4 - 6*Mπ^4 + mn^2*mπp^2 + mπp^4 + 3*Mπ^2*(mn^2 - mπp^2)) - 3*mDelta^4*mn*mπp^4*(2*Mπ^2 + 3*(mn^2 + mπp^2)) + 3*mDelta^3*mπp^4*(2*Mπ^4 + Mπ^2*(3*mn^2 + mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4)) - 3*mDelta^5*mπp^2*(Mπ^2*(mn^2 + 3*mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4)) + (9*mDelta^5*mn*mπp^2*(mn^2 + mπp^2) + 6*mDelta*mn*mπp^6*(mn^2 - 2*Mπ^2 + 2*mπp^2) - 3*mDelta^3*mn*mπp^4*(5*mn^2 + 6*Mπ^2 + 7*mπp^2) + 4*mDelta^6*(mn^4 + mn^2*mπp^2 + mπp^4) + mπp^6*(4*mn^4 - 18*mn^2*Mπ^2 + 12*Mπ^4 + mn^2*mπp^2 + mπp^4) + mDelta^2*mπp^4*(-4*mn^4 + 12*Mπ^4 - mn^2*mπp^2 + 12*Mπ^2*mπp^2 + 5*mπp^4) - 2*mDelta^4*mπp^2*(2*mn^4 + 2*mn^2*mπp^2 + 5*mπp^4 + 3*Mπ^2*(mn^2 + 3*mπp^2)))*mΣs + mπp^2*(12*mDelta*Mπ^4*mπp^2 - 9*mn^3*mπp^4 + 9*mn*mπp^6 + 12*mDelta^2*mn*mπp^2*(mn^2 - 3*mπp^2) + 3*mDelta^5*(mn^2 + 3*mπp^2) + 3*mDelta^4*(3*mn^3 + 5*mn*mπp^2) + 5*mDelta^3*(2*mn^4 - mn^2*mπp^2 - mπp^4) + 2*mDelta*(4*mn^4*mπp^2 - 11*mn^2*mπp^4 + mπp^6) - 3*mDelta*Mπ^2*(8*mDelta*mn*mπp^2 + 8*mπp^2*(mn^2 - mπp^2) + mDelta^2*(mn^2 + 7*mπp^2)))*mΣs^2 + (18*mDelta^3*mn*mπp^4 + 3*mDelta*mn*mπp^4*(11*mn^2 - 6*Mπ^2 - 7*mπp^2) - 6*mDelta^4*(mn^4 - 2*mπp^4) + mDelta^2*mπp^2*(7*mn^4 - 5*mn^2*mπp^2 + 10*mπp^4 + 3*Mπ^2*(mn^2 - 5*mπp^2)) + 3*mπp^4*(7*mn^4 + 2*Mπ^4 - 2*mn^2*mπp^2 - mπp^4 + Mπ^2*(-7*mn^2 + mπp^2)))*mΣs^3 + (3*mn*mπp^4*(5*mn^2 - 2*Mπ^2 - 3*mπp^2) - 3*mDelta^3*(2*mn^4 + mn^2*mπp^2 - 3*mπp^4) + mDelta^2*(-9*mn^3*mπp^2 + 15*mn*mπp^4) + 2*mDelta*mπp^2*(-5*mn^4 + mn^2*mπp^2 + mπp^4 + 3*Mπ^2*(mn^2 - mπp^2)))*mΣs^4 + 3*mπp^2*(-mn^2 + mπp^2)*(mDelta^2 + 3*mDelta*mn + 3*mn^2 - Mπ^2 + mπp^2)*mΣs^5 + (mn^2 - mπp^2)*(-3*mn*mπp^2 + 2*mDelta*(2*mn^2 + mπp^2))*mΣs^6 + (2*mn^4 - mn^2*mπp^2 - mπp^4)*mΣs^7))*B0[mπp^2, mDelta^2, mΣs^2])/(1728*mDelta^2*mπp^4*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mDelta^3*mSigmam^7 - 3*mDelta^3*mSigmam^6*(mDelta + mn + mΣs) + Mπ^6*(mDelta^3*mn + 2*mDelta^2*mπp^2 + 2*mDelta*mn*mπp^2 + mπp^4 + 2*(mDelta^2*mn + mDelta*mπp^2 + mn*mπp^2)*mΣs + 2*(mDelta*mn + mπp^2)*mΣs^2 + mn*mΣs^3) - mΣs^3*((mDelta - mn)*(mDelta + mn)^2*(mn^2 - mπp^2)*(2*mDelta^2 - 3*mn^2 + mπp^2) + (mDelta^2 - mn^2)^2*(mDelta*mn + 3*mn^2 - 2*mπp^2)*mΣs + 2*(mDelta^4*mn - 2*mDelta^2*mn^3 + 2*mn^5 - mn^3*mπp^2 + mDelta^3*(mn^2 - mπp^2))*mΣs^2 + 2*mn*(mDelta^3 + mn^3)*mΣs^3 + mn*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4) - Mπ^4*((mDelta + mn)*(mDelta^2 - mπp^2)*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2) + 2*(mDelta^4*mn - 2*mDelta^2*mn*mπp^2 + 2*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta*mπp^2*(mn^2 - mπp^2))*mΣs + 2*(2*mDelta^3*mn + 3*mn^2*mπp^2 - mπp^4 + mDelta^2*(mn^2 + mπp^2) + mDelta*(3*mn^3 - mn*mπp^2))*mΣs^2 + mn*(5*mDelta^2 + 3*mDelta*mn + 5*mn^2)*mΣs^3 + 2*(2*mDelta*mn + mn^2 + mπp^2)*mΣs^4 + 2*mn*mΣs^5) + Mπ^2*mΣs*(2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mn^2 - mπp^2) + 2*(mDelta + mn)*(mDelta^4*mn - 2*mDelta^2*mn^3 + 2*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta*(mn^2 - mπp^2)^2)*mΣs + (4*mDelta^4*mn + 2*mDelta^3*(mn^2 - mπp^2) - 4*mDelta^2*mn*(mn^2 + mπp^2) + 2*mDelta*(3*mn^4 - 4*mn^2*mπp^2 + mπp^4) + mn*(7*mn^4 - 4*mn^2*mπp^2 + mπp^4))*mΣs^2 + mn*(5*mDelta^3 + 2*mDelta^2*mn + 6*mDelta*mn^2 + 5*mn^3 - 4*mDelta*mπp^2)*mΣs^3 + 2*(2*mDelta^2*mn + 3*mn^3 - mn*mπp^2 + mDelta*(mn^2 - mπp^2))*mΣs^4 + 2*mn*(mDelta + mn)*mΣs^5 + mn*mΣs^6) + mDelta*mSigmam^5*(-2*(2*mDelta^2 + mDelta*mn - mn^2)*(mDelta^2 - mπp^2) - mDelta*(mDelta^2 + 5*mDelta*mn + 4*mn^2)*mΣs + (5*mDelta^2 - 2*mDelta*mn + 2*mn^2)*mΣs^2 + Mπ^2*(7*mDelta^2 + 2*mπp^2 + 4*mDelta*mΣs - 2*mΣs^2)) + mDelta*mSigmam^4*(-2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2) + 2*(mDelta + mn)*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs + 2*(3*mDelta^3 + mDelta^2*mn - mDelta*mn^2 + mn^3)*mΣs^2 + (5*mDelta^2 - 2*mDelta*mn + 2*mn^2)*mΣs^3 + Mπ^2*(5*mDelta^3 + 7*mDelta^2*mn + 4*mDelta*mπp^2 + 2*mn*mπp^2 + 2*(3*mDelta^2 + 2*mDelta*mn + mπp^2)*mΣs - 2*mn*mΣs^2 - 2*mΣs^3)) + mSigmam^3*(-((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)^2) - 2*(mDelta - mn)*mn*(mDelta + mn)^2*(mDelta^2 - mπp^2)*mΣs + 2*(mDelta + mn)*(2*mDelta^4 - mn^2*mπp^2 + mDelta^2*(2*mn^2 - 3*mπp^2) - 2*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 + 2*(mDelta^4 + 4*mDelta^3*mn + 3*mDelta^2*mn^2 + mDelta*mn^3 + mn^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mn - 3*mDelta*mn^2 + mn^3)*mΣs^4 + Mπ^4*(-5*mDelta^3 - 4*mDelta*mπp^2 - 2*(3*mDelta^2 + mπp^2)*mΣs + 2*mΣs^3) + Mπ^2*((mDelta^2 - mπp^2)*(6*mDelta^3 + 3*mDelta^2*mn - 4*mDelta*mn^2 + 2*mDelta*mπp^2 + mn*mπp^2) + 2*(3*mDelta^4 + 4*mDelta^3*mn + mDelta*mn*mπp^2 + 2*mn^2*mπp^2 + 2*mDelta^2*(mn^2 - mπp^2))*mΣs + (-4*mDelta^3 + 4*mDelta^2*mn + 4*mDelta*mn^2 + 2*mn*mπp^2)*mΣs^2 - 2*(2*mDelta^2 + mDelta*mn + 2*mn^2)*mΣs^3 + (2*mDelta - mn)*mΣs^4)) + mSigmam^2*(Mπ^4*(-2*mDelta^4 - 5*mDelta^3*mn - 6*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 - mπp^4 - (3*mDelta^3 + 6*mDelta^2*mn + 4*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs - 2*mDelta^2*mΣs^2 + 2*mn*mΣs^3 + mΣs^4) + mΣs*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mDelta^2 - 2*mn^2 + mπp^2) - 2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs - 2*(mDelta + mn)*(mDelta^4 - mn^4 + mn^2*mπp^2 + mDelta^2*(-4*mn^2 + 3*mπp^2) + 2*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 + (-3*mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 - 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mn - 3*mDelta*mn^2 + mn^3)*mΣs^4) + Mπ^2*((mDelta + mn)*(mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 4*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2) + (2*mDelta^5 + mDelta^4*mn + 4*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta^3*(mn^2 - 4*mπp^2) + 4*mDelta^2*(mn^3 - 2*mn*mπp^2) + mDelta*(6*mn^2*mπp^2 - 2*mπp^4))*mΣs + 2*(mDelta^4 + 2*mDelta*mn^3 + mn^2*mπp^2 + 4*mDelta^2*(mn^2 - mπp^2))*mΣs^2 + 2*(mDelta^3 + mDelta^2*mn + mDelta*mn^2 - 2*mn^3 + mn*mπp^2)*mΣs^3 + (2*mDelta^2 + mDelta*mn - 3*mn^2)*mΣs^4 + (2*mDelta - mn)*mΣs^5)) + mSigmam*(Mπ^6*(mDelta + mΣs)*(mDelta^2 + 2*mπp^2 + mDelta*mΣs + mΣs^2) - mΣs^2*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mDelta^2 - 2*mn^2 + mπp^2) + (mDelta - mn)*(mDelta + mn)^2*(2*mDelta^3 + mDelta^2*mn - 2*mDelta*mn^2 - 3*mn^3 + 2*mn*mπp^2)*mΣs + 2*(mDelta + mn)*(mDelta^4 + mDelta^3*mn - 2*mDelta*mn^3 + mn^4 - mDelta^2*mπp^2 + mDelta*mn*mπp^2 - mn^2*mπp^2)*mΣs^2 + (mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 + 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + mn*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4) - Mπ^4*((mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 + mn*mπp^2) + (4*mDelta^4 + 3*mDelta^3*mn - 2*mDelta^2*mπp^2 + 2*mDelta*mn*mπp^2 + 4*mn^2*mπp^2 - mπp^4)*mΣs + mDelta*(5*mDelta^2 + 4*mDelta*mn + 6*mn^2 - 4*mπp^2)*mΣs^2 + (4*mDelta^2 + 3*mDelta*mn + 5*mn^2)*mΣs^3 + (2*mDelta + mn)*mΣs^4 + mΣs^5) + Mπ^2*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)^2 + (mDelta + mn)*(mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 2*mn^3 - 2*mDelta*mπp^2 + mn*mπp^2)*mΣs + (4*mDelta^5 + 5*mDelta^4*mn - 2*mn^3*mπp^2 + mn*mπp^4 + 2*mDelta^3*(mn^2 - 2*mπp^2) + 4*mDelta^2*(mn^3 - 2*mn*mπp^2) + 2*mDelta*(2*mn^4 - 4*mn^2*mπp^2 + mπp^4))*mΣs^2 + (5*mDelta^4 + 6*mDelta^3*mn + 8*mDelta*mn^3 + 7*mn^4 - 4*mDelta*mn*mπp^2 - 2*mn^2*mπp^2)*mΣs^3 + (4*mDelta^3 + 5*mDelta^2*mn + 3*mn^3 - 2*mn*mπp^2 + mDelta*(mn^2 - 2*mπp^2))*mΣs^4 + (2*mDelta^2 + 3*mDelta*mn + 3*mn^2)*mΣs^5 + mn*mΣs^6)))*C0[mSigmam^2, mn^2, mπp^2, mΣs^2, Mπ^2, mDelta^2])/(288*mDelta^2*(mn^2 + 2*mn*mSigmam + mSigmam^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2))))/(18*Sqrt[2]*f^3) + (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) + ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2) + 2*(((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2))))/(18*Sqrt[2]*f^3) + ((-1/4*(hD - hF)/(Sqrt[2]*f^3) + (-hD + hF)/(2*Sqrt[2]*f^3))*(-mn + mSigmam)*(4*mn + 3*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) + (Dd*(Dd + F)*(hD + 3*hF)*(-1/32*((mLambda + mSigmam)*A0[mLambda^2])/(mSigmam*Pi^2) - A0[mn^2]/(16*Pi^2) + ((mLambda*mn + mn*mSigmam)*A0[Mπ^2])/(32*mn*mSigmam*Pi^2) + ((2*mLambda^2*mn^2 - 2*mn*mSigmam*Mπ^2 - mSigmam^2*(2*mn^2 + Mπ^2) + Mπ^2*(-mn^2 + mπp^2))*B0[mn^2, mn^2, Mπ^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mLambda + mSigmam)*(-2*(mLambda + mn)*mSigmam^3 + mSigmam^4 - 2*mn*mSigmam*Mπ^2 - (-mLambda^2 + Mπ^2)*(mn^2 - mπp^2) + 2*mLambda*mSigmam*(mLambda*mn - mn^2 + mπp^2) - mSigmam^2*(-mLambda^2 - mn^2 + Mπ^2 + mπp^2))*B0[mSigmam^2, mLambda^2, Mπ^2])/(32*mSigmam*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) - (mn*(mLambda + mSigmam)*(mLambda*mn + mn^2 + (mLambda + mn)*mSigmam - mπp^2)*B0[mπp^2, mLambda^2, mn^2])/(8*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn*(mLambda + mSigmam)*(mLambda^3*mn - mLambda^2*mn*mSigmam - mLambda*mn*mSigmam^2 + mn*mSigmam^3 - (mLambda + mn)*mSigmam*Mπ^2 + Mπ^2*(-(mLambda*mn) - mn^2 + mπp^2))*C0[mSigmam^2, mn^2, mπp^2, mLambda^2, Mπ^2, mn^2])/(8*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(6*Sqrt[2]*f^3) + (Dd*(Dd + F)*(hD + 3*hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(6*Sqrt[2]*f^3) - (F*(Dd + F)*(hD - hF)*(-1/16*A0[mn^2]/Pi^2 - A0[mSigmam^2]/(16*Pi^2) + A0[Mπ^2]/(16*Pi^2) + ((2*mn^2*mSigmam^2 - 2*mn*mSigmam*Mπ^2 - mSigmam^2*(2*mn^2 + Mπ^2) + Mπ^2*(-mn^2 + mπp^2))*B0[mn^2, mn^2, Mπ^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mSigmam^4 - 2*mSigmam^3*(mn + mSigmam) - 2*mn*mSigmam*Mπ^2 - (-mSigmam^2 + Mπ^2)*(mn^2 - mπp^2) + 2*mSigmam^2*(-mn^2 + mn*mSigmam + mπp^2) - mSigmam^2*(-mn^2 - mSigmam^2 + Mπ^2 + mπp^2))*B0[mSigmam^2, mSigmam^2, Mπ^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) - (mn*mSigmam*(mn^2 + mn*mSigmam + mSigmam*(mn + mSigmam) - mπp^2)*B0[mπp^2, mn^2, mSigmam^2])/(4*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn*mSigmam*(-(mSigmam*(mn + mSigmam)*Mπ^2) + Mπ^2*(-mn^2 - mn*mSigmam + mπp^2))*C0[mSigmam^2, mn^2, mπp^2, mSigmam^2, Mπ^2, mn^2])/(4*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((-mn + mSigmam)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(Sqrt[2]*f^3) + (Dd*(Dd - 3*F)*(hD - hF)*(-1/16*A0[mn^2]/Pi^2 - A0[mSigmam^2]/(16*Pi^2) + A0[(4*MK^2)/3 - Mπ^2/3]/(16*Pi^2) + ((2*mn^2*mSigmam^2 - 2*mn*mSigmam*((4*MK^2)/3 - Mπ^2/3) - mSigmam^2*((4*MK^2)/3 + 2*mn^2 - Mπ^2/3) + ((4*MK^2)/3 - Mπ^2/3)*(-mn^2 + mπp^2))*B0[mn^2, mn^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mSigmam^4 - 2*mSigmam^3*(mn + mSigmam) - 2*mn*mSigmam*((4*MK^2)/3 - Mπ^2/3) - ((4*MK^2)/3 - mSigmam^2 - Mπ^2/3)*(mn^2 - mπp^2) + 2*mSigmam^2*(-mn^2 + mn*mSigmam + mπp^2) - mSigmam^2*((4*MK^2)/3 - mn^2 - mSigmam^2 - Mπ^2/3 + mπp^2))*B0[mSigmam^2, mSigmam^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) - (mn*mSigmam*(mn^2 + mn*mSigmam + mSigmam*(mn + mSigmam) - mπp^2)*B0[mπp^2, mn^2, mSigmam^2])/(4*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn*mSigmam*(-(mSigmam*(mn + mSigmam)*((4*MK^2)/3 - Mπ^2/3)) + ((4*MK^2)/3 - Mπ^2/3)*(-mn^2 - mn*mSigmam + mπp^2))*C0[mSigmam^2, mn^2, mπp^2, mSigmam^2, (4*MK^2)/3 - Mπ^2/3, mn^2])/(4*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((-mn + mSigmam)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(6*Sqrt[2]*f^3) + (Dd*(Dd - 3*F)*(hD - hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((-mn + mSigmam)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(6*Sqrt[2]*f^3) - (F*(Dd + F)*(hD - hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((-mn + mSigmam)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(Sqrt[2]*f^3) - ((Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(((mLambda*mSigmam + mn*mΞ)*A0[MK^2])/(32*mn*mSigmam*Pi^2) - ((mLambda + mn)*A0[mLambda^2])/(32*mn*Pi^2) - ((mSigmam + mΞ)*A0[mΞ^2])/(32*mSigmam*Pi^2) + ((mLambda + mn)*(mLambda^2*mn^2 - 2*mLambda*mn^3 + mn^4 - 2*mn*(MK^2 + mLambda*(-mLambda + mn))*mSigmam - (MK^2 - mLambda^2 + 2*mLambda*mn + mn^2)*mSigmam^2 + 2*mLambda*mn^2*mΞ - 2*mn^3*mΞ + 2*mn^2*mΞ^2 - mLambda^2*mπp^2 + 2*mLambda*mn*mπp^2 - mn^2*mπp^2 + MK^2*(-mn^2 + mπp^2))*B0[mn^2, MK^2, mLambda^2])/(32*mn*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mSigmam + mΞ)*(-2*MK^2*mn*mSigmam + mSigmam^4 - 2*mSigmam^3*(mLambda + mΞ) - (MK^2 - mΞ^2)*(mn^2 - mπp^2) + 2*mSigmam*mΞ*(-mn^2 + mn*mΞ + mπp^2) - mSigmam^2*(MK^2 - 2*mLambda^2 + mn^2 - 2*mLambda*mΞ + 2*mn*mΞ - mΞ^2 + mπp^2))*B0[mSigmam^2, MK^2, mΞ^2])/(32*mSigmam*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) - ((mLambda + mn)*(mSigmam + mΞ)*(mLambda*mn + mn*mΞ + mSigmam*(mLambda + mΞ) - mπp^2)*B0[mπp^2, mLambda^2, mΞ^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mLambda + mn)*(mSigmam + mΞ)*(mLambda*mSigmam^3 + (mLambda - mn)^2*mSigmam*mΞ + (mLambda - mn)*mn*mΞ^2 - mn*mSigmam*mΞ^2 + mn*mΞ^3 - MK^2*mSigmam*(mLambda + mΞ) - mLambda*mSigmam^2*(mLambda - mn + mΞ) + (mLambda - mn)*mSigmam*(mLambda^2 - mπp^2) - (mLambda - mn)*mΞ*(mn^2 - mπp^2) + MK^2*(-(mLambda*mn) - mn*mΞ + mπp^2))*C0[mSigmam^2, mn^2, mπp^2, mΞ^2, MK^2, mLambda^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) - ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(12*Sqrt[2]*f^3) + ((Dd - F)*(Dd + F)*(hD + hF)*(((mSigmam^2 + mn*mΞ)*A0[MK^2])/(32*mn*mSigmam*Pi^2) - ((mn + mSigmam)*A0[mSigmam^2])/(32*mn*Pi^2) - ((mSigmam + mΞ)*A0[mΞ^2])/(32*mSigmam*Pi^2) + ((mn + mSigmam)*(mn^4 - 2*mn^3*mSigmam + mn^2*mSigmam^2 - 2*mn*mSigmam*(MK^2 + (mn - mSigmam)*mSigmam) - mSigmam^2*(MK^2 + mn^2 + 2*mn*mSigmam - mSigmam^2) - 2*mn^3*mΞ + 2*mn^2*mSigmam*mΞ + 2*mn^2*mΞ^2 - mn^2*mπp^2 + 2*mn*mSigmam*mπp^2 - mSigmam^2*mπp^2 + MK^2*(-mn^2 + mπp^2))*B0[mn^2, MK^2, mSigmam^2])/(32*mn*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mSigmam + mΞ)*(-2*MK^2*mn*mSigmam + mSigmam^4 - 2*mSigmam^3*(mSigmam + mΞ) - (MK^2 - mΞ^2)*(mn^2 - mπp^2) + 2*mSigmam*mΞ*(-mn^2 + mn*mΞ + mπp^2) - mSigmam^2*(MK^2 + mn^2 - 2*mSigmam^2 + 2*mn*mΞ - 2*mSigmam*mΞ - mΞ^2 + mπp^2))*B0[mSigmam^2, MK^2, mΞ^2])/(32*mSigmam*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) - ((mn + mSigmam)*(mSigmam + mΞ)*(mn*mSigmam + mn*mΞ + mSigmam*(mSigmam + mΞ) - mπp^2)*B0[mπp^2, mSigmam^2, mΞ^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + ((mn + mSigmam)*(mSigmam + mΞ)*(mSigmam^4 + mSigmam*(-mn + mSigmam)^2*mΞ - mn*mSigmam*mΞ^2 + mn*(-mn + mSigmam)*mΞ^2 + mn*mΞ^3 - MK^2*mSigmam*(mSigmam + mΞ) - mSigmam^3*(-mn + mSigmam + mΞ) - (-mn + mSigmam)*mΞ*(mn^2 - mπp^2) + mSigmam*(-mn + mSigmam)*(mSigmam^2 - mπp^2) + MK^2*(-(mn*mSigmam) - mn*mΞ + mπp^2))*C0[mSigmam^2, mn^2, mπp^2, mΞ^2, MK^2, mSigmam^2])/(16*(mn + mSigmam - mπp)*(mn + mSigmam + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((-mn + mSigmam)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) - ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(4*Sqrt[2]*f^3) - ((Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) + ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(12*Sqrt[2]*f^3) + ((Dd - F)*(Dd + F)*(hD + hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((-mn + mSigmam)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) + ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(4*Sqrt[2]*f^3) + (-1/4*(hD - hF)/(Sqrt[2]*f^3) + (-hD + hF)/(2*Sqrt[2]*f^3))*(A0[mSigmam^2]/(16*Pi^2) - (mSigmam*A0[mSigmam^2])/(16*mn*Pi^2) + (mSigmam*A0[Mπ^2])/(16*mn*Pi^2) - (mn^2*B0[mn^2, mSigmam^2, Mπ^2])/(16*Pi^2) - (mn*mSigmam*B0[mn^2, mSigmam^2, Mπ^2])/(16*Pi^2) + (mSigmam^2*B0[mn^2, mSigmam^2, Mπ^2])/(16*Pi^2) + (mSigmam^3*B0[mn^2, mSigmam^2, Mπ^2])/(16*mn*Pi^2) + (Mπ^2*B0[mn^2, mSigmam^2, Mπ^2])/(16*Pi^2) - (mSigmam*Mπ^2*B0[mn^2, mSigmam^2, Mπ^2])/(16*mn*Pi^2) - ((-mn + mSigmam)*(4*mn + 3*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2))}, {Lambda, -1/48*((hD + 3*hF)*A0[MK^2])/(Sqrt[3]*f^3*Pi^2) - ((hD + 3*hF)*A0[Mπ^2])/(256*Sqrt[3]*f^3*Pi^2) - (Sqrt[3]*(hD + 3*hF)*A0[(4*MK^2)/3 - Mπ^2/3])/(256*f^3*Pi^2) - ((hD + 3*hF)*(-1/16*A0[mP^2]/Pi^2 + (mP*A0[mP^2])/(16*mLambda*Pi^2) - (mP*A0[Mπ^2])/(16*mLambda*Pi^2) + (mLambda^2*B0[mLambda^2, mP^2, Mπ^2])/(16*Pi^2) + (mLambda*mP*B0[mLambda^2, mP^2, Mπ^2])/(16*Pi^2) - (mP^2*B0[mLambda^2, mP^2, Mπ^2])/(16*Pi^2) - (mP^3*B0[mLambda^2, mP^2, Mπ^2])/(16*mLambda*Pi^2) - (Mπ^2*B0[mLambda^2, mP^2, Mπ^2])/(16*Pi^2) + (mP*Mπ^2*B0[mLambda^2, mP^2, Mπ^2])/(16*mLambda*Pi^2)))/(4*Sqrt[3]*f^3) - (Sqrt[3]*(hD - hF)*(A0[MK^2]/(32*Pi^2) + (mLambda*A0[MK^2])/(32*mP*Pi^2) + A0[mP^2]/(32*Pi^2) - (mLambda*A0[mP^2])/(32*mP*Pi^2) + (MK^2*B0[mP^2, MK^2, mP^2])/(32*Pi^2) - (MK^2*mLambda*B0[mP^2, MK^2, mP^2])/(32*mP*Pi^2) + (mLambda*mP*B0[mP^2, MK^2, mP^2])/(8*Pi^2) - (mP^2*B0[mP^2, MK^2, mP^2])/(8*Pi^2)))/(8*f^3) - (Sqrt[3]*hD*(mLambda - mP)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(128*f^3*Pi^2) - (hD*(-mP + mSigma)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(128*Sqrt[3]*f^3*Pi^2) - (Sqrt[3]*hD*(-1/32*A0[MK^2]/Pi^2 - (mP*A0[MK^2])/(32*mLambda*Pi^2) - A0[mLambda^2]/(32*Pi^2) + (mP*A0[mLambda^2])/(32*mLambda*Pi^2) - (MK^2*B0[mLambda^2, MK^2, mLambda^2])/(32*Pi^2) + (mLambda^2*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) + (MK^2*mP*B0[mLambda^2, MK^2, mLambda^2])/(32*mLambda*Pi^2) - (mLambda*mP*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) - ((mLambda - mP)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(16*Pi^2)))/(8*f^3) - (hD*(-1/32*(mP*A0[MK^2])/(mLambda*Pi^2) - (mSigma*A0[MK^2])/(32*mLambda*Pi^2) - A0[mSigma^2]/(16*Pi^2) + (mP*A0[mSigma^2])/(32*mLambda*Pi^2) + (mSigma*A0[mSigma^2])/(32*mLambda*Pi^2) - (MK^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) + (mLambda^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) + (MK^2*mP*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (mLambda*mP*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) + (MK^2*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) + (3*mLambda*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) - (mP*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) - (mP*mSigma^2*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (mSigma^3*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - ((-mP + mSigma)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(16*Pi^2)))/(8*Sqrt[3]*f^3) + (hC*^2*((2*mLambda^7*mn*mπp^2 + 2*mLambda^6*mn*mπp^2*(-mDelta - mn + mΣs) + 2*mLambda^5*mn*mπp^2*(5*mDelta^2 + mDelta*mn + mn^2 - 6*Mπ^2 + mπp^2 - 2*(mDelta + mn)*mΣs - 4*mΣs^2) - 2*mn*mπp^2*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^4 - mΣs^4) - 2*mLambda^4*(mDelta^5*mn - mDelta^4*mπp^2 + 10*mDelta^3*mn*mπp^2 + mDelta*mn*mπp^2*(2*mn^2 - 5*Mπ^2 + mπp^2) + mπp^2*(2*mn^4 - 8*mn^2*Mπ^2 + Mπ^4 + mn^2*mπp^2) + mn*(2*mDelta^4 - 7*mDelta^2*mπp^2 - 5*mDelta*mn*mπp^2 + 3*Mπ^2*mπp^2 - 2*mπp^4)*mΣs + mn*(3*mDelta^3 - 2*mDelta*mπp^2 - 2*mn*mπp^2)*mΣs^2 + mn*(3*mDelta^2 + 8*mπp^2)*mΣs^3 + 2*mDelta*mn*mΣs^4 + mn*mΣs^5) + mLambda^3*(-28*mDelta^4*mn*mπp^2 + 16*mDelta^3*mn^2*mπp^2 + 2*mDelta^5*(mn^2 + mπp^2) - 2*mDelta^2*mn*mπp^2*(3*mn^2 + 11*Mπ^2 + mπp^2) - 2*mDelta*mπp^2*(mn^2*Mπ^2 + Mπ^4 - 2*mn^2*mπp^2) + mn*mπp^2*(27*Mπ^4 - 8*Mπ^2*(mn^2 + 2*mπp^2) + 2*(mn^4 + 4*mn^2*mπp^2 + mπp^4)) + 2*(-6*mDelta^3*mn*mπp^2 - 10*mDelta^2*mn^2*mπp^2 + mDelta^4*(2*mn^2 + mπp^2) - mπp^2*(2*mn^4 - 11*mn^2*Mπ^2 + Mπ^4 + 3*mn^2*mπp^2) + mDelta*mn*mπp^2*(13*Mπ^2 - 4*(3*mn^2 + mπp^2)))*mΣs + 2*mn*(3*mDelta^3*mn - 7*mDelta^2*mπp^2 + mDelta*mn*mπp^2 + mπp^2*(-3*mn^2 + 13*Mπ^2 - 8*mπp^2))*mΣs^2 + 2*mn*(3*mDelta^2*mn + 12*mDelta*mπp^2 + 10*mn*mπp^2)*mΣs^3 + mn*(4*mDelta*mn + 27*mπp^2)*mΣs^4 + 2*mn^2*mΣs^5) + mLambda^2*(20*mDelta^3*mn*mπp^2*(mn^2 + mπp^2) + mDelta^5*mn*(2*mn^2 + mπp^2) + 4*mDelta^2*mn^2*mπp^2*(mn^2 - Mπ^2 + mπp^2) - mDelta^4*mπp^2*(mn^2 + 2*mπp^2) + 2*mπp^2*(Mπ^4*(-27*mn^2 + mπp^2) - mn^4*(mn^2 + mπp^2) + 4*mn^2*Mπ^2*(2*mn^2 + mπp^2)) - 2*mDelta*mn*mπp^2*(2*mn^4 + 25*Mπ^4 + 3*mn^2*mπp^2 + mπp^4 - Mπ^2*(11*mn^2 + 7*mπp^2)) + mn*(-12*mDelta^3*mn*mπp^2 + 2*mDelta^2*mπp^2*(mn^2 - 7*mπp^2) - 2*mDelta*mn*mπp^2*(-5*mn^2 + 8*Mπ^2 + mπp^2) + mDelta^4*(4*mn^2 + 3*mπp^2) + mπp^2*(5*Mπ^4 + 2*(mn^2 + mπp^2)^2 - 2*Mπ^2*(mn^2 + 5*mπp^2)))*mΣs + 2*mn*(-4*mDelta^2*mn*mπp^2 + 3*mDelta^3*(mn^2 + mπp^2) + 2*mn*mπp^2*(-Mπ^2 + mπp^2) + mDelta*(-10*mn^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*mn*(-6*mDelta*mn*mπp^2 + 8*mπp^2*(mn^2 - mπp^2) + 3*mDelta^2*(mn^2 + mπp^2))*mΣs^3 + mn*(4*mDelta*mn^2 - 3*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + 2*(mn^3 - mn*mπp^2)*mΣs^5) + mLambda*(27*mDelta^4*mn*mπp^2*(mn^2 + mπp^2) - 16*mDelta^3*mn^2*mπp^2*(mn^2 + mπp^2) - 2*mDelta^5*(mn^4 + mn^2*mπp^2 + mπp^4) - 2*mDelta^2*mn*mπp^2*(4*(mn^2 + mπp^2)^2 - Mπ^2*(13*mn^2 + 11*mπp^2)) + mDelta*mπp^2*(2*mn^2*(mn^2 + mπp^2)^2 + Mπ^4*(5*mn^2 + 2*mπp^2) - 2*Mπ^2*(3*mn^4 + 5*mn^2*mπp^2)) + mn*mπp^2*(-64*Mπ^6 + Mπ^4*(27*mn^2 + 28*mπp^2) - 4*Mπ^2*(3*mn^4 + 4*mn^2*mπp^2 + mπp^4) + 2*(mn^6 + mn^4*mπp^2 + mn^2*mπp^4 + mπp^6)) + (12*mDelta^3*mn*mπp^2*(2*mn^2 + mπp^2) + 4*mDelta^2*mn^2*mπp^2*(mn^2 + 2*mπp^2) - mDelta^4*(4*mn^4 + 3*mn^2*mπp^2 + 2*mπp^4) - 2*mDelta*mn*mπp^2*(8*Mπ^4 + 2*mn^2*(mn^2 + 2*mπp^2) - Mπ^2*(13*mn^2 + 5*mπp^2)) - 2*mπp^2*(Mπ^4*(25*mn^2 - mπp^2) - Mπ^2*(5*mn^4 + 7*mn^2*mπp^2) + mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)))*mΣs + 2*mn*(mn^2 - mπp^2)*(-3*mDelta^3*mn - 7*mDelta^2*mπp^2 + 7*mDelta*mn*mπp^2 + mπp^2*(5*mn^2 - 11*Mπ^2 + 4*mπp^2))*mΣs^2 - 2*mn*(mn^2 - mπp^2)*(3*mDelta^2*mn + 6*mDelta*mπp^2 + 10*mn*mπp^2)*mΣs^3 + mn*(-4*mDelta*mn^3 + 3*mDelta*mn*mπp^2 - 28*mn^2*mπp^2 + 27*mπp^4)*mΣs^4 + (-2*mn^4 + mn^2*mπp^2)*mΣs^5))/(3456*mDelta^2*mLambda*mn*mπp^2*mΣs^2*Pi^2) + ((-2*mDelta^5*mn^6 - mDelta^5*mn^4*mπp^2 - mDelta^4*mn^5*mπp^2 + 6*mDelta^3*mn^6*mπp^2 + 3*mDelta^3*mn^4*Mπ^2*mπp^2 - mDelta^5*mn^2*mπp^4 - 2*mDelta^4*mn^3*mπp^4 + 8*mDelta^3*mn^4*mπp^4 - 7*mDelta^2*mn^5*mπp^4 + 5*mDelta*mn^6*mπp^4 + 2*mn^7*mπp^4 + 5*mDelta^3*mn^2*Mπ^2*mπp^4 - 2*mDelta^2*mn^3*Mπ^2*mπp^4 - 2*mDelta*mn^4*Mπ^2*mπp^4 - 7*mn^5*Mπ^2*mπp^4 - 4*mDelta*mn^2*Mπ^4*mπp^4 + 5*mn^3*Mπ^4*mπp^4 - 2*mDelta^5*mπp^6 - 3*mDelta^4*mn*mπp^6 + 4*mDelta^3*mn^2*mπp^6 - 11*mDelta^2*mn^3*mπp^6 + mDelta*mn^4*mπp^6 + 2*mn^5*mπp^6 + 4*mDelta^3*Mπ^2*mπp^6 + 2*mDelta^2*mn*Mπ^2*mπp^6 + 2*mDelta*mn^2*Mπ^2*mπp^6 - 5*mn^3*Mπ^2*mπp^6 - 2*mDelta*Mπ^4*mπp^6 + mn*Mπ^4*mπp^6 + 2*mn^3*mπp^8 - (mDelta^4*(4*mn^6 + 2*mn^4*mπp^2 + mn^2*mπp^4 + 2*mπp^6) + 2*mDelta^3*(2*mn^5*mπp^2 + 5*mn^3*mπp^4 + 2*mn*mπp^6) + 2*mDelta*mn*mπp^4*(3*mn^2*(mn^2 + 2*mπp^2) - Mπ^2*(7*mn^2 + 2*mπp^2)) + mπp^4*(5*mn^6 + 4*mn^4*mπp^2 + Mπ^4*(7*mn^2 + 2*mπp^2) - 2*Mπ^2*(7*mn^4 + 2*mn^2*mπp^2)) - mDelta^2*mπp^2*(4*mn^6 + 3*mn^4*mπp^2 + 2*mn^2*mπp^4 + Mπ^2*(6*mn^4 + 8*mn^2*mπp^2 + 4*mπp^4)))*mΣs - 2*mn^2*(mn^2 - mπp^2)*(3*mDelta^2*mn*mπp^2 + 3*mDelta*(mn^2 - Mπ^2)*mπp^2 - 2*mn*mπp^4 + mDelta^3*(mn^2 + 3*mπp^2))*mΣs^2 + mn^2*(mn^2 - mπp^2)*(-5*mDelta*mn*mπp^2 + (-7*mn^2 + 3*Mπ^2)*mπp^2 + mDelta^2*(2*mn^2 - 3*mπp^2))*mΣs^3 + 2*mn^3*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)*mΣs^4 + 2*(mn^6 - mn^4*mπp^2)*mΣs^5 + mLambda^3*(-2*mDelta^5*mn^3 + 2*mDelta^4*mπp^4 + mDelta*mn*(3*mn^2 - 4*Mπ^2)*mπp^4 - mDelta^2*(5*mn^2 + 4*Mπ^2)*mπp^4 + (-mn^4 - mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + mDelta^3*(9*mn^3*mπp^2 + 4*mn*mπp^4) + 2*mn^3*(-2*mDelta^4 + 5*mDelta^2*mπp^2 + mπp^4)*mΣs - 2*mDelta^3*mn^3*mΣs^2 + 2*mn^3*(mDelta^2 - 2*mπp^2)*mΣs^3 + 4*mDelta*mn^3*mΣs^4 + 2*mn^3*mΣs^5) + mLambda^2*(12*mDelta^2*mn^3*mπp^4 + mDelta*(-4*mn^4 + 3*mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 2*mDelta^4*mn*mπp^2*(mn^2 + mπp^2) + mn*mπp^4*(mn^4 + mn^2*Mπ^2 - 2*Mπ^4 + mn^2*mπp^2) + 2*mDelta^5*(mn^4 + mπp^4) - mDelta^3*(9*mn^4*mπp^2 + 9*mn^2*mπp^4 + 4*Mπ^2*mπp^4) + (mDelta*mn*(3*mn^2 - 4*Mπ^2)*mπp^4 + (-3*mn^4 - mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 2*mDelta^4*(2*mn^4 + mπp^4) + mDelta^3*(5*mn^3*mπp^2 + 4*mn*mπp^4) - mDelta^2*(10*mn^4*mπp^2 + 5*mn^2*mπp^4 + 4*Mπ^2*mπp^4))*mΣs + 2*mn^3*(mDelta^3*mn + 3*mDelta^2*mπp^2 - mπp^4)*mΣs^2 + 2*mn^3*(-(mDelta^2*mn) + 2*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs^3 + mn^3*(-4*mDelta*mn + mπp^2)*mΣs^4 - 2*mn^4*mΣs^5) - mLambda*(mDelta^4*mπp^2*(mn^4 + 4*mn^2*mπp^2 + 2*mπp^4) + mDelta^5*(-2*mn^5 - 2*mn^3*mπp^2 + mn*mπp^4) + mDelta^3*mn*mπp^2*(6*mn^4 + 9*mn^2*mπp^2 + 4*mπp^4 + Mπ^2*(3*mn^2 - 2*mπp^2)) + mDelta*mn*mπp^4*(7*mn^4 + Mπ^4 + 6*mn^2*mπp^2 - Mπ^2*(9*mn^2 + 4*mπp^2)) - mDelta^2*mπp^4*(-3*mn^4 + 2*mn^2*mπp^2 + Mπ^2*(9*mn^2 + 4*mπp^2)) + mπp^4*(mn^4*(2*mn^2 + mπp^2) + Mπ^4*(5*mn^2 + 2*mπp^2) - Mπ^2*(7*mn^4 + 4*mn^2*mπp^2)) + mn*(mDelta*mn*(6*mn^2 + Mπ^2)*mπp^4 + mDelta^3*mn*mπp^2*(mn^2 - mπp^2) + mπp^4*(mn^2*Mπ^2 + Mπ^4 - mn^2*mπp^2) + mDelta^4*(-4*mn^4 - 4*mn^2*mπp^2 + mπp^4) + mDelta^2*mπp^2*(4*mn^4 + 3*mn^2*mπp^2 + Mπ^2*(6*mn^2 - 2*mπp^2)))*mΣs - mn^2*(3*mDelta^2*mπp^4 + (mn^2 - 3*Mπ^2)*mπp^4 - 3*mDelta*mn*mπp^2*(-2*mn^2 + 2*Mπ^2 + mπp^2) + mDelta^3*(2*mn^3 + 5*mn*mπp^2))*mΣs^2 + mn^3*(-(mDelta*mn*mπp^2) + 2*mDelta^2*(mn^2 - 2*mπp^2) + mπp^2*(-7*mn^2 + 3*Mπ^2 + 2*mπp^2))*mΣs^3 + mn^3*(4*mDelta*mn^2 - 2*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + (2*mn^5 - mn^3*mπp^2)*mΣs^5))*A0[mDelta^2])/(1728*mDelta^2*mn^3*mπp^4*mΣs^2*Pi^2) + ((2*mLambda^7*mn^3 - 2*mn^3*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^2 + mLambda^6*(-2*mDelta^4 - 4*mDelta^3*mn + 3*mDelta^2*mn^2 - 6*mDelta*mn^3 + (4*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^2 - 2*Mπ^4 + 3*mn^3*(-mn + mΣs)) + mLambda^5*(-2*mDelta^5 - 2*mDelta^4*mn + 7*mDelta^3*mn^2 + 4*mDelta^2*mn^3 + 2*mn^5 + mn^3*mπp^2 - (2*mDelta^4 + 4*mDelta^3*mn - 3*mDelta^2*mn^2 + 7*mDelta*mn^3 + 6*mn^4)*mΣs - 2*mn^3*mΣs^2 - 2*Mπ^4*(mDelta - mn + mΣs) + Mπ^2*(4*mDelta^3 - mDelta*mn^2 - 9*mn^3 + (4*mDelta^2 + 4*mDelta*mn + 3*mn^2)*mΣs)) + mLambda*mn^3*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mn + 2*mn^2 - mπp^2 + mn*mΣs) - mΣs*(-4*(mDelta + mn)*(mn^2 - mπp^2) + (mDelta*mn - 2*mn^2 + 3*mπp^2)*mΣs + mn*mΣs^2)) + mLambda^4*(mDelta^5*mn + 4*mDelta^4*mn^2 + mDelta^3*mn^3 - 5*mDelta^2*mn^4 - 6*mDelta*mn^5 - 3*mn^6 + 2*mDelta^4*mπp^2 + 4*mDelta^3*mn*mπp^2 + 2*mn^4*mπp^2 + mDelta*mn*(mDelta^3 - mDelta^2*mn - 6*mDelta*mn^2 - 4*mn^3)*mΣs + mn^2*(-3*mDelta^2 + 3*mDelta*mn - 5*mn^2)*mΣs^2 - 4*mn^3*mΣs^3 + Mπ^4*(mDelta*mn + 5*mn^2 + 2*mπp^2 + mn*mΣs) + Mπ^2*(-2*mDelta^3*mn - 9*mDelta^2*mn^2 + 35*mDelta*mn^3 + 24*mn^4 - 4*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 - 6*mn^2*mπp^2 + mn*(-2*mDelta^2 + mDelta*mn - 2*mn^2)*mΣs + 3*mn^2*mΣs^2)) + mLambda^2*mn^3*(Mπ^4*(7*mDelta + 5*mn + 4*mΣs) + Mπ^2*(3*(mDelta + mn)*(mDelta^2 + mn^2 - 2*mπp^2) + (6*mDelta^2 + mDelta*mn - mn^2 - 4*mπp^2)*mΣs - (8*mDelta + 9*mn)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-3*(mDelta - mn)*(mDelta + mn)^2 - (6*mDelta^2 + mDelta*mn - 7*mn^2 + 2*mπp^2)*mΣs + (mDelta + 4*mn)*mΣs^2 + mΣs^3)) + mLambda^3*((mDelta - mn)*(mDelta + mn)^3*(-(mn*(2*mn^2 + mπp^2)) + mDelta*(mn^2 + 2*mπp^2)) + (mDelta + mn)*(-6*mn^5 + 2*mDelta^2*mn*(2*mn^2 + mπp^2) + mDelta^3*(mn^2 + 2*mπp^2) - mDelta*(mn^4 + 2*mn^2*mπp^2))*mΣs - 2*mn^2*(3*mDelta^3 + 6*mDelta^2*mn + 3*mDelta*mn^2 - 2*mn^3 + 2*mn*mπp^2)*mΣs^2 + mn^2*(-3*mDelta^2 + 5*mDelta*mn + mn^2)*mΣs^3 + Mπ^4*(4*mDelta*mn^2 + 38*mn^3 + 2*mDelta*mπp^2 - mn*mπp^2 + 7*mn^2*mΣs + 2*mπp^2*mΣs) + Mπ^2*(-((mDelta + mn)*(9*mn^4 + 6*mn^2*mπp^2 + mDelta^2*(5*mn^2 + 4*mπp^2) - mDelta*(7*mn^3 + 2*mn*mπp^2))) - (-35*mn^4 + 6*mn^2*mπp^2 + 4*mDelta^2*(2*mn^2 + mπp^2) + mDelta*(-56*mn^3 + 4*mn*mπp^2))*mΣs + 2*mn^2*(3*mDelta + mn)*mΣs^2 + 3*mn^2*mΣs^3)))*A0[Mπ^2])/(1728*mDelta^2*mLambda^3*mn^3*mΣs^2*Pi^2) + ((2*mLambda^7*mπp^4 + 2*mπp^4*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^2 + mLambda^6*(2*mDelta^5 - 7*mDelta^3*mπp^2 - 5*mDelta*mπp^4 - 2*mn*mπp^4 + (4*mDelta^4 - 6*mDelta^2*mπp^2 + 5*mπp^4)*mΣs + 2*(mDelta^3 + 2*mDelta*mπp^2)*mΣs^2 - 2*(mDelta^2 - 3*mπp^2)*mΣs^3 - 4*mDelta*mΣs^4 - 2*mΣs^5) + mLambda^5*(-2*mDelta^5*mn - 2*mDelta^4*mπp^2 + 7*mDelta^3*mn*mπp^2 + 4*mDelta^2*mπp^4 + mπp^4*(mn^2 - 7*Mπ^2 + 2*mπp^2) - (4*mDelta^4*mn + 5*mDelta^3*mπp^2 - 6*mDelta^2*mn*mπp^2 + 6*mDelta*mπp^4 + 7*mn*mπp^4)*mΣs - (2*mDelta^3*mn + 6*mDelta^2*mπp^2 + 4*mDelta*mn*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(mDelta^2*mn - 2*mDelta*mπp^2 - 3*mn*mπp^2)*mΣs^3 + (4*mDelta*mn - mπp^2)*mΣs^4 + 2*mn*mΣs^5) + mLambda^4*(mDelta^4*mn*mπp^2 + mDelta^2*mn*mπp^4 + mDelta*mπp^4*(-3*mn^2 + 14*Mπ^2 - 4*mπp^2) - 2*mDelta^5*(mn^2 + mπp^2) - mn*mπp^4*(mn^2 - 7*Mπ^2 + mπp^2) + mDelta^3*mπp^2*(4*mn^2 + 3*Mπ^2 + 7*mπp^2) + (mDelta^3*mn*mπp^2 - 6*mDelta*mn*mπp^4 - 4*mDelta^4*(mn^2 + mπp^2) + mπp^4*(-4*mn^2 - 2*Mπ^2 + mπp^2) + 6*mDelta^2*mπp^2*(Mπ^2 + mπp^2))*mΣs - (3*mn*mπp^4 + mDelta*mπp^2*(10*mn^2 - 6*Mπ^2 - 3*mπp^2) + mDelta^3*(2*mn^2 + 5*mπp^2))*mΣs^2 + (-(mDelta*mn*mπp^2) + 2*mDelta^2*(mn^2 - 2*mπp^2) + mπp^2*(-9*mn^2 + 3*Mπ^2 + 8*mπp^2))*mΣs^3 + (4*mDelta*mn^2 - 2*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + (2*mn^2 - mπp^2)*mΣs^5) + mLambda^3*(mDelta^5*mn*(2*mn^2 + mπp^2) + mDelta*mn*mπp^4*(2*mn^2 - Mπ^2 + mπp^2) + mDelta^4*mπp^2*(mn^2 + 2*mπp^2) - 2*mDelta^2*mπp^4*(mn^2 + 2*mπp^2) - mDelta^3*mn*mπp^2*(4*mn^2 + 3*Mπ^2 + 2*mπp^2) + mπp^4*(5*Mπ^4 + Mπ^2*(mn^2 - 5*mπp^2) + mπp^2*(mn^2 + 2*mπp^2)) + (mDelta*mπp^4*(3*mn^2 + 14*Mπ^2 - 12*mπp^2) + 3*mn*mπp^4*(mn^2 + 3*Mπ^2 - 2*mπp^2) + 2*mDelta^4*mn*(2*mn^2 + mπp^2) - 3*mDelta^2*mn*mπp^2*(2*Mπ^2 + mπp^2) + mDelta^3*(4*mn^2*mπp^2 + 5*mπp^4))*mΣs + (mπp^4*(12*mn^2 - 2*Mπ^2 - 11*mπp^2) + mDelta*mn*mπp^2*(10*mn^2 - 6*Mπ^2 - 3*mπp^2) + 6*mDelta^2*mπp^2*(mn^2 + mπp^2) + 2*mDelta^3*(mn^3 + 2*mn*mπp^2))*mΣs^2 + (3*mn*mπp^2*(3*mn^2 - Mπ^2 - 3*mπp^2) + 5*mDelta*mπp^2*(mn^2 - 2*mπp^2) + mDelta^2*(-2*mn^3 + 5*mn*mπp^2))*mΣs^3 - 2*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)*mΣs^4 - 2*(mn^3 - mn*mπp^2)*mΣs^5) - mLambda*mπp^4*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mn + 2*mn^2 - mπp^2 + mn*mΣs) - mΣs*(-4*(mDelta + mn)*(mn^2 - mπp^2) + (mDelta*mn - 2*mn^2 + 3*mπp^2)*mΣs + mn*mΣs^2)) - mLambda^2*mπp^4*(Mπ^4*(7*mDelta + 5*mn + 4*mΣs) + Mπ^2*((mDelta + mn)*(3*mDelta^2 + mn^2 - 4*mπp^2) + (6*mDelta^2 + mDelta*mn - 3*mn^2 - 2*mπp^2)*mΣs - (8*mDelta + 9*mn)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-((mDelta + mn)*(3*mDelta^2 - 5*mn^2 + 2*mπp^2)) - (6*mDelta^2 + mDelta*mn - 9*mn^2 + 4*mπp^2)*mΣs + (mDelta + 4*mn)*mΣs^2 + mΣs^3)))*A0[mΣs^2])/(1728*mDelta^2*mLambda^3*mπp^4*mΣs^2*Pi^2) + ((-2*mLambda^11 + mLambda^10*(mDelta - 2*mn - 3*mΣs) + 2*(mn^2 - mπp^2)^2*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^3 + mLambda^9*(-12*mDelta^2 + 6*mDelta*mn + mn^2 + 9*Mπ^2 + mπp^2 + 2*mDelta*mΣs - mn*mΣs + 4*mΣs^2) + mLambda^8*(-21*mDelta^3 - 9*mDelta^2*mn + 10*mDelta*mn^2 + mn^3 + mDelta*mπp^2 - 2*mn*mπp^2 + 3*(-2*mDelta^2 + 4*mDelta*mn + mn^2 + mπp^2)*mΣs - (mDelta - 8*mn)*mΣs^2 + 7*mΣs^3 + Mπ^2*(-9*mDelta + 9*mn + 11*mΣs)) + mLambda^7*(-12*mDelta^4 - 12*mDelta^3*mn + 6*mDelta^2*mn^2 + 6*mDelta*mn^3 + mn^4 - 12*Mπ^4 + 6*mDelta^2*mπp^2 + 6*mDelta*mn*mπp^2 - 2*mn^2*mπp^2 + mπp^4 + (-3*mDelta^3 + 9*mDelta^2*mn + 11*mDelta*mn^2 + 2*mn^3 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs + (30*mDelta^2 - 6*mDelta*mn + mn^2 + mπp^2)*mΣs^2 + (-4*mDelta + 5*mn)*mΣs^3 - 2*mΣs^4 - Mπ^2*(9*(-2*mDelta^2 + 3*mDelta*mn + mn^2) + 2*(5*mDelta - mn)*mΣs + 3*mΣs^2)) + mLambda*(mn^2 - mπp^2)*(Mπ^2 - mΣs^2)^2*(Mπ^2*(3*mDelta*mn + 2*mn^2 + mπp^2 + 3*mn*mΣs) - mΣs*(4*(mDelta + mn)*(mn^2 - mπp^2) + 3*(mDelta*mn + 2*mn^2 - mπp^2)*mΣs + 3*mn*mΣs^2)) - mLambda^6*((mDelta + mn)*(6*mDelta^4 - mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 - 3*mDelta^2*(mn^2 + 3*mπp^2)) - 6*mn*(mDelta + mn)*(-2*mDelta^2 + mn^2 + mπp^2)*mΣs - (24*mDelta^3 + 24*mDelta^2*mn + 11*mDelta*mn^2 + 2*mn^3 - mDelta*mπp^2 + 8*mn*mπp^2)*mΣs^2 + (-18*mDelta^2 + 21*mDelta*mn + 8*mn^2 + 5*mπp^2)*mΣs^3 + (mDelta + 10*mn)*mΣs^4 + 5*mΣs^5 + Mπ^4*(-15*mDelta + 12*mn + 4*mΣs) + Mπ^2*(-3*(mDelta + mn)*(10*mDelta^2 - 6*mDelta*mn - 3*mn^2 + 5*mπp^2) + (-30*mDelta^2 + 39*mDelta*mn + 28*mn^2 + 7*mπp^2)*mΣs + (26*mDelta + 20*mn)*mΣs^2 + 3*mΣs^3)) - mLambda^2*(Mπ^2 - mΣs^2)*(Mπ^4*((mDelta + mn)*(7*mn^2 - 5*mπp^2) + (4*mn^2 - 2*mπp^2)*mΣs) + Mπ^2*(3*(mDelta + mn)*(mDelta^2 + mn^2 - 2*mπp^2)*(mn^2 - mπp^2) + (6*mDelta^2 + 9*mDelta*mn + 7*mn^2 - 4*mπp^2)*(mn^2 - mπp^2)*mΣs + (-8*mDelta*mn^2 - 5*mn^3 + 4*mDelta*mπp^2 + mn*mπp^2)*mΣs^2 + (-5*mn^2 + mπp^2)*mΣs^3) + mΣs^2*(-((mDelta + mn)*(mn^2 - mπp^2)*(3*mDelta^2 - 5*mn^2 + 2*mπp^2)) + (-6*mDelta^2 - 9*mDelta*mn + mn^2 - 4*mπp^2)*(mn^2 - mπp^2)*mΣs + (-2*mn^3 + 4*mn*mπp^2 + mDelta*(mn^2 + mπp^2))*mΣs^2 + (mn^2 + mπp^2)*mΣs^3)) + mLambda^5*(5*Mπ^6 + Mπ^4*(3*(-2*mDelta^2 + 12*mDelta*mn + 5*mn^2 + mπp^2) + 8*(mDelta + mn)*mΣs - 13*mΣs^2) + Mπ^2*(12*mDelta^4 + 18*mDelta^3*mn - 6*mDelta^2*mn^2 - 9*mDelta*mn*(mn^2 + mπp^2) - 3*mπp^2*(mn^2 + mπp^2) + (mDelta + mn)*(15*mDelta^2 - 6*mDelta*mn - 19*mn^2 + 2*mπp^2)*mΣs + 3*(6*mDelta^2 - 13*mDelta*mn - 2*mn^2 - 5*mπp^2)*mΣs^2 - (22*mDelta + 7*mn)*mΣs^3 + 2*mΣs^4) + mΣs*((mDelta + mn)*(6*mDelta^4 + 5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4 + 3*mDelta^2*(-5*mn^2 + mπp^2)) + (-12*mDelta^3*mn + mn^4 + 16*mn^2*mπp^2 - 5*mπp^4 + 6*mDelta^2*(mn^2 - 3*mπp^2) + 12*mDelta*(2*mn^3 - mn*mπp^2))*mΣs - (9*mDelta^3 + 9*mDelta^2*mn - 5*mDelta*mn^2 + 4*mn^3 + 4*mDelta*mπp^2 - 5*mn*mπp^2)*mΣs^2 - (18*mDelta^2 + 3*mDelta*mn + 8*mn^2 + 5*mπp^2)*mΣs^3 + (2*mDelta - 7*mn)*mΣs^4)) - mLambda^3*(Mπ^6*(15*mDelta*mn + 7*mn^2 + 4*mπp^2 + 9*mn*mΣs) - Mπ^4*(-6*mDelta^3*mn - 3*mn^4 - 6*mDelta^2*mπp^2 + 6*mDelta*mn*mπp^2 + 6*mn^2*mπp^2 + 3*mπp^4 - 2*(6*mDelta^2*mn - 7*mDelta*mn^2 - 7*mn^3 + 8*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs + (33*mDelta*mn + 29*mn^2 + 2*mπp^2)*mΣs^2 + 21*mn*mΣs^3) - mΣs^3*(-((mDelta + mn)*(mn^2 - mπp^2)*(9*mDelta^2 - 17*mn^2 + 8*mπp^2)) + (-6*mDelta^3*mn + 22*mn^4 - 23*mn^2*mπp^2 + 7*mπp^4 - 6*mDelta^2*(3*mn^2 - 2*mπp^2) + 3*mDelta*mn*(mn^2 + mπp^2))*mΣs + (-12*mDelta^2*mn - 4*mDelta*mn^2 + 17*mn^3 + 2*mDelta*mπp^2 - 7*mn*mπp^2)*mΣs^2 + 3*(mDelta*mn + 2*mn^2 + mπp^2)*mΣs^3 + 3*mn*mΣs^4) + Mπ^2*mΣs*(-((mDelta + mn)*(9*mDelta^2 - mn^2 - 8*mπp^2)*(mn^2 - mπp^2)) + 3*(-4*mDelta^3*mn + mn^4 + 5*mn^2*mπp^2 - 2*mπp^4 + mDelta^2*(-6*mn^2 + 2*mπp^2) + mDelta*(mn^3 + 3*mn*mπp^2))*mΣs + (-24*mDelta^2*mn + 31*mn^3 - 11*mn*mπp^2 + 2*mDelta*(5*mn^2 - 7*mπp^2))*mΣs^2 + (21*mDelta*mn + 28*mn^2 + mπp^2)*mΣs^3 + 15*mn*mΣs^4)) + mLambda^4*(Mπ^6*(-7*mDelta + 5*mn - 4*mΣs) + Mπ^4*(-3*(3*mDelta^3 + mDelta^2*mn - 8*mDelta*mn^2 - 5*mn^3 + 7*mDelta*mπp^2 + 6*mn*mπp^2) + (-18*mDelta^2 + 27*mDelta*mn + 29*mn^2 - 4*mπp^2)*mΣs + 3*mDelta*mΣs^2 + 3*mΣs^3) + Mπ^2*(6*(mDelta + mn)*(mDelta^2 - mπp^2)^2 + (12*mDelta^4 + 18*mDelta^3*mn - mn^4 - 7*mn^2*mπp^2 + 2*mπp^4 + 6*mDelta^2*(2*mn^2 - 3*mπp^2) + 3*mDelta*(mn^3 - 7*mn*mπp^2))*mΣs + 2*(12*mDelta^3 + 15*mDelta^2*mn + 5*mDelta*mn^2 + 5*mn^3 - mDelta*mπp^2 - 4*mn*mπp^2)*mΣs^2 + 3*(10*mDelta^2 - 12*mDelta*mn - 7*mn^2 - 3*mπp^2)*mΣs^3 + 3*(mDelta - 3*mn)*mΣs^4) + mΣs^2*(-2*(mDelta + mn)*(3*mDelta^4 - 6*mDelta^2*mn^2 + 2*mn^4 + 2*mn^2*mπp^2 - mπp^4) - (12*mDelta^4 + 18*mDelta^3*mn - 13*mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 + 6*mDelta^2*(-2*mn^2 + mπp^2) + mDelta*(-33*mn^3 + 15*mn*mπp^2))*mΣs - (15*mDelta^3 + 27*mDelta^2*mn - 11*mn^3 + 10*mn*mπp^2 + mDelta*(10*mn^2 + mπp^2))*mΣs^2 + (-12*mDelta^2 + 9*mDelta*mn + 4*mn^2 + mπp^2)*mΣs^3 + (mDelta + 4*mn)*mΣs^4 + mΣs^5)))*B0[mLambda^2, Mπ^2, mΣs^2])/(1728*mDelta^2*mLambda^3*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((mDelta^7*mn^4 - 5*mDelta^5*mn^6 - 2*mDelta^4*mn^7 + 7*mDelta^3*mn^8 + 4*mDelta^2*mn^9 - 3*mDelta*mn^10 - 2*mn^11 + mLambda^5*(-2*mDelta^6 - 4*mDelta^5*mn + 5*mDelta^4*mn^2 + 17*mDelta^3*mn^3 - 4*mDelta^2*mn^4 + 5*mDelta*mn^5 + mn^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mn - 2*mDelta*mn^2 - mn^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^4 + 2*Mπ^6) + mDelta^7*mn^2*mπp^2 + 3*mDelta^6*mn^3*mπp^2 + mDelta^5*mn^4*mπp^2 - 5*mDelta^4*mn^5*mπp^2 - 5*mDelta^3*mn^6*mπp^2 + mDelta^2*mn^7*mπp^2 + 3*mDelta*mn^8*mπp^2 + mn^9*mπp^2 - 2*mDelta^7*mπp^4 - 3*mDelta^6*mn*mπp^4 + 4*mDelta^5*mn^2*mπp^4 + 7*mDelta^4*mn^3*mπp^4 - 2*mDelta^3*mn^4*mπp^4 - 5*mDelta^2*mn^5*mπp^4 + mn^7*mπp^4 + mDelta^6*mn^4*mΣs + 2*mDelta^5*mn^5*mΣs - mDelta^4*mn^6*mΣs - 4*mDelta^3*mn^7*mΣs - mDelta^2*mn^8*mΣs + 2*mDelta*mn^9*mΣs + mn^10*mΣs + mDelta^6*mn^2*mπp^2*mΣs + 2*mDelta^5*mn^3*mπp^2*mΣs - mDelta^4*mn^4*mπp^2*mΣs - 4*mDelta^3*mn^5*mπp^2*mΣs - mDelta^2*mn^6*mπp^2*mΣs + 2*mDelta*mn^7*mπp^2*mΣs + mn^8*mπp^2*mΣs - 2*mDelta^6*mπp^4*mΣs - 4*mDelta^5*mn*mπp^4*mΣs + 2*mDelta^4*mn^2*mπp^4*mΣs + 8*mDelta^3*mn^3*mπp^4*mΣs + 2*mDelta^2*mn^4*mπp^4*mΣs - 4*mDelta*mn^5*mπp^4*mΣs - 2*mn^6*mπp^4*mΣs - 12*mDelta^5*mn^4*mΣs^2 - 18*mDelta^4*mn^5*mΣs^2 + 18*mDelta^3*mn^6*mΣs^2 + 30*mDelta^2*mn^7*mΣs^2 - 6*mDelta*mn^8*mΣs^2 - 12*mn^9*mΣs^2 + 6*mDelta^5*mn^2*mπp^2*mΣs^2 + 12*mDelta^4*mn^3*mπp^2*mΣs^2 - 6*mDelta^3*mn^4*mπp^2*mΣs^2 - 18*mDelta^2*mn^5*mπp^2*mΣs^2 + 6*mn^7*mπp^2*mΣs^2 - 15*mDelta^4*mn^4*mΣs^3 - 9*mDelta^3*mn^5*mΣs^3 + 24*mDelta^2*mn^6*mΣs^3 - 3*mDelta*mn^7*mΣs^3 - 21*mn^8*mΣs^3 + 3*mDelta^4*mn^2*mπp^2*mΣs^3 + 9*mDelta^3*mn^3*mπp^2*mΣs^3 + 3*mDelta*mn^5*mπp^2*mΣs^3 + 9*mn^6*mπp^2*mΣs^3 - 12*mDelta^3*mn^4*mΣs^4 - 12*mn^7*mΣs^4 - 6*mDelta^2*mn^4*mΣs^5 + 6*mDelta*mn^5*mΣs^5 - 6*mn^6*mΣs^5 + mLambda^4*(-2*mDelta^6 - 4*mDelta^5*mn + 5*mDelta^4*mn^2 + 17*mDelta^3*mn^3 - 4*mDelta^2*mn^4 + 5*mDelta*mn^5 + mn^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mn - 2*mDelta*mn^2 - mn^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^4 + 2*Mπ^6)*(mDelta + mn + mΣs) + Mπ^6*(mn^2 - mπp^2)*(-4*mDelta*mn^2 + 5*mn^3 - 2*mDelta*mπp^2 + mn*mπp^2 - 7*mn^2*mΣs - 2*mπp^2*mΣs) - Mπ^4*(12*mn^7 - 3*mn^5*mπp^2 - 3*mn^3*mπp^4 + mDelta^2*mn*(13*mn^4 - 2*mn^2*mπp^2 + mπp^4) + 4*mDelta*mn^2*(mn^4 + mn^2*mπp^2 + mπp^4) + mDelta^3*(-3*mn^4 + 3*mn^2*mπp^2 + 6*mπp^4) + (-15*mn^6 + 21*mn^4*mπp^2 + 6*mn^2*mπp^4 + 4*mDelta*mn*(-2*mn^4 + 4*mn^2*mπp^2 + mπp^4) + mDelta^2*(-3*mn^4 + 9*mn^2*mπp^2 + 6*mπp^4))*mΣs + 6*mn^2*(3*mDelta*mn^2 + mn^3 - mDelta*mπp^2 + mn*mπp^2)*mΣs^2 + (9*mn^4 - 3*mn^2*mπp^2)*mΣs^3) + Mπ^2*((mDelta + mn)^2*(9*mn^7 + 6*mDelta^3*mπp^4 - 3*mn^3*mπp^4 + mDelta^2*(2*mn^5 - mn^3*mπp^2 - 7*mn*mπp^4) + mDelta*(-7*mn^6 - 7*mn^4*mπp^2 + 8*mn^2*mπp^4)) + (mDelta + mn)*(-9*mn^7 + 15*mn^5*mπp^2 + 6*mn^3*mπp^4 + 3*mDelta^3*(mn^4 + mn^2*mπp^2 + 2*mπp^4) + mDelta^2*(-25*mn^5 + 11*mn^3*mπp^2 + 2*mn*mπp^4) - mDelta*(mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4))*mΣs + 6*mn^2*(3*mn^5 + mDelta^3*(5*mn^2 - 2*mπp^2) + mDelta^2*(3*mn^3 - mn*mπp^2) + mDelta*(5*mn^4 - 3*mn^2*mπp^2))*mΣs^2 + 3*mn^2*(10*mn^4 - 4*mn^2*mπp^2 + mDelta^2*(8*mn^2 - 2*mπp^2) + mDelta*(5*mn^3 - 3*mn*mπp^2))*mΣs^3 + 12*mn^4*(mDelta + mn)*mΣs^4 + 6*mn^4*mΣs^5) + mLambda^3*(-((mDelta + mn)*(3*mDelta^6*mn - mn^7 + 5*mn^5*mπp^2 - 4*mDelta^4*mn*(4*mn^2 + mπp^2) - mDelta^5*(mn^2 + 4*mπp^2) + mDelta^3*(5*mn^4 + 11*mn^2*mπp^2) - mDelta^2*(mn^5 - 14*mn^3*mπp^2) - mDelta*(mn^6 + 10*mn^4*mπp^2))) + 3*mn*(-mDelta^6 - 3*mDelta^5*mn + mDelta^4*mn^2 + 11*mDelta^3*mn^3 + 8*mDelta^2*mn^4 + 2*mDelta*mn^5 + 2*mn^6)*mΣs + 3*mn^2*(-mDelta^4 - 3*mDelta^3*mn + 4*mDelta^2*mn^2 - 5*mDelta*mn^3 + mn^4)*mΣs^2 + Mπ^6*(3*mDelta*mn - 7*mn^2 - 4*mπp^2 + 3*mn*mΣs) + Mπ^4*(-9*mDelta^3*mn + 15*mn^4 + 9*mn^2*mπp^2 + 12*mDelta^2*(mn^2 + mπp^2) + 2*mDelta*(7*mn^3 + 4*mn*mπp^2) - 9*mDelta*mn*(mDelta + mn)*mΣs - 3*mn^2*mΣs^2) + Mπ^2*(9*mDelta^5*mn - 9*mn^6 - 3*mDelta^4*(mn^2 + 4*mπp^2) - mDelta^3*(31*mn^3 + 16*mn*mπp^2) + 2*mDelta^2*(5*mn^4 - mn^2*mπp^2) - mDelta*(19*mn^5 + 7*mn^3*mπp^2) + 3*mn*(3*mDelta^4 + 6*mDelta^3*mn - mDelta^2*mn^2 + mDelta*mn^3 - 3*mn^4)*mΣs + 3*mDelta*mn^2*(2*mDelta + 3*mn)*mΣs^2)) + mLambda^2*((mDelta - mn)*(mDelta + mn)^2*(-mn^6 - 6*mDelta^2*mn^2*mπp^2 + 2*mn^4*mπp^2 + 5*mDelta^3*mn*(mn^2 + mπp^2) + mDelta^4*(mn^2 + 4*mπp^2) - 2*mDelta*(mn^5 + 4*mn^3*mπp^2)) + (mDelta + mn)*(10*mn^7 - 5*mn^5*mπp^2 + mDelta^5*(mn^2 + 4*mπp^2) + mDelta^4*(-5*mn^3 + 4*mn*mπp^2) - mDelta^3*(5*mn^4 + 11*mn^2*mπp^2) + 2*mDelta^2*(5*mn^5 - 7*mn^3*mπp^2) + mDelta*(mn^6 + 10*mn^4*mπp^2))*mΣs + 6*mn^2*(-mDelta^5 - 3*mDelta^4*mn + 2*mDelta^3*mn^2 + mDelta^2*mn^3 - 2*mDelta*mn^4 + mn^5)*mΣs^2 + 3*mn^2*(-mDelta^4 - 3*mDelta^3*mn + 4*mDelta^2*mn^2 - 5*mDelta*mn^3 + mn^4)*mΣs^3 - Mπ^6*(4*mDelta*(mn^2 + mπp^2) + mn*(7*mn^2 + mπp^2) + (7*mn^2 + 4*mπp^2)*mΣs) + Mπ^4*(15*mn^5 + 6*mn^3*mπp^2 + 3*mDelta^3*(3*mn^2 + 4*mπp^2) + mDelta^2*(29*mn^3 + 11*mn*mπp^2) + mDelta*(29*mn^4 + 11*mn^2*mπp^2) + (24*mn^4 + 9*mn^2*mπp^2 + 3*mDelta^2*(5*mn^2 + 4*mπp^2) + 2*mDelta*(7*mn^3 + 4*mn*mπp^2))*mΣs - 6*mDelta*mn^2*mΣs^2 - 3*mn^2*mΣs^3) + Mπ^2*(-3*mn^5*(3*mn^2 + mπp^2) - 7*mDelta*mn^4*(4*mn^2 + mπp^2) - 6*mDelta^5*(mn^2 + 2*mπp^2) - mDelta^4*(28*mn^3 + 19*mn*mπp^2) - 3*mDelta^3*(7*mn^4 + 2*mn^2*mπp^2) - 3*mDelta^2*(2*mn^5 + 5*mn^3*mπp^2) - (27*mn^6 + 2*mDelta^2*mn^2*(-5*mn^2 + mπp^2) + 3*mDelta^4*(3*mn^2 + 4*mπp^2) + 2*mDelta^3*(5*mn^3 + 8*mn*mπp^2) + mDelta*(25*mn^5 + 7*mn^3*mπp^2))*mΣs + 6*mn^2*(2*mDelta^3 + 3*mDelta^2*mn + 2*mDelta*mn^2 - mn^3)*mΣs^2 + 3*mDelta*mn^2*(2*mDelta + 3*mn)*mΣs^3)) - mLambda*(-((mDelta - mn)^2*(mDelta + mn)^4*(3*mDelta*mn*(mn^2 + mπp^2) - 2*(mn^4 + mn^2*mπp^2 + mπp^4))) - 3*(mDelta - mn)*mn*(mDelta + mn)^2*(-2*mDelta*mn^4 + mDelta^3*(mn^2 + mπp^2) + 2*mDelta^2*mn*(mn^2 + mπp^2) - 2*mn^3*(mn^2 + mπp^2))*mΣs + 3*mn^2*(mDelta + mn)*(4*mDelta^4*mn + 3*mn^3*(mn^2 - mπp^2) + mDelta^3*(5*mn^2 - mπp^2) - 2*mDelta^2*mn*(mn^2 + mπp^2) + mDelta*(-6*mn^4 + 2*mn^2*mπp^2))*mΣs^2 + 6*mn^3*(mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 + 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + 6*mn^4*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4 + Mπ^6*(-5*mn^4 - 5*mn^2*mπp^2 - 2*mπp^4 + 3*mDelta*mn*(3*mn^2 + mπp^2) + 3*mn*(5*mn^2 + mπp^2)*mΣs) + Mπ^4*(6*mDelta^2*mπp^2*(mn^2 + mπp^2) - 3*mDelta^3*(7*mn^3 + 3*mn*mπp^2) + 4*mDelta*mn*(-2*mn^4 + mn^2*mπp^2 + mπp^4) + 6*mn^2*(2*mn^4 + 3*mn^2*mπp^2 + mπp^4) - 3*mn*(3*mDelta*mn*(3*mn^2 + mπp^2) + 2*mn^2*(6*mn^2 + mπp^2) + mDelta^2*(11*mn^2 + 3*mπp^2))*mΣs + 3*mn^2*(4*mDelta*mn + mn^2 - mπp^2)*mΣs^2 + 6*mn^3*mΣs^3) + Mπ^2*((mDelta + mn)*(3*mDelta^4*(5*mn^3 + 3*mn*mπp^2) - 6*mDelta^3*(mn^4 + mn^2*mπp^2 + mπp^4) + mDelta^2*(13*mn^5 - 5*mn^3*mπp^2 - 2*mn*mπp^4) + mDelta*(7*mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4) - 3*(3*mn^7 + 5*mn^5*mπp^2 + 2*mn^3*mπp^4)) + 3*mn*(6*mDelta^3*mn*(2*mn^2 + mπp^2) + 3*mn^4*(3*mn^2 + mπp^2) + mDelta^4*(7*mn^2 + 3*mπp^2) + mDelta^2*(13*mn^4 + 3*mn^2*mπp^2) + mDelta*(13*mn^5 + 7*mn^3*mπp^2))*mΣs - 3*mn^2*(8*mDelta^3*mn + 4*mn^2*(mn^2 - mπp^2) + 2*mDelta^2*(5*mn^2 - mπp^2) + 3*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 - 6*mn^3*(2*mDelta^2 + 3*mDelta*mn + 3*mn^2)*mΣs^3 - 6*mn^4*mΣs^4)))*B0[mn^2, mDelta^2, Mπ^2])/(1728*mDelta^2*mn^3*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-2*mDelta^7*mn^5 + mDelta^7*mn^3*mπp^2 - mDelta^6*mn^4*mπp^2 + 6*mDelta^5*mn^5*mπp^2 + 3*mDelta^5*mn^3*Mπ^2*mπp^2 + mDelta^7*mn*mπp^4 - mDelta^6*mn^2*mπp^4 - 3*mDelta^5*mn^3*mπp^4 + 3*mDelta^4*mn^4*mπp^4 - 6*mDelta^3*mn^5*mπp^4 + 3*mDelta^5*mn*Mπ^2*mπp^4 - 9*mDelta^3*mn^3*Mπ^2*mπp^4 - 6*mDelta^3*mn*Mπ^4*mπp^4 + 2*mDelta^6*mπp^6 - 3*mDelta^5*mn*mπp^6 + 3*mDelta^4*mn^2*mπp^6 + 3*mDelta^3*mn^3*mπp^6 - 3*mDelta^2*mn^4*mπp^6 + 2*mDelta*mn^5*mπp^6 + 6*mDelta^4*Mπ^2*mπp^6 - 3*mDelta^3*mn*Mπ^2*mπp^6 - 3*mDelta^2*mn^2*Mπ^2*mπp^6 + 6*mDelta*mn^3*Mπ^2*mπp^6 - 12*mDelta^2*Mπ^4*mπp^6 - 12*mDelta*mn*Mπ^4*mπp^6 - 6*mDelta^4*mπp^8 + 3*mDelta^3*mn*mπp^8 - 3*mDelta^2*mn^2*mπp^8 - mDelta*mn^3*mπp^8 + mn^4*mπp^8 - 9*mDelta^2*Mπ^2*mπp^8 + 3*mn^2*Mπ^2*mπp^8 - 6*Mπ^4*mπp^8 + 6*mDelta^2*mπp^10 - mDelta*mn*mπp^10 + mn^2*mπp^10 + 3*Mπ^2*mπp^10 - 2*mπp^12 - 2*(mDelta^3*mπp^4*(-mn^2 + mπp^2)*(4*mn^2 + 3*Mπ^2 + 8*mπp^2) + 2*mDelta^5*mπp^2*(mn^4 + mn^2*mπp^2 - 2*mπp^4) + mDelta^2*mn*mπp^4*(-2*mn^4 + 6*Mπ^4 + mn^2*mπp^2 + 12*Mπ^2*mπp^2 + mπp^4) + mDelta^6*(2*mn^5 - mn^3*mπp^2 - mn*mπp^4) + mDelta^4*mn*mπp^2*(-2*mn^4 + mn^2*mπp^2 + mπp^4 - 3*Mπ^2*(mn^2 + mπp^2)) + mn*mπp^6*(2*mn^4 + 6*Mπ^4 - mn^2*mπp^2 - mπp^4 + Mπ^2*(-9*mn^2 + 3*mπp^2)) + mDelta*mπp^6*(6*Mπ^4 - 9*Mπ^2*(mn^2 - mπp^2) + 2*(mn^4 + mn^2*mπp^2 - 2*mπp^4)))*mΣs - mπp^2*(9*mn^4*mπp^4 + 3*mn^2*mπp^6 - 6*mπp^8 + 3*mDelta^5*mn*(mn^2 + mπp^2) + mDelta^4*(5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4) + 12*Mπ^4*(mDelta*mn*mπp^2 + mπp^4) + 4*mDelta^2*mπp^2*(mn^4 - 11*mn^2*mπp^2 + 7*mπp^4) + 2*mDelta^3*(5*mn^5 - 16*mn^3*mπp^2 + 5*mn*mπp^4) + mDelta*(8*mn^5*mπp^2 - 7*mn^3*mπp^4 + 5*mn*mπp^6) - 3*Mπ^2*(4*mDelta^2*mn^2*mπp^2 + 9*mn^2*mπp^4 - 3*mπp^6 + mDelta^3*(mn^3 + 5*mn*mπp^2) + mDelta*(8*mn^3*mπp^2 - 4*mn*mπp^4)))*mΣs^2 + (-(mDelta^3*mπp^2*(mn^4 + 7*mn^2*mπp^2 - 8*mπp^4)) + mDelta^4*(6*mn^5 - 9*mn^3*mπp^2 - 9*mn*mπp^4) + mDelta^2*mn*mπp^2*(-7*mn^4 + 26*mn^2*mπp^2 + 5*mπp^4 - 3*Mπ^2*(mn^2 - 7*mπp^2)) + mDelta*mπp^4*(-19*mn^4 + 35*mn^2*mπp^2 - 16*mπp^4 + 6*Mπ^2*(2*mn^2 - mπp^2)) - 3*mn*mπp^4*(7*mn^4 + 2*Mπ^4 - 5*mn^2*mπp^2 + 2*mπp^4 + Mπ^2*(-7*mn^2 + mπp^2)))*mΣs^3 + 2*(2*mDelta^2*(-(mn^2*mπp) + mπp^3)^2 + 3*mDelta^3*(mn^5 - mn^3*mπp^2 - 2*mn*mπp^4) + mDelta*mn*mπp^2*(-3*Mπ^2*(mn^2 - 3*mπp^2) + 5*(mn^2 - mπp^2)^2) + 3*mπp^4*(-2*mn^4 + mn^2*mπp^2 - mπp^4 + Mπ^2*(mn^2 + mπp^2)))*mΣs^4 + mπp^2*(9*mn^5 - 21*mn^3*mπp^2 + 6*mn*mπp^4 + 3*mDelta^2*(mn^3 - 3*mn*mπp^2) - 3*Mπ^2*(mn^3 - 3*mn*mπp^2) + mDelta*(5*mn^4 - 7*mn^2*mπp^2 + 8*mπp^4))*mΣs^5 - 2*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)^2*mΣs^6 - 2*mn*(mn^2 - mπp^2)^2*mΣs^7 - mLambda^5*(2*mDelta^7 - 9*mDelta^5*mπp^2 + 21*mDelta^3*mπp^4 + 4*mDelta*mπp^6 + 2*(mDelta^2 - mπp^2)^2*(2*mDelta^2 - mπp^2)*mΣs + (7*mDelta^3*mπp^2 - 4*mDelta*mπp^4)*mΣs^2 + (-6*mDelta^4 + 10*mDelta^2*mπp^2 + 6*mπp^4)*mΣs^3 - 2*(3*mDelta^3 + 2*mDelta*mπp^2)*mΣs^4 - 6*mπp^2*mΣs^5 + 4*mDelta*mΣs^6 + 2*mΣs^7) - mLambda^4*(2*mDelta^7*mn - 2*mDelta^6*mπp^2 - 9*mDelta^5*mn*mπp^2 + 12*mDelta^4*mπp^4 + 21*mDelta^3*mn*mπp^4 + 9*mDelta^2*mπp^6 + 4*mDelta*mn*mπp^6 - mπp^8 + (4*mDelta^6*mn - 5*mDelta^5*mπp^2 - 10*mDelta^4*mn*mπp^2 + 19*mDelta^3*mπp^4 + 8*mDelta^2*mn*mπp^4 + 4*mDelta*mπp^6 - 2*mn*mπp^6)*mΣs + mπp^2*(-4*mDelta^4 + 7*mDelta^3*mn + 4*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 + 3*mπp^4)*mΣs^2 + (-6*mDelta^4*mn + mDelta^3*mπp^2 + 10*mDelta^2*mn*mπp^2 - 8*mDelta*mπp^4 + 6*mn*mπp^4)*mΣs^3 - (6*mDelta^3*mn - 5*mDelta^2*mπp^2 + 4*mDelta*mn*mπp^2 + 3*mπp^4)*mΣs^4 + 2*(2*mDelta - 3*mn)*mπp^2*mΣs^5 + (4*mDelta*mn + mπp^2)*mΣs^6 + 2*mn*mΣs^7) + mLambda^3*(3*mDelta^6*mn*mπp^2 - 15*mDelta^4*mn*mπp^4 + 9*mDelta^2*mn*mπp^6 + 3*mn*mπp^8 + 4*mDelta^7*(mn^2 + mπp^2) + 2*mDelta*mπp^6*(-5*mn^2 + 9*Mπ^2 + mπp^2) + 3*mDelta^3*mπp^4*(7*mn^2 + 7*Mπ^2 + 5*mπp^2) - 3*mDelta^5*mπp^2*(5*mn^2 + Mπ^2 + 7*mπp^2) + (9*mDelta^5*mn*mπp^2 - 33*mDelta^3*mn*mπp^4 - 6*mDelta*mn*mπp^6 + 8*mDelta^6*(mn^2 + mπp^2) - mπp^6*(10*mn^2 - 6*Mπ^2 + mπp^2) + mDelta^2*mπp^4*(-8*mn^2 + 24*Mπ^2 + 7*mπp^2) - 2*mDelta^4*mπp^2*(7*mn^2 + 3*Mπ^2 + 10*mπp^2))*mΣs + mπp^2*(3*mDelta^5 + 9*mDelta^4*mn - 3*mDelta^3*Mπ^2 - 12*mDelta^2*mn*mπp^2 - 9*mn*mπp^4 + mDelta^3*(17*mn^2 + 26*mπp^2) - 2*mDelta*(4*mn^2*mπp^2 + mπp^4))*mΣs^2 + (15*mDelta*mn*mπp^4 - 6*mDelta^4*(2*mn^2 + mπp^2) + 3*mπp^4*(7*mn^2 - 3*Mπ^2 + mπp^2) + mDelta^2*mπp^2*(17*mn^2 + 3*Mπ^2 + 32*mπp^2))*mΣs^3 - (9*mDelta^2*mn*mπp^2 - 9*mn*mπp^4 + 2*mDelta*mπp^2*(7*mn^2 - 3*Mπ^2 + mπp^2) + 3*mDelta^3*(4*mn^2 + 3*mπp^2))*mΣs^4 - 3*mπp^2*(mDelta^2 + 3*mDelta*mn + 5*mn^2 - Mπ^2 + mπp^2)*mΣs^5 + (-3*mn*mπp^2 + 2*mDelta*(4*mn^2 + mπp^2))*mΣs^6 + (4*mn^2 + mπp^2)*mΣs^7) + mLambda^2*(mDelta^7*mn*(4*mn^2 + mπp^2) - mDelta*mn*mπp^6*(10*mn^2 - 18*Mπ^2 + mπp^2) + mπp^8*(-2*mn^2 + 3*Mπ^2 + mπp^2) - 3*mDelta^5*mn*mπp^2*(5*mn^2 + Mπ^2 + 2*mπp^2) + 3*mDelta^4*mπp^4*(mn^2 + 2*Mπ^2 + 2*mπp^2) + 3*mDelta^3*mn*mπp^4*(7*mn^2 + 7*Mπ^2 + 2*mπp^2) - mDelta^6*mπp^2*(mn^2 + 4*mπp^2) + 3*mDelta^2*(9*Mπ^2*mπp^6 - mπp^8) + (2*mDelta^6*mn*(4*mn^2 + mπp^2) + 2*mn*mπp^6*(-5*mn^2 + 3*Mπ^2 + mπp^2) - 2*mDelta^4*mn*mπp^2*(7*mn^2 + 3*Mπ^2 + mπp^2) - 2*mDelta*mπp^6*(8*mn^2 - 9*Mπ^2 + 2*mπp^2) - mDelta^5*mπp^2*(mn^2 + 7*mπp^2) + 2*mDelta^2*mn*mπp^4*(-4*mn^2 + 12*Mπ^2 + 11*mπp^2) + mDelta^3*mπp^4*(-7*mn^2 + 12*Mπ^2 + 35*mπp^2))*mΣs + mπp^2*(3*mDelta^5*mn - 3*mπp^6 + mDelta^4*(mn^2 - 8*mπp^2) + mDelta^3*(17*mn^3 + 5*mn*mπp^2) - 3*Mπ^2*(mDelta^3*mn - 4*mDelta^2*mπp^2 + mπp^4) + mDelta^2*(-16*mn^2*mπp^2 + 44*mπp^4) + mDelta*(-8*mn^3*mπp^2 + mn*mπp^4))*mΣs^2 + (3*mn*mπp^4*(7*mn^2 - 3*Mπ^2 - 2*mπp^2) + 3*mDelta^4*mn*(-4*mn^2 + mπp^2) + mDelta^2*mn*mπp^2*(17*mn^2 + 3*Mπ^2 + 5*mπp^2) + mDelta*mπp^4*(-7*mn^2 + 6*Mπ^2 + 8*mπp^2) + mDelta^3*(2*mn^2*mπp^2 - 7*mπp^4))*mΣs^3 + (-12*mDelta^3*mn^3 + mDelta^2*mπp^2*(mn^2 - 5*mπp^2) + 3*mπp^4*(mn^2 + mπp^2) + 2*mDelta*mn*mπp^2*(-7*mn^2 + 3*Mπ^2 + 2*mπp^2))*mΣs^4 + mπp^2*(-3*mDelta^2*mn - 15*mn^3 + 3*mn*Mπ^2 + 6*mn*mπp^2 - mDelta*(mn^2 + 4*mπp^2))*mΣs^5 - (-8*mDelta*mn^3 + 4*mDelta*mn*mπp^2 + mn^2*mπp^2 + mπp^4)*mΣs^6 + (4*mn^3 - 2*mn*mπp^2)*mΣs^7) - mLambda*(3*mDelta^6*mn*mπp^2*(mn^2 + mπp^2) + 9*mDelta^2*mn*mπp^6*(mn^2 + mπp^2) - 3*mn*mπp^8*(mn^2 - 2*Mπ^2 + mπp^2) + 2*mDelta^7*(mn^4 + mn^2*mπp^2 + mπp^4) - 2*mDelta*mπp^6*(mn^4 - 6*Mπ^4 + mn^2*mπp^2 + mπp^4 + 3*Mπ^2*(mn^2 - mπp^2)) - 3*mDelta^4*mn*mπp^4*(2*Mπ^2 + 3*(mn^2 + mπp^2)) + 3*mDelta^3*mπp^4*(2*Mπ^4 + Mπ^2*(3*mn^2 + mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4)) - 3*mDelta^5*mπp^2*(Mπ^2*(mn^2 + 3*mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4)) + (9*mDelta^5*mn*mπp^2*(mn^2 + mπp^2) + 6*mDelta*mn*mπp^6*(mn^2 - 2*Mπ^2 + 2*mπp^2) - 3*mDelta^3*mn*mπp^4*(5*mn^2 + 6*Mπ^2 + 7*mπp^2) + 4*mDelta^6*(mn^4 + mn^2*mπp^2 + mπp^4) + mπp^6*(4*mn^4 - 18*mn^2*Mπ^2 + 12*Mπ^4 + mn^2*mπp^2 + mπp^4) + mDelta^2*mπp^4*(-4*mn^4 + 12*Mπ^4 - mn^2*mπp^2 + 12*Mπ^2*mπp^2 + 5*mπp^4) - 2*mDelta^4*mπp^2*(2*mn^4 + 2*mn^2*mπp^2 + 5*mπp^4 + 3*Mπ^2*(mn^2 + 3*mπp^2)))*mΣs + mπp^2*(12*mDelta*Mπ^4*mπp^2 - 9*mn^3*mπp^4 + 9*mn*mπp^6 + 12*mDelta^2*mn*mπp^2*(mn^2 - 3*mπp^2) + 3*mDelta^5*(mn^2 + 3*mπp^2) + 3*mDelta^4*(3*mn^3 + 5*mn*mπp^2) + 5*mDelta^3*(2*mn^4 - mn^2*mπp^2 - mπp^4) + 2*mDelta*(4*mn^4*mπp^2 - 11*mn^2*mπp^4 + mπp^6) - 3*mDelta*Mπ^2*(8*mDelta*mn*mπp^2 + 8*mπp^2*(mn^2 - mπp^2) + mDelta^2*(mn^2 + 7*mπp^2)))*mΣs^2 + (18*mDelta^3*mn*mπp^4 + 3*mDelta*mn*mπp^4*(11*mn^2 - 6*Mπ^2 - 7*mπp^2) - 6*mDelta^4*(mn^4 - 2*mπp^4) + mDelta^2*mπp^2*(7*mn^4 - 5*mn^2*mπp^2 + 10*mπp^4 + 3*Mπ^2*(mn^2 - 5*mπp^2)) + 3*mπp^4*(7*mn^4 + 2*Mπ^4 - 2*mn^2*mπp^2 - mπp^4 + Mπ^2*(-7*mn^2 + mπp^2)))*mΣs^3 + (3*mn*mπp^4*(5*mn^2 - 2*Mπ^2 - 3*mπp^2) - 3*mDelta^3*(2*mn^4 + mn^2*mπp^2 - 3*mπp^4) + mDelta^2*(-9*mn^3*mπp^2 + 15*mn*mπp^4) + 2*mDelta*mπp^2*(-5*mn^4 + mn^2*mπp^2 + mπp^4 + 3*Mπ^2*(mn^2 - mπp^2)))*mΣs^4 + 3*mπp^2*(-mn^2 + mπp^2)*(mDelta^2 + 3*mDelta*mn + 3*mn^2 - Mπ^2 + mπp^2)*mΣs^5 + (mn^2 - mπp^2)*(-3*mn*mπp^2 + 2*mDelta*(2*mn^2 + mπp^2))*mΣs^6 + (2*mn^4 - mn^2*mπp^2 - mπp^4)*mΣs^7))*B0[mπp^2, mDelta^2, mΣs^2])/(1728*mDelta^2*mπp^4*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mDelta^3*mLambda^7 - 3*mDelta^3*mLambda^6*(mDelta + mn + mΣs) + Mπ^6*(mDelta^3*mn + 2*mDelta^2*mπp^2 + 2*mDelta*mn*mπp^2 + mπp^4 + 2*(mDelta^2*mn + mDelta*mπp^2 + mn*mπp^2)*mΣs + 2*(mDelta*mn + mπp^2)*mΣs^2 + mn*mΣs^3) - mΣs^3*((mDelta - mn)*(mDelta + mn)^2*(mn^2 - mπp^2)*(2*mDelta^2 - 3*mn^2 + mπp^2) + (mDelta^2 - mn^2)^2*(mDelta*mn + 3*mn^2 - 2*mπp^2)*mΣs + 2*(mDelta^4*mn - 2*mDelta^2*mn^3 + 2*mn^5 - mn^3*mπp^2 + mDelta^3*(mn^2 - mπp^2))*mΣs^2 + 2*mn*(mDelta^3 + mn^3)*mΣs^3 + mn*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4) - Mπ^4*((mDelta + mn)*(mDelta^2 - mπp^2)*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2) + 2*(mDelta^4*mn - 2*mDelta^2*mn*mπp^2 + 2*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta*mπp^2*(mn^2 - mπp^2))*mΣs + 2*(2*mDelta^3*mn + 3*mn^2*mπp^2 - mπp^4 + mDelta^2*(mn^2 + mπp^2) + mDelta*(3*mn^3 - mn*mπp^2))*mΣs^2 + mn*(5*mDelta^2 + 3*mDelta*mn + 5*mn^2)*mΣs^3 + 2*(2*mDelta*mn + mn^2 + mπp^2)*mΣs^4 + 2*mn*mΣs^5) + Mπ^2*mΣs*(2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mn^2 - mπp^2) + 2*(mDelta + mn)*(mDelta^4*mn - 2*mDelta^2*mn^3 + 2*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta*(mn^2 - mπp^2)^2)*mΣs + (4*mDelta^4*mn + 2*mDelta^3*(mn^2 - mπp^2) - 4*mDelta^2*mn*(mn^2 + mπp^2) + 2*mDelta*(3*mn^4 - 4*mn^2*mπp^2 + mπp^4) + mn*(7*mn^4 - 4*mn^2*mπp^2 + mπp^4))*mΣs^2 + mn*(5*mDelta^3 + 2*mDelta^2*mn + 6*mDelta*mn^2 + 5*mn^3 - 4*mDelta*mπp^2)*mΣs^3 + 2*(2*mDelta^2*mn + 3*mn^3 - mn*mπp^2 + mDelta*(mn^2 - mπp^2))*mΣs^4 + 2*mn*(mDelta + mn)*mΣs^5 + mn*mΣs^6) + mDelta*mLambda^5*(-2*(2*mDelta^2 + mDelta*mn - mn^2)*(mDelta^2 - mπp^2) - mDelta*(mDelta^2 + 5*mDelta*mn + 4*mn^2)*mΣs + (5*mDelta^2 - 2*mDelta*mn + 2*mn^2)*mΣs^2 + Mπ^2*(7*mDelta^2 + 2*mπp^2 + 4*mDelta*mΣs - 2*mΣs^2)) + mDelta*mLambda^4*(-2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2) + 2*(mDelta + mn)*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs + 2*(3*mDelta^3 + mDelta^2*mn - mDelta*mn^2 + mn^3)*mΣs^2 + (5*mDelta^2 - 2*mDelta*mn + 2*mn^2)*mΣs^3 + Mπ^2*(5*mDelta^3 + 7*mDelta^2*mn + 4*mDelta*mπp^2 + 2*mn*mπp^2 + 2*(3*mDelta^2 + 2*mDelta*mn + mπp^2)*mΣs - 2*mn*mΣs^2 - 2*mΣs^3)) + mLambda^3*(-((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)^2) - 2*(mDelta - mn)*mn*(mDelta + mn)^2*(mDelta^2 - mπp^2)*mΣs + 2*(mDelta + mn)*(2*mDelta^4 - mn^2*mπp^2 + mDelta^2*(2*mn^2 - 3*mπp^2) - 2*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 + 2*(mDelta^4 + 4*mDelta^3*mn + 3*mDelta^2*mn^2 + mDelta*mn^3 + mn^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mn - 3*mDelta*mn^2 + mn^3)*mΣs^4 + Mπ^4*(-5*mDelta^3 - 4*mDelta*mπp^2 - 2*(3*mDelta^2 + mπp^2)*mΣs + 2*mΣs^3) + Mπ^2*((mDelta^2 - mπp^2)*(6*mDelta^3 + 3*mDelta^2*mn - 4*mDelta*mn^2 + 2*mDelta*mπp^2 + mn*mπp^2) + 2*(3*mDelta^4 + 4*mDelta^3*mn + mDelta*mn*mπp^2 + 2*mn^2*mπp^2 + 2*mDelta^2*(mn^2 - mπp^2))*mΣs + (-4*mDelta^3 + 4*mDelta^2*mn + 4*mDelta*mn^2 + 2*mn*mπp^2)*mΣs^2 - 2*(2*mDelta^2 + mDelta*mn + 2*mn^2)*mΣs^3 + (2*mDelta - mn)*mΣs^4)) + mLambda^2*(Mπ^4*(-2*mDelta^4 - 5*mDelta^3*mn - 6*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 - mπp^4 - (3*mDelta^3 + 6*mDelta^2*mn + 4*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs - 2*mDelta^2*mΣs^2 + 2*mn*mΣs^3 + mΣs^4) + mΣs*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mDelta^2 - 2*mn^2 + mπp^2) - 2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs - 2*(mDelta + mn)*(mDelta^4 - mn^4 + mn^2*mπp^2 + mDelta^2*(-4*mn^2 + 3*mπp^2) + 2*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 + (-3*mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 - 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mn - 3*mDelta*mn^2 + mn^3)*mΣs^4) + Mπ^2*((mDelta + mn)*(mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 4*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2) + (2*mDelta^5 + mDelta^4*mn + 4*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta^3*(mn^2 - 4*mπp^2) + 4*mDelta^2*(mn^3 - 2*mn*mπp^2) + mDelta*(6*mn^2*mπp^2 - 2*mπp^4))*mΣs + 2*(mDelta^4 + 2*mDelta*mn^3 + mn^2*mπp^2 + 4*mDelta^2*(mn^2 - mπp^2))*mΣs^2 + 2*(mDelta^3 + mDelta^2*mn + mDelta*mn^2 - 2*mn^3 + mn*mπp^2)*mΣs^3 + (2*mDelta^2 + mDelta*mn - 3*mn^2)*mΣs^4 + (2*mDelta - mn)*mΣs^5)) + mLambda*(Mπ^6*(mDelta + mΣs)*(mDelta^2 + 2*mπp^2 + mDelta*mΣs + mΣs^2) - mΣs^2*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mDelta^2 - 2*mn^2 + mπp^2) + (mDelta - mn)*(mDelta + mn)^2*(2*mDelta^3 + mDelta^2*mn - 2*mDelta*mn^2 - 3*mn^3 + 2*mn*mπp^2)*mΣs + 2*(mDelta + mn)*(mDelta^4 + mDelta^3*mn - 2*mDelta*mn^3 + mn^4 - mDelta^2*mπp^2 + mDelta*mn*mπp^2 - mn^2*mπp^2)*mΣs^2 + (mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 + 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + mn*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4) - Mπ^4*((mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 + mn*mπp^2) + (4*mDelta^4 + 3*mDelta^3*mn - 2*mDelta^2*mπp^2 + 2*mDelta*mn*mπp^2 + 4*mn^2*mπp^2 - mπp^4)*mΣs + mDelta*(5*mDelta^2 + 4*mDelta*mn + 6*mn^2 - 4*mπp^2)*mΣs^2 + (4*mDelta^2 + 3*mDelta*mn + 5*mn^2)*mΣs^3 + (2*mDelta + mn)*mΣs^4 + mΣs^5) + Mπ^2*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)^2 + (mDelta + mn)*(mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 2*mn^3 - 2*mDelta*mπp^2 + mn*mπp^2)*mΣs + (4*mDelta^5 + 5*mDelta^4*mn - 2*mn^3*mπp^2 + mn*mπp^4 + 2*mDelta^3*(mn^2 - 2*mπp^2) + 4*mDelta^2*(mn^3 - 2*mn*mπp^2) + 2*mDelta*(2*mn^4 - 4*mn^2*mπp^2 + mπp^4))*mΣs^2 + (5*mDelta^4 + 6*mDelta^3*mn + 8*mDelta*mn^3 + 7*mn^4 - 4*mDelta*mn*mπp^2 - 2*mn^2*mπp^2)*mΣs^3 + (4*mDelta^3 + 5*mDelta^2*mn + 3*mn^3 - 2*mn*mπp^2 + mDelta*(mn^2 - 2*mπp^2))*mΣs^4 + (2*mDelta^2 + 3*mDelta*mn + 3*mn^2)*mΣs^5 + mn*mΣs^6)))*C0[mLambda^2, mn^2, mπp^2, mΣs^2, Mπ^2, mDelta^2])/(288*mDelta^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2)))/(2*Sqrt[3]*f^3) + (hC*^2*((2*mLambda^7*mn*mπp^2 + 2*mLambda^6*mn*mπp^2*(-mn + mΞs - mΣs) - 2*mn*(MK^4 - mΞs^4)*mπp^2*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + 2*mLambda^5*mn*mπp^2*(-6*MK^2 + mn^2 - 4*mΞs^2 + mπp^2 + mn*mΣs + 5*mΣs^2 - 2*mΞs*(mn + mΣs)) - 2*mLambda^4*(mn*mΞs^5 + mπp^2*(MK^4 - 8*MK^2*mn^2 + 2*mn^4 + mn^2*mπp^2) + 2*mn*mΞs^4*mΣs + mn*mπp^2*(-5*MK^2 + 2*mn^2 + mπp^2)*mΣs + 10*mn*mπp^2*mΣs^3 - mπp^2*mΣs^4 + mn*mΣs^5 + mn*mΞs^3*(8*mπp^2 + 3*mΣs^2) + mn*mΞs^2*(-2*mn*mπp^2 - 2*mπp^2*mΣs + 3*mΣs^3) + mn*mΞs*(3*MK^2*mπp^2 - 2*mπp^4 - 5*mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 2*mΣs^4)) + mLambda^3*(2*mn^2*mΞs^5 + mn*mπp^2*(27*MK^4 - 8*MK^2*(mn^2 + 2*mπp^2) + 2*(mn^4 + 4*mn^2*mπp^2 + mπp^4)) - 2*mπp^2*(MK^4 + MK^2*mn^2 - 2*mn^2*mπp^2)*mΣs - 2*mn*mπp^2*(11*MK^2 + 3*mn^2 + mπp^2)*mΣs^2 + 16*mn^2*mπp^2*mΣs^3 - 28*mn*mπp^2*mΣs^4 + 2*(mn^2 + mπp^2)*mΣs^5 + mn*mΞs^4*(27*mπp^2 + 4*mn*mΣs) + 2*mn*mΞs^3*(10*mn*mπp^2 + 12*mπp^2*mΣs + 3*mn*mΣs^2) + 2*mn*mΞs^2*(mπp^2*(13*MK^2 - 3*mn^2 - 8*mπp^2) + mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 3*mn*mΣs^3) + 2*mΞs*(-(mπp^2*(MK^4 - 11*MK^2*mn^2 + 2*mn^4 + 3*mn^2*mπp^2)) + mn*mπp^2*(13*MK^2 - 4*(3*mn^2 + mπp^2))*mΣs - 10*mn^2*mπp^2*mΣs^2 - 6*mn*mπp^2*mΣs^3 + (2*mn^2 + mπp^2)*mΣs^4)) + mLambda^2*(2*mΞs^5*(mn^3 - mn*mπp^2) + 2*mπp^2*(MK^4*(-27*mn^2 + mπp^2) - mn^4*(mn^2 + mπp^2) + 4*MK^2*mn^2*(2*mn^2 + mπp^2)) - 2*mn*mπp^2*(25*MK^4 + 2*mn^4 + 3*mn^2*mπp^2 + mπp^4 - MK^2*(11*mn^2 + 7*mπp^2))*mΣs + 4*mn^2*mπp^2*(-MK^2 + mn^2 + mπp^2)*mΣs^2 + 20*mn*mπp^2*(mn^2 + mπp^2)*mΣs^3 - mπp^2*(mn^2 + 2*mπp^2)*mΣs^4 + mn*(2*mn^2 + mπp^2)*mΣs^5 + mn*mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 3*mπp^2*mΣs) + 2*mn*mΞs^3*(8*mπp^2*(mn^2 - mπp^2) - 6*mn*mπp^2*mΣs + 3*(mn^2 + mπp^2)*mΣs^2) + 2*mn*mΞs^2*(2*mn*mπp^2*(-MK^2 + mπp^2) + (-10*mn^2*mπp^2 + 4*mπp^4)*mΣs - 4*mn*mπp^2*mΣs^2 + 3*(mn^2 + mπp^2)*mΣs^3) + mn*mΞs*(mπp^2*(5*MK^4 + 2*(mn^2 + mπp^2)^2 - 2*MK^2*(mn^2 + 5*mπp^2)) - 2*mn*mπp^2*(8*MK^2 - 5*mn^2 + mπp^2)*mΣs + 2*mπp^2*(mn^2 - 7*mπp^2)*mΣs^2 - 12*mn*mπp^2*mΣs^3 + (4*mn^2 + 3*mπp^2)*mΣs^4)) + mLambda*(mΞs^5*(-2*mn^4 + mn^2*mπp^2) + mn*mπp^2*(-64*MK^6 + MK^4*(27*mn^2 + 28*mπp^2) - 4*MK^2*(3*mn^4 + 4*mn^2*mπp^2 + mπp^4) + 2*(mn^6 + mn^4*mπp^2 + mn^2*mπp^4 + mπp^6)) + mπp^2*(2*mn^2*(mn^2 + mπp^2)^2 + MK^4*(5*mn^2 + 2*mπp^2) - 2*MK^2*(3*mn^4 + 5*mn^2*mπp^2))*mΣs - 2*mn*mπp^2*(4*(mn^2 + mπp^2)^2 - MK^2*(13*mn^2 + 11*mπp^2))*mΣs^2 - 16*mn^2*mπp^2*(mn^2 + mπp^2)*mΣs^3 + 27*mn*mπp^2*(mn^2 + mπp^2)*mΣs^4 - 2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^5 + mn*mΞs^4*(-28*mn^2*mπp^2 + 27*mπp^4 - 4*mn^3*mΣs + 3*mn*mπp^2*mΣs) - 2*mn*mΞs^3*(mn^2 - mπp^2)*(10*mn*mπp^2 + 6*mπp^2*mΣs + 3*mn*mΣs^2) + 2*mn*mΞs^2*(mn^2 - mπp^2)*(mπp^2*(-11*MK^2 + 5*mn^2 + 4*mπp^2) + 7*mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 - 3*mn*mΣs^3) + mΞs*(-2*mπp^2*(MK^4*(25*mn^2 - mπp^2) - MK^2*(5*mn^4 + 7*mn^2*mπp^2) + mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)) - 2*mn*mπp^2*(8*MK^4 + 2*mn^2*(mn^2 + 2*mπp^2) - MK^2*(13*mn^2 + 5*mπp^2))*mΣs + 4*mn^2*mπp^2*(mn^2 + 2*mπp^2)*mΣs^2 + 12*mn*mπp^2*(2*mn^2 + mπp^2)*mΣs^3 - (4*mn^4 + 3*mn^2*mπp^2 + 2*mπp^4)*mΣs^4)))/(3456*mLambda*mn*mΞs^2*mπp^2*mΣs^2*Pi^2) + ((2*mLambda^7*mn^3 - 2*mn^3*(MK^2 - mΞs^2)^2*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + mLambda^6*(-2*MK^4 + 3*mn^3*(-mn + mΞs) - 6*mn^3*mΣs + 3*mn^2*mΣs^2 - 4*mn*mΣs^3 - 2*mΣs^4 + MK^2*(3*mn^2 + 4*mn*mΣs + 4*mΣs^2)) + mLambda*mn^3*(MK^2 - mΞs^2)*(MK^2*(2*mn^2 + mn*mΞs - mπp^2 + mn*mΣs) - mΞs*(mn*mΞs^2 - 4*(mn^2 - mπp^2)*(mn + mΣs) + mΞs*(-2*mn^2 + 3*mπp^2 + mn*mΣs))) + mLambda^4*(-3*mn^6 - 4*mn^3*mΞs^3 + 2*mn^4*mπp^2 - 6*mn^5*mΣs - 5*mn^4*mΣs^2 + mn^3*mΣs^3 + 4*mn*mπp^2*mΣs^3 + 4*mn^2*mΣs^4 + 2*mπp^2*mΣs^4 + mn*mΣs^5 + MK^4*(5*mn^2 + mn*mΞs + 2*mπp^2 + mn*mΣs) + mn^2*mΞs^2*(-5*mn^2 + 3*mn*mΣs - 3*mΣs^2) + mn*mΞs*mΣs*(-4*mn^3 - 6*mn^2*mΣs - mn*mΣs^2 + mΣs^3) + MK^2*(24*mn^4 + 3*mn^2*mΞs^2 - 6*mn^2*mπp^2 + 35*mn^3*mΣs - 4*mn*mπp^2*mΣs - 9*mn^2*mΣs^2 - 4*mπp^2*mΣs^2 - 2*mn*mΣs^3 + mn*mΞs*(-2*mn^2 + mn*mΣs - 2*mΣs^2))) + mLambda^5*(2*mn^5 - 2*mn^3*mΞs^2 + mn^3*mπp^2 + 4*mn^3*mΣs^2 + 7*mn^2*mΣs^3 - 2*mn*mΣs^4 - 2*mΣs^5 - 2*MK^4*(-mn + mΞs + mΣs) - mΞs*(6*mn^4 + 7*mn^3*mΣs - 3*mn^2*mΣs^2 + 4*mn*mΣs^3 + 2*mΣs^4) + MK^2*(-9*mn^3 - mn^2*mΣs + 4*mΣs^3 + mΞs*(3*mn^2 + 4*mn*mΣs + 4*mΣs^2))) + mLambda^2*mn^3*(MK^4*(5*mn + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mn + 8*mΣs) + 3*(mn + mΣs)*(mn^2 - 2*mπp^2 + mΣs^2) + mΞs*(-mn^2 - 4*mπp^2 + mn*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 - 3*(-mn + mΣs)*(mn + mΣs)^2 + mΞs^2*(4*mn + mΣs) - mΞs*(-7*mn^2 + 2*mπp^2 + mn*mΣs + 6*mΣs^2))) + mLambda^3*(MK^4*(38*mn^3 + 7*mn^2*mΞs - mn*mπp^2 + 2*mΞs*mπp^2 + 4*mn^2*mΣs + 2*mπp^2*mΣs) + (-mn + mΣs)*(mn + mΣs)^3*(-(mn*(2*mn^2 + mπp^2)) + (mn^2 + 2*mπp^2)*mΣs) + mn^2*mΞs^3*(mn^2 + 5*mn*mΣs - 3*mΣs^2) - 2*mn^2*mΞs^2*(-2*mn^3 + 2*mn*mπp^2 + 3*mn^2*mΣs + 6*mn*mΣs^2 + 3*mΣs^3) + mΞs*(mn + mΣs)*(-6*mn^5 - (mn^4 + 2*mn^2*mπp^2)*mΣs + 2*mn*(2*mn^2 + mπp^2)*mΣs^2 + (mn^2 + 2*mπp^2)*mΣs^3) + MK^2*(3*mn^2*mΞs^3 + 2*mn^2*mΞs^2*(mn + 3*mΣs) - mΞs*(-35*mn^4 + 6*mn^2*mπp^2 + (-56*mn^3 + 4*mn*mπp^2)*mΣs + 4*(2*mn^2 + mπp^2)*mΣs^2) - (mn + mΣs)*(9*mn^4 + 6*mn^2*mπp^2 - (7*mn^3 + 2*mn*mπp^2)*mΣs + (5*mn^2 + 4*mπp^2)*mΣs^2))))*A0[MK^2])/(1728*mLambda^3*mn^3*mΞs^2*mΣs^2*Pi^2) + ((2*mLambda^7*mπp^4 + 2*(MK^2 - mΞs^2)^2*mπp^4*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + mLambda^6*(-2*mΞs^5 - 2*mn*mπp^4 - 4*mΞs^4*mΣs - 5*mπp^4*mΣs - 7*mπp^2*mΣs^3 + 2*mΣs^5 - 2*mΞs^3*(-3*mπp^2 + mΣs^2) + 2*mΞs^2*(2*mπp^2*mΣs + mΣs^3) + mΞs*(5*mπp^4 - 6*mπp^2*mΣs^2 + 4*mΣs^4)) + mLambda^5*(2*mn*mΞs^5 + mπp^4*(-7*MK^2 + mn^2 + 2*mπp^2) + 4*mπp^4*mΣs^2 + 7*mn*mπp^2*mΣs^3 - 2*mπp^2*mΣs^4 - 2*mn*mΣs^5 + mΞs^4*(-mπp^2 + 4*mn*mΣs) + 2*mΞs^3*(-3*mn*mπp^2 - 2*mπp^2*mΣs + mn*mΣs^2) - mΞs^2*(7*mπp^4 + 4*mn*mπp^2*mΣs + 6*mπp^2*mΣs^2 + 2*mn*mΣs^3) - mΞs*(7*mn*mπp^4 + 6*mπp^4*mΣs - 6*mn*mπp^2*mΣs^2 + 5*mπp^2*mΣs^3 + 4*mn*mΣs^4)) + mLambda^4*(mΞs^5*(2*mn^2 - mπp^2) - mn*mπp^4*(-7*MK^2 + mn^2 + mπp^2) + mπp^4*(14*MK^2 - 3*mn^2 - 4*mπp^2)*mΣs + mn*mπp^4*mΣs^2 + mπp^2*(3*MK^2 + 4*mn^2 + 7*mπp^2)*mΣs^3 + mn*mπp^2*mΣs^4 - 2*(mn^2 + mπp^2)*mΣs^5 + mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 2*mπp^2*mΣs) + mΞs^3*(mπp^2*(3*MK^2 - 9*mn^2 + 8*mπp^2) - mn*mπp^2*mΣs + 2*(mn^2 - 2*mπp^2)*mΣs^2) - mΞs^2*(3*mn*mπp^4 + mπp^2*(-6*MK^2 + 10*mn^2 - 3*mπp^2)*mΣs + (2*mn^2 + 5*mπp^2)*mΣs^3) + mΞs*(mπp^4*(-2*MK^2 - 4*mn^2 + mπp^2) - 6*mn*mπp^4*mΣs + 6*mπp^2*(MK^2 + mπp^2)*mΣs^2 + mn*mπp^2*mΣs^3 - 4*(mn^2 + mπp^2)*mΣs^4)) + mLambda^3*(-2*mΞs^5*(mn^3 - mn*mπp^2) + mπp^4*(5*MK^4 + MK^2*(mn^2 - 5*mπp^2) + mπp^2*(mn^2 + 2*mπp^2)) + mn*mπp^4*(-MK^2 + 2*mn^2 + mπp^2)*mΣs - 2*mπp^4*(mn^2 + 2*mπp^2)*mΣs^2 - mn*mπp^2*(3*MK^2 + 4*mn^2 + 2*mπp^2)*mΣs^3 + mπp^2*(mn^2 + 2*mπp^2)*mΣs^4 + mn*(2*mn^2 + mπp^2)*mΣs^5 - 2*mΞs^4*(mn^2 - mπp^2)*(-mπp^2 + 2*mn*mΣs) + mΞs^3*(3*mn*mπp^2*(-MK^2 + 3*mn^2 - 3*mπp^2) + 5*mπp^2*(mn^2 - 2*mπp^2)*mΣs + (-2*mn^3 + 5*mn*mπp^2)*mΣs^2) + mΞs^2*(mπp^4*(-2*MK^2 + 12*mn^2 - 11*mπp^2) + mn*mπp^2*(-6*MK^2 + 10*mn^2 - 3*mπp^2)*mΣs + 6*mπp^2*(mn^2 + mπp^2)*mΣs^2 + 2*(mn^3 + 2*mn*mπp^2)*mΣs^3) + mΞs*(3*mn*mπp^4*(3*MK^2 + mn^2 - 2*mπp^2) + mπp^4*(14*MK^2 + 3*mn^2 - 12*mπp^2)*mΣs - 3*mn*mπp^2*(2*MK^2 + mπp^2)*mΣs^2 + (4*mn^2*mπp^2 + 5*mπp^4)*mΣs^3 + 2*mn*(2*mn^2 + mπp^2)*mΣs^4)) - mLambda*(MK^2 - mΞs^2)*mπp^4*(MK^2*(2*mn^2 + mn*mΞs - mπp^2 + mn*mΣs) - mΞs*(mn*mΞs^2 - 4*(mn^2 - mπp^2)*(mn + mΣs) + mΞs*(-2*mn^2 + 3*mπp^2 + mn*mΣs))) - mLambda^2*mπp^4*(MK^4*(5*mn + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mn + 8*mΣs) + (mn + mΣs)*(mn^2 - 4*mπp^2 + 3*mΣs^2) + mΞs*(-3*mn^2 - 2*mπp^2 + mn*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 + mΞs^2*(4*mn + mΣs) - (mn + mΣs)*(-5*mn^2 + 2*mπp^2 + 3*mΣs^2) - mΞs*(-9*mn^2 + 4*mπp^2 + mn*mΣs + 6*mΣs^2))))*A0[mΞs^2])/(1728*mLambda^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((5*MK^4*mn^3*mπp^4 - 7*MK^2*mn^5*mπp^4 + 2*mn^7*mπp^4 + MK^4*mn*mπp^6 - 5*MK^2*mn^3*mπp^6 + 2*mn^5*mπp^6 + 2*mn^3*mπp^8 + 2*mΞs^5*(mn^6 - mn^4*mπp^2) - 4*MK^4*mn^2*mπp^4*mΣs - 2*MK^2*mn^4*mπp^4*mΣs + 5*mn^6*mπp^4*mΣs - 2*MK^4*mπp^6*mΣs + 2*MK^2*mn^2*mπp^6*mΣs + mn^4*mπp^6*mΣs - 2*MK^2*mn^3*mπp^4*mΣs^2 - 7*mn^5*mπp^4*mΣs^2 + 2*MK^2*mn*mπp^6*mΣs^2 - 11*mn^3*mπp^6*mΣs^2 + 3*MK^2*mn^4*mπp^2*mΣs^3 + 6*mn^6*mπp^2*mΣs^3 + 5*MK^2*mn^2*mπp^4*mΣs^3 + 8*mn^4*mπp^4*mΣs^3 + 4*MK^2*mπp^6*mΣs^3 + 4*mn^2*mπp^6*mΣs^3 - mn^5*mπp^2*mΣs^4 - 2*mn^3*mπp^4*mΣs^4 - 3*mn*mπp^6*mΣs^4 - 2*mn^6*mΣs^5 - mn^4*mπp^2*mΣs^5 - mn^2*mπp^4*mΣs^5 - 2*mπp^6*mΣs^5 + 2*mn^3*mΞs^4*(mn^2 - mπp^2)*(-mπp^2 + 2*mn*mΣs) + mn^2*mΞs^3*(mn^2 - mπp^2)*((3*MK^2 - 7*mn^2)*mπp^2 - 5*mn*mπp^2*mΣs + (2*mn^2 - 3*mπp^2)*mΣs^2) - 2*mn^2*mΞs^2*(mn^2 - mπp^2)*(-2*mn*mπp^4 + 3*(-MK^2 + mn^2)*mπp^2*mΣs + 3*mn*mπp^2*mΣs^2 + (mn^2 + 3*mπp^2)*mΣs^3) - mΞs*(mπp^4*(5*mn^6 + 4*mn^4*mπp^2 + MK^4*(7*mn^2 + 2*mπp^2) - 2*MK^2*(7*mn^4 + 2*mn^2*mπp^2)) + 2*mn*mπp^4*(3*mn^2*(mn^2 + 2*mπp^2) - MK^2*(7*mn^2 + 2*mπp^2))*mΣs - mπp^2*(4*mn^6 + 3*mn^4*mπp^2 + 2*mn^2*mπp^4 + MK^2*(6*mn^4 + 8*mn^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*(2*mn^5*mπp^2 + 5*mn^3*mπp^4 + 2*mn*mπp^6)*mΣs^3 + (4*mn^6 + 2*mn^4*mπp^2 + mn^2*mπp^4 + 2*mπp^6)*mΣs^4) + mLambda^3*(2*mn^3*mΞs^5 + (2*MK^4 - MK^2*mn^2 - mn^4)*mπp^4 + 4*mn^3*mΞs^4*mΣs + mn*(-4*MK^2 + 3*mn^2)*mπp^4*mΣs - (4*MK^2 + 5*mn^2)*mπp^4*mΣs^2 - 2*mn^3*mΞs^2*mΣs^3 + (9*mn^3*mπp^2 + 4*mn*mπp^4)*mΣs^3 + 2*mπp^4*mΣs^4 - 2*mn^3*mΣs^5 + 2*mn^3*mΞs^3*(-2*mπp^2 + mΣs^2) + 2*mn^3*mΞs*(mπp^4 + 5*mπp^2*mΣs^2 - 2*mΣs^4)) + mLambda^2*(-2*mn^4*mΞs^5 + mn*mπp^4*(-2*MK^4 + MK^2*mn^2 + mn^4 + mn^2*mπp^2) + (2*MK^4 + 3*MK^2*mn^2 - 4*mn^4)*mπp^4*mΣs + 12*mn^3*mπp^4*mΣs^2 - (9*mn^4*mπp^2 + 4*MK^2*mπp^4 + 9*mn^2*mπp^4)*mΣs^3 + 2*mn*mπp^2*(mn^2 + mπp^2)*mΣs^4 + 2*(mn^4 + mπp^4)*mΣs^5 + mn^3*mΞs^4*(mπp^2 - 4*mn*mΣs) + 2*mn^3*mΞs^3*(2*mn*mπp^2 + 2*mπp^2*mΣs - mn*mΣs^2) + 2*mn^3*mΞs^2*(-mπp^4 + 3*mπp^2*mΣs^2 + mn*mΣs^3) + mΞs*((2*MK^4 - MK^2*mn^2 - 3*mn^4)*mπp^4 + mn*(-4*MK^2 + 3*mn^2)*mπp^4*mΣs - (10*mn^4*mπp^2 + 4*MK^2*mπp^4 + 5*mn^2*mπp^4)*mΣs^2 + (5*mn^3*mπp^2 + 4*mn*mπp^4)*mΣs^3 + 2*(2*mn^4 + mπp^4)*mΣs^4)) - mLambda*(mΞs^5*(2*mn^5 - mn^3*mπp^2) + mπp^4*(mn^4*(2*mn^2 + mπp^2) + MK^4*(5*mn^2 + 2*mπp^2) - MK^2*(7*mn^4 + 4*mn^2*mπp^2)) + mn*mπp^4*(MK^4 + 7*mn^4 + 6*mn^2*mπp^2 - MK^2*(9*mn^2 + 4*mπp^2))*mΣs - mπp^4*(-3*mn^4 + 2*mn^2*mπp^2 + MK^2*(9*mn^2 + 4*mπp^2))*mΣs^2 + mn*mπp^2*(6*mn^4 + 9*mn^2*mπp^2 + 4*mπp^4 + MK^2*(3*mn^2 - 2*mπp^2))*mΣs^3 + mπp^2*(mn^4 + 4*mn^2*mπp^2 + 2*mπp^4)*mΣs^4 + (-2*mn^5 - 2*mn^3*mπp^2 + mn*mπp^4)*mΣs^5 + mn^3*mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 2*mπp^2*mΣs) + mn^3*mΞs^3*(mπp^2*(3*MK^2 - 7*mn^2 + 2*mπp^2) - mn*mπp^2*mΣs + 2*(mn^2 - 2*mπp^2)*mΣs^2) - mn^2*mΞs^2*((-3*MK^2 + mn^2)*mπp^4 - 3*mn*mπp^2*(2*MK^2 - 2*mn^2 + mπp^2)*mΣs + 3*mπp^4*mΣs^2 + (2*mn^3 + 5*mn*mπp^2)*mΣs^3) + mn*mΞs*(mπp^4*(MK^4 + MK^2*mn^2 - mn^2*mπp^2) + mn*(MK^2 + 6*mn^2)*mπp^4*mΣs + mπp^2*(4*mn^4 + 3*mn^2*mπp^2 + MK^2*(6*mn^2 - 2*mπp^2))*mΣs^2 + mn*mπp^2*(mn^2 - mπp^2)*mΣs^3 + (-4*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs^4)))*A0[mΣs^2])/(1728*mn^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((-2*mLambda^11 + mLambda^10*(-2*mn - 3*mΞs + mΣs) + 2*(MK^2 - mΞs^2)^3*(mn^2 - mπp^2)^2*(mn + mΞs + mΣs) + mLambda^9*(9*MK^2 + mn^2 - mn*mΞs + 4*mΞs^2 + mπp^2 + 6*mn*mΣs + 2*mΞs*mΣs - 12*mΣs^2) + mLambda^8*(mn^3 + 7*mΞs^3 - 2*mn*mπp^2 + MK^2*(9*mn + 11*mΞs - 9*mΣs) + 10*mn^2*mΣs + mπp^2*mΣs - 9*mn*mΣs^2 - 21*mΣs^3 - mΞs^2*(-8*mn + mΣs) + 3*mΞs*(mn^2 + mπp^2 + 4*mn*mΣs - 2*mΣs^2)) + mLambda*(MK^2 - mΞs^2)^2*(mn^2 - mπp^2)*(MK^2*(2*mn^2 + 3*mn*mΞs + mπp^2 + 3*mn*mΣs) - mΞs*(3*mn*mΞs^2 + 4*(mn^2 - mπp^2)*(mn + mΣs) + 3*mΞs*(2*mn^2 - mπp^2 + mn*mΣs))) + mLambda^7*(-12*MK^4 + mn^4 - 2*mΞs^4 - 2*mn^2*mπp^2 + mπp^4 + mΞs^3*(5*mn - 4*mΣs) + 6*mn^3*mΣs + 6*mn*mπp^2*mΣs + 6*mn^2*mΣs^2 + 6*mπp^2*mΣs^2 - 12*mn*mΣs^3 - 12*mΣs^4 + mΞs^2*(mn^2 + mπp^2 - 6*mn*mΣs + 30*mΣs^2) + mΞs*(2*mn^3 - mn*mπp^2 + 11*mn^2*mΣs + 2*mπp^2*mΣs + 9*mn*mΣs^2 - 3*mΣs^3) - MK^2*(3*mΞs^2 + 2*mΞs*(-mn + 5*mΣs) + 9*(mn^2 + 3*mn*mΣs - 2*mΣs^2))) - mLambda^2*(MK^2 - mΞs^2)*(MK^4*(mΞs*(4*mn^2 - 2*mπp^2) + (7*mn^2 - 5*mπp^2)*(mn + mΣs)) + mΞs^2*(mΞs^3*(mn^2 + mπp^2) + mΞs^2*(-2*mn^3 + 4*mn*mπp^2 + (mn^2 + mπp^2)*mΣs) + mΞs*(mn^2 - mπp^2)*(mn^2 - 4*mπp^2 - 9*mn*mΣs - 6*mΣs^2) - (mn^2 - mπp^2)*(mn + mΣs)*(-5*mn^2 + 2*mπp^2 + 3*mΣs^2)) + MK^2*(mΞs^3*(-5*mn^2 + mπp^2) + mΞs^2*(-5*mn^3 + mn*mπp^2 - 8*mn^2*mΣs + 4*mπp^2*mΣs) + 3*(mn^2 - mπp^2)*(mn + mΣs)*(mn^2 - 2*mπp^2 + mΣs^2) + mΞs*(mn^2 - mπp^2)*(7*mn^2 - 4*mπp^2 + 9*mn*mΣs + 6*mΣs^2))) - mLambda^6*(5*mΞs^5 + MK^4*(12*mn + 4*mΞs - 15*mΣs) + mΞs^4*(10*mn + mΣs) + mΞs^3*(8*mn^2 + 5*mπp^2 + 21*mn*mΣs - 18*mΣs^2) - 6*mn*mΞs*(mn + mΣs)*(mn^2 + mπp^2 - 2*mΣs^2) - mΞs^2*(2*mn^3 + 8*mn*mπp^2 + 11*mn^2*mΣs - mπp^2*mΣs + 24*mn*mΣs^2 + 24*mΣs^3) + (mn + mΣs)*(-mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 - 3*(mn^2 + 3*mπp^2)*mΣs^2 + 6*mΣs^4) + MK^2*(3*mΞs^3 + mΞs^2*(20*mn + 26*mΣs) + mΞs*(28*mn^2 + 7*mπp^2 + 39*mn*mΣs - 30*mΣs^2) - 3*(mn + mΣs)*(-3*mn^2 + 5*mπp^2 - 6*mn*mΣs + 10*mΣs^2))) - mLambda^3*(MK^6*(7*mn^2 + 9*mn*mΞs + 4*mπp^2 + 15*mn*mΣs) - MK^4*(-3*mn^4 + 21*mn*mΞs^3 + 6*mn^2*mπp^2 + 3*mπp^4 + 6*mn*mπp^2*mΣs - 6*mπp^2*mΣs^2 - 6*mn*mΣs^3 + mΞs^2*(29*mn^2 + 2*mπp^2 + 33*mn*mΣs) - 2*mΞs*(-7*mn^3 + 2*mn*mπp^2 - 7*mn^2*mΣs + 8*mπp^2*mΣs + 6*mn*mΣs^2)) - mΞs^3*(3*mn*mΞs^4 + 3*mΞs^3*(2*mn^2 + mπp^2 + mn*mΣs) - (mn^2 - mπp^2)*(mn + mΣs)*(-17*mn^2 + 8*mπp^2 + 9*mΣs^2) + mΞs^2*(17*mn^3 - 7*mn*mπp^2 - 4*mn^2*mΣs + 2*mπp^2*mΣs - 12*mn*mΣs^2) + mΞs*(22*mn^4 - 23*mn^2*mπp^2 + 7*mπp^4 + 3*mn*(mn^2 + mπp^2)*mΣs - 6*(3*mn^2 - 2*mπp^2)*mΣs^2 - 6*mn*mΣs^3)) + MK^2*mΞs*(15*mn*mΞs^4 + mΞs^3*(28*mn^2 + mπp^2 + 21*mn*mΣs) - (mn^2 - mπp^2)*(mn + mΣs)*(-mn^2 - 8*mπp^2 + 9*mΣs^2) + mΞs^2*(31*mn^3 - 11*mn*mπp^2 + 2*(5*mn^2 - 7*mπp^2)*mΣs - 24*mn*mΣs^2) + 3*mΞs*(mn^4 + 5*mn^2*mπp^2 - 2*mπp^4 + (mn^3 + 3*mn*mπp^2)*mΣs + (-6*mn^2 + 2*mπp^2)*mΣs^2 - 4*mn*mΣs^3))) + mLambda^5*(5*MK^6 + MK^4*(-13*mΞs^2 + 8*mΞs*(mn + mΣs) + 3*(5*mn^2 + mπp^2 + 12*mn*mΣs - 2*mΣs^2)) + MK^2*(2*mΞs^4 - 3*mπp^2*(mn^2 + mπp^2) - 9*mn*(mn^2 + mπp^2)*mΣs - 6*mn^2*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4 - mΞs^3*(7*mn + 22*mΣs) + 3*mΞs^2*(-2*mn^2 - 5*mπp^2 - 13*mn*mΣs + 6*mΣs^2) + mΞs*(mn + mΣs)*(-19*mn^2 + 2*mπp^2 - 6*mn*mΣs + 15*mΣs^2)) + mΞs*(mΞs^4*(-7*mn + 2*mΣs) - mΞs^3*(8*mn^2 + 5*mπp^2 + 3*mn*mΣs + 18*mΣs^2) - mΞs^2*(4*mn^3 - 5*mn*mπp^2 - 5*mn^2*mΣs + 4*mπp^2*mΣs + 9*mn*mΣs^2 + 9*mΣs^3) + mΞs*(mn^4 + 16*mn^2*mπp^2 - 5*mπp^4 + 12*(2*mn^3 - mn*mπp^2)*mΣs + 6*(mn^2 - 3*mπp^2)*mΣs^2 - 12*mn*mΣs^3) + (mn + mΣs)*(5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4 + 3*(-5*mn^2 + mπp^2)*mΣs^2 + 6*mΣs^4))) + mLambda^4*(MK^6*(5*mn - 4*mΞs - 7*mΣs) + MK^4*(3*mΞs^3 + 3*mΞs^2*mΣs + mΞs*(29*mn^2 - 4*mπp^2 + 27*mn*mΣs - 18*mΣs^2) - 3*(-5*mn^3 + 6*mn*mπp^2 - 8*mn^2*mΣs + 7*mπp^2*mΣs + mn*mΣs^2 + 3*mΣs^3)) + MK^2*(3*mΞs^4*(-3*mn + mΣs) + 6*(mn + mΣs)*(-mπp^2 + mΣs^2)^2 + 3*mΞs^3*(-7*mn^2 - 3*mπp^2 - 12*mn*mΣs + 10*mΣs^2) + 2*mΞs^2*(5*mn^3 - 4*mn*mπp^2 + 5*mn^2*mΣs - mπp^2*mΣs + 15*mn*mΣs^2 + 12*mΣs^3) + mΞs*(-mn^4 - 7*mn^2*mπp^2 + 2*mπp^4 + 3*(mn^3 - 7*mn*mπp^2)*mΣs + 6*(2*mn^2 - 3*mπp^2)*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4)) + mΞs^2*(mΞs^5 + mΞs^4*(4*mn + mΣs) + mΞs^3*(4*mn^2 + mπp^2 + 9*mn*mΣs - 12*mΣs^2) - mΞs^2*(-11*mn^3 + 10*mn*mπp^2 + (10*mn^2 + mπp^2)*mΣs + 27*mn*mΣs^2 + 15*mΣs^3) - 2*(mn + mΣs)*(2*mn^4 + 2*mn^2*mπp^2 - mπp^4 - 6*mn^2*mΣs^2 + 3*mΣs^4) - mΞs*(-13*mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 + (-33*mn^3 + 15*mn*mπp^2)*mΣs + 6*(-2*mn^2 + mπp^2)*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4))))*B0[mLambda^2, MK^2, mΞs^2])/(1728*mLambda^3*mΞs^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((-2*mn^11 + mn^10*mΞs - 12*mn^9*mΞs^2 - 21*mn^8*mΞs^3 - 12*mn^7*mΞs^4 - 6*mn^6*mΞs^5 + mn^9*mπp^2 + mn^8*mΞs*mπp^2 + 6*mn^7*mΞs^2*mπp^2 + 9*mn^6*mΞs^3*mπp^2 + mn^7*mπp^4 - 2*mn^6*mΞs*mπp^4 - 3*mn^10*mΣs + 2*mn^9*mΞs*mΣs - 6*mn^8*mΞs^2*mΣs - 3*mn^7*mΞs^3*mΣs + 6*mn^5*mΞs^5*mΣs + 3*mn^8*mπp^2*mΣs + 2*mn^7*mΞs*mπp^2*mΣs + 3*mn^5*mΞs^3*mπp^2*mΣs - 4*mn^5*mΞs*mπp^4*mΣs + 4*mn^9*mΣs^2 - mn^8*mΞs*mΣs^2 + 30*mn^7*mΞs^2*mΣs^2 + 24*mn^6*mΞs^3*mΣs^2 - 6*mn^4*mΞs^5*mΣs^2 + mn^7*mπp^2*mΣs^2 - mn^6*mΞs*mπp^2*mΣs^2 - 18*mn^5*mΞs^2*mπp^2*mΣs^2 - 5*mn^5*mπp^4*mΣs^2 + 2*mn^4*mΞs*mπp^4*mΣs^2 + 7*mn^8*mΣs^3 - 4*mn^7*mΞs*mΣs^3 + 18*mn^6*mΞs^2*mΣs^3 - 9*mn^5*mΞs^3*mΣs^3 - 12*mn^4*mΞs^4*mΣs^3 - 5*mn^6*mπp^2*mΣs^3 - 4*mn^5*mΞs*mπp^2*mΣs^3 - 6*mn^4*mΞs^2*mπp^2*mΣs^3 + 9*mn^3*mΞs^3*mπp^2*mΣs^3 - 2*mn^4*mπp^4*mΣs^3 + 8*mn^3*mΞs*mπp^4*mΣs^3 - 2*mn^7*mΣs^4 - mn^6*mΞs*mΣs^4 - 18*mn^5*mΞs^2*mΣs^4 - 15*mn^4*mΞs^3*mΣs^4 - 5*mn^5*mπp^2*mΣs^4 - mn^4*mΞs*mπp^2*mΣs^4 + 12*mn^3*mΞs^2*mπp^2*mΣs^4 + 3*mn^2*mΞs^3*mπp^2*mΣs^4 + 7*mn^3*mπp^4*mΣs^4 + 2*mn^2*mΞs*mπp^4*mΣs^4 - 5*mn^6*mΣs^5 + 2*mn^5*mΞs*mΣs^5 - 12*mn^4*mΞs^2*mΣs^5 + mn^4*mπp^2*mΣs^5 + 2*mn^3*mΞs*mπp^2*mΣs^5 + 6*mn^2*mΞs^2*mπp^2*mΣs^5 + 4*mn^2*mπp^4*mΣs^5 - 4*mn*mΞs*mπp^4*mΣs^5 + mn^4*mΞs*mΣs^6 + 3*mn^3*mπp^2*mΣs^6 + mn^2*mΞs*mπp^2*mΣs^6 - 3*mn*mπp^4*mΣs^6 - 2*mΞs*mπp^4*mΣs^6 + mn^4*mΣs^7 + mn^2*mπp^2*mΣs^7 - 2*mπp^4*mΣs^7 + MK^6*(mn^2 - mπp^2)*(5*mn^3 - 7*mn^2*mΞs + mn*mπp^2 - 2*mΞs*mπp^2 - 4*mn^2*mΣs - 2*mπp^2*mΣs) - MK^4*(12*mn^7 - 3*mn^5*mπp^2 - 3*mn^3*mπp^4 + mΞs^3*(9*mn^4 - 3*mn^2*mπp^2) + 4*mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs + mn*(13*mn^4 - 2*mn^2*mπp^2 + mπp^4)*mΣs^2 + (-3*mn^4 + 3*mn^2*mπp^2 + 6*mπp^4)*mΣs^3 + 6*mn^2*mΞs^2*(mn^3 + mn*mπp^2 + 3*mn^2*mΣs - mπp^2*mΣs) + mΞs*(-15*mn^6 + 21*mn^4*mπp^2 + 6*mn^2*mπp^4 + 4*mn*(-2*mn^4 + 4*mn^2*mπp^2 + mπp^4)*mΣs + (-3*mn^4 + 9*mn^2*mπp^2 + 6*mπp^4)*mΣs^2)) + mLambda^5*(2*MK^6 + mn^6 + 5*mn^5*mΣs - 4*mn^4*mΣs^2 + 17*mn^3*mΣs^3 + 5*mn^2*mΣs^4 - 4*mn*mΣs^5 - 2*mΣs^6 - MK^4*(3*mn^2 + 4*mn*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mn^3 - 2*mn^2*mΣs + 8*mn*mΣs^2 + 6*mΣs^3)) + mLambda^4*(mn + mΞs + mΣs)*(2*MK^6 + mn^6 + 5*mn^5*mΣs - 4*mn^4*mΣs^2 + 17*mn^3*mΣs^3 + 5*mn^2*mΣs^4 - 4*mn*mΣs^5 - 2*mΣs^6 - MK^4*(3*mn^2 + 4*mn*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mn^3 - 2*mn^2*mΣs + 8*mn*mΣs^2 + 6*mΣs^3)) + MK^2*(6*mn^4*mΞs^5 + 12*mn^4*mΞs^4*(mn + mΣs) + 3*mn^2*mΞs^3*(10*mn^4 - 4*mn^2*mπp^2 + (5*mn^3 - 3*mn*mπp^2)*mΣs + (8*mn^2 - 2*mπp^2)*mΣs^2) + (mn + mΣs)^2*(9*mn^7 - 3*mn^3*mπp^4 + (-7*mn^6 - 7*mn^4*mπp^2 + 8*mn^2*mπp^4)*mΣs + (2*mn^5 - mn^3*mπp^2 - 7*mn*mπp^4)*mΣs^2 + 6*mπp^4*mΣs^3) + 6*mn^2*mΞs^2*(3*mn^5 + (5*mn^4 - 3*mn^2*mπp^2)*mΣs + (3*mn^3 - mn*mπp^2)*mΣs^2 + (5*mn^2 - 2*mπp^2)*mΣs^3) + mΞs*(mn + mΣs)*(-9*mn^7 + 15*mn^5*mπp^2 + 6*mn^3*mπp^4 - (mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4)*mΣs + (-25*mn^5 + 11*mn^3*mπp^2 + 2*mn*mπp^4)*mΣs^2 + 3*(mn^4 + mn^2*mπp^2 + 2*mπp^4)*mΣs^3)) + mLambda^3*(MK^6*(-7*mn^2 + 3*mn*mΞs - 4*mπp^2 + 3*mn*mΣs) + 3*mn^2*mΞs^2*(mn^4 - 5*mn^3*mΣs + 4*mn^2*mΣs^2 - 3*mn*mΣs^3 - mΣs^4) + 3*mn*mΞs*(2*mn^6 + 2*mn^5*mΣs + 8*mn^4*mΣs^2 + 11*mn^3*mΣs^3 + mn^2*mΣs^4 - 3*mn*mΣs^5 - mΣs^6) - (mn + mΣs)*(-mn^7 + 5*mn^5*mπp^2 - (mn^6 + 10*mn^4*mπp^2)*mΣs - (mn^5 - 14*mn^3*mπp^2)*mΣs^2 + (5*mn^4 + 11*mn^2*mπp^2)*mΣs^3 - 4*mn*(4*mn^2 + mπp^2)*mΣs^4 - (mn^2 + 4*mπp^2)*mΣs^5 + 3*mn*mΣs^6) + MK^4*(15*mn^4 - 3*mn^2*mΞs^2 + 9*mn^2*mπp^2 + 2*(7*mn^3 + 4*mn*mπp^2)*mΣs + 12*(mn^2 + mπp^2)*mΣs^2 - 9*mn*mΣs^3 - 9*mn*mΞs*mΣs*(mn + mΣs)) + MK^2*(-9*mn^6 - (19*mn^5 + 7*mn^3*mπp^2)*mΣs + 2*(5*mn^4 - mn^2*mπp^2)*mΣs^2 - (31*mn^3 + 16*mn*mπp^2)*mΣs^3 - 3*(mn^2 + 4*mπp^2)*mΣs^4 + 9*mn*mΣs^5 + 3*mn^2*mΞs^2*mΣs*(3*mn + 2*mΣs) + 3*mn*mΞs*(-3*mn^4 + mn^3*mΣs - mn^2*mΣs^2 + 6*mn*mΣs^3 + 3*mΣs^4))) + mLambda^2*(-(MK^6*(mn*(7*mn^2 + mπp^2) + mΞs*(7*mn^2 + 4*mπp^2) + 4*(mn^2 + mπp^2)*mΣs)) + 3*mn^2*mΞs^3*(mn^4 - 5*mn^3*mΣs + 4*mn^2*mΣs^2 - 3*mn*mΣs^3 - mΣs^4) + (-mn + mΣs)*(mn + mΣs)^2*(-mn^6 + 2*mn^4*mπp^2 - 2*(mn^5 + 4*mn^3*mπp^2)*mΣs - 6*mn^2*mπp^2*mΣs^2 + 5*mn*(mn^2 + mπp^2)*mΣs^3 + (mn^2 + 4*mπp^2)*mΣs^4) + 6*mn^2*mΞs^2*(mn^5 - 2*mn^4*mΣs + mn^3*mΣs^2 + 2*mn^2*mΣs^3 - 3*mn*mΣs^4 - mΣs^5) + mΞs*(mn + mΣs)*(10*mn^7 - 5*mn^5*mπp^2 + (mn^6 + 10*mn^4*mπp^2)*mΣs + 2*(5*mn^5 - 7*mn^3*mπp^2)*mΣs^2 - (5*mn^4 + 11*mn^2*mπp^2)*mΣs^3 + (-5*mn^3 + 4*mn*mπp^2)*mΣs^4 + (mn^2 + 4*mπp^2)*mΣs^5) + MK^4*(15*mn^5 - 3*mn^2*mΞs^3 + 6*mn^3*mπp^2 - 6*mn^2*mΞs^2*mΣs + (29*mn^4 + 11*mn^2*mπp^2)*mΣs + (29*mn^3 + 11*mn*mπp^2)*mΣs^2 + 3*(3*mn^2 + 4*mπp^2)*mΣs^3 + mΞs*(24*mn^4 + 9*mn^2*mπp^2 + 2*(7*mn^3 + 4*mn*mπp^2)*mΣs + 3*(5*mn^2 + 4*mπp^2)*mΣs^2)) + MK^2*(-3*mn^5*(3*mn^2 + mπp^2) - 7*mn^4*(4*mn^2 + mπp^2)*mΣs - 3*(2*mn^5 + 5*mn^3*mπp^2)*mΣs^2 - 3*(7*mn^4 + 2*mn^2*mπp^2)*mΣs^3 - (28*mn^3 + 19*mn*mπp^2)*mΣs^4 - 6*(mn^2 + 2*mπp^2)*mΣs^5 + 3*mn^2*mΞs^3*mΣs*(3*mn + 2*mΣs) + 6*mn^2*mΞs^2*(-mn^3 + 2*mn^2*mΣs + 3*mn*mΣs^2 + 2*mΣs^3) - mΞs*(27*mn^6 + (25*mn^5 + 7*mn^3*mπp^2)*mΣs + 2*mn^2*(-5*mn^2 + mπp^2)*mΣs^2 + 2*(5*mn^3 + 8*mn*mπp^2)*mΣs^3 + 3*(3*mn^2 + 4*mπp^2)*mΣs^4))) - mLambda*(-((-mn + mΣs)^2*(mn + mΣs)^4*(-2*(mn^4 + mn^2*mπp^2 + mπp^4) + 3*mn*(mn^2 + mπp^2)*mΣs)) + MK^6*(-5*mn^4 - 5*mn^2*mπp^2 - 2*mπp^4 + 3*mn*mΞs*(5*mn^2 + mπp^2) + 3*mn*(3*mn^2 + mπp^2)*mΣs) + 6*mn^4*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) - 3*mn*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-2*mn^3*(mn^2 + mπp^2) - 2*mn^4*mΣs + 2*mn*(mn^2 + mπp^2)*mΣs^2 + (mn^2 + mπp^2)*mΣs^3) + 6*mn^3*mΞs^3*(2*mn^4 + 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 + mΣs^4) + 3*mn^2*mΞs^2*(mn + mΣs)*(3*mn^3*(mn^2 - mπp^2) + (-6*mn^4 + 2*mn^2*mπp^2)*mΣs - 2*mn*(mn^2 + mπp^2)*mΣs^2 + (5*mn^2 - mπp^2)*mΣs^3 + 4*mn*mΣs^4) + MK^4*(6*mn^3*mΞs^3 + 6*mn^2*(2*mn^4 + 3*mn^2*mπp^2 + mπp^4) + 4*mn*(-2*mn^4 + mn^2*mπp^2 + mπp^4)*mΣs + 6*mπp^2*(mn^2 + mπp^2)*mΣs^2 - 3*(7*mn^3 + 3*mn*mπp^2)*mΣs^3 + 3*mn^2*mΞs^2*(mn^2 - mπp^2 + 4*mn*mΣs) - 3*mn*mΞs*(2*mn^2*(6*mn^2 + mπp^2) + 3*mn*(3*mn^2 + mπp^2)*mΣs + (11*mn^2 + 3*mπp^2)*mΣs^2)) + MK^2*(-6*mn^4*mΞs^4 - 6*mn^3*mΞs^3*(3*mn^2 + 3*mn*mΣs + 2*mΣs^2) - 3*mn^2*mΞs^2*(4*mn^2*(mn^2 - mπp^2) + 3*(mn^3 - mn*mπp^2)*mΣs + 2*(5*mn^2 - mπp^2)*mΣs^2 + 8*mn*mΣs^3) + 3*mn*mΞs*(3*mn^4*(3*mn^2 + mπp^2) + (13*mn^5 + 7*mn^3*mπp^2)*mΣs + (13*mn^4 + 3*mn^2*mπp^2)*mΣs^2 + 6*mn*(2*mn^2 + mπp^2)*mΣs^3 + (7*mn^2 + 3*mπp^2)*mΣs^4) + (mn + mΣs)*(-3*(3*mn^7 + 5*mn^5*mπp^2 + 2*mn^3*mπp^4) + (7*mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4)*mΣs + (13*mn^5 - 5*mn^3*mπp^2 - 2*mn*mπp^4)*mΣs^2 - 6*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^3 + 3*(5*mn^3 + 3*mn*mπp^2)*mΣs^4))))*B0[mn^2, MK^2, mΣs^2])/(1728*mn^3*mΞs^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-6*MK^4*mπp^8 + 3*MK^2*mn^2*mπp^8 + mn^4*mπp^8 + 3*MK^2*mπp^10 + mn^2*mπp^10 - 2*mπp^12 - 2*mn*mΞs^7*(mn^2 - mπp^2)^2 - 12*MK^4*mn*mπp^6*mΣs + 6*MK^2*mn^3*mπp^6*mΣs + 2*mn^5*mπp^6*mΣs - mn^3*mπp^8*mΣs - mn*mπp^10*mΣs - 12*MK^4*mπp^6*mΣs^2 - 3*MK^2*mn^2*mπp^6*mΣs^2 - 3*mn^4*mπp^6*mΣs^2 - 9*MK^2*mπp^8*mΣs^2 - 3*mn^2*mπp^8*mΣs^2 + 6*mπp^10*mΣs^2 - 6*MK^4*mn*mπp^4*mΣs^3 - 9*MK^2*mn^3*mπp^4*mΣs^3 - 6*mn^5*mπp^4*mΣs^3 - 3*MK^2*mn*mπp^6*mΣs^3 + 3*mn^3*mπp^6*mΣs^3 + 3*mn*mπp^8*mΣs^3 + 3*mn^4*mπp^4*mΣs^4 + 6*MK^2*mπp^6*mΣs^4 + 3*mn^2*mπp^6*mΣs^4 - 6*mπp^8*mΣs^4 + 3*MK^2*mn^3*mπp^2*mΣs^5 + 6*mn^5*mπp^2*mΣs^5 + 3*MK^2*mn*mπp^4*mΣs^5 - 3*mn^3*mπp^4*mΣs^5 - 3*mn*mπp^6*mΣs^5 - mn^4*mπp^2*mΣs^6 - mn^2*mπp^4*mΣs^6 + 2*mπp^6*mΣs^6 - 2*mn^5*mΣs^7 + mn^3*mπp^2*mΣs^7 + mn*mπp^4*mΣs^7 - 2*mΞs^6*(mn^2 - mπp^2)^2*(-mπp^2 + 2*mn*mΣs) + mΞs^5*mπp^2*(9*mn^5 - 21*mn^3*mπp^2 + 6*mn*mπp^4 - 3*MK^2*(mn^3 - 3*mn*mπp^2) + (5*mn^4 - 7*mn^2*mπp^2 + 8*mπp^4)*mΣs + 3*(mn^3 - 3*mn*mπp^2)*mΣs^2) + 2*mΞs^4*(3*mπp^4*(-2*mn^4 + mn^2*mπp^2 - mπp^4 + MK^2*(mn^2 + mπp^2)) + mn*mπp^2*(-3*MK^2*(mn^2 - 3*mπp^2) + 5*(mn^2 - mπp^2)^2)*mΣs + 2*(-(mn^2*mπp) + mπp^3)^2*mΣs^2 + 3*(mn^5 - mn^3*mπp^2 - 2*mn*mπp^4)*mΣs^3) + mΞs^3*(-3*mn*mπp^4*(2*MK^4 + 7*mn^4 - 5*mn^2*mπp^2 + 2*mπp^4 + MK^2*(-7*mn^2 + mπp^2)) + mπp^4*(-19*mn^4 + 35*mn^2*mπp^2 - 16*mπp^4 + 6*MK^2*(2*mn^2 - mπp^2))*mΣs + mn*mπp^2*(-7*mn^4 + 26*mn^2*mπp^2 + 5*mπp^4 - 3*MK^2*(mn^2 - 7*mπp^2))*mΣs^2 - mπp^2*(mn^4 + 7*mn^2*mπp^2 - 8*mπp^4)*mΣs^3 + (6*mn^5 - 9*mn^3*mπp^2 - 9*mn*mπp^4)*mΣs^4) - 2*mΞs*(mn*mπp^6*(6*MK^4 + 2*mn^4 - mn^2*mπp^2 - mπp^4 + MK^2*(-9*mn^2 + 3*mπp^2)) + mπp^6*(6*MK^4 - 9*MK^2*(mn^2 - mπp^2) + 2*(mn^4 + mn^2*mπp^2 - 2*mπp^4))*mΣs + mn*mπp^4*(6*MK^4 - 2*mn^4 + 12*MK^2*mπp^2 + mn^2*mπp^2 + mπp^4)*mΣs^2 + mπp^4*(-mn^2 + mπp^2)*(3*MK^2 + 4*mn^2 + 8*mπp^2)*mΣs^3 + mn*mπp^2*(-2*mn^4 + mn^2*mπp^2 + mπp^4 - 3*MK^2*(mn^2 + mπp^2))*mΣs^4 + 2*mπp^2*(mn^4 + mn^2*mπp^2 - 2*mπp^4)*mΣs^5 + (2*mn^5 - mn^3*mπp^2 - mn*mπp^4)*mΣs^6) - mΞs^2*mπp^2*(9*mn^4*mπp^4 + 3*mn^2*mπp^6 - 6*mπp^8 + (8*mn^5*mπp^2 - 7*mn^3*mπp^4 + 5*mn*mπp^6)*mΣs + 4*mπp^2*(mn^4 - 11*mn^2*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(5*mn^5 - 16*mn^3*mπp^2 + 5*mn*mπp^4)*mΣs^3 + (5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4)*mΣs^4 + 3*mn*(mn^2 + mπp^2)*mΣs^5 + 12*MK^4*(mπp^4 + mn*mπp^2*mΣs) - 3*MK^2*(9*mn^2*mπp^4 - 3*mπp^6 + (8*mn^3*mπp^2 - 4*mn*mπp^4)*mΣs + 4*mn^2*mπp^2*mΣs^2 + (mn^3 + 5*mn*mπp^2)*mΣs^3)) - mLambda^5*(2*mΞs^7 - 6*mΞs^5*mπp^2 + 4*mΞs^6*mΣs + 4*mπp^6*mΣs + 21*mπp^4*mΣs^3 - 9*mπp^2*mΣs^5 + 2*mΣs^7 + 2*mΞs*(-mπp^2 + mΣs^2)^2*(-mπp^2 + 2*mΣs^2) - 2*mΞs^4*(2*mπp^2*mΣs + 3*mΣs^3) + mΞs^2*(-4*mπp^4*mΣs + 7*mπp^2*mΣs^3) + mΞs^3*(6*mπp^4 + 10*mπp^2*mΣs^2 - 6*mΣs^4)) - mLambda^4*(2*mn*mΞs^7 - mπp^8 + 4*mn*mπp^6*mΣs + 9*mπp^6*mΣs^2 + 21*mn*mπp^4*mΣs^3 + 12*mπp^4*mΣs^4 - 9*mn*mπp^2*mΣs^5 - 2*mπp^2*mΣs^6 + 2*mn*mΣs^7 + 2*mΞs^5*mπp^2*(-3*mn + 2*mΣs) + mΞs^6*(mπp^2 + 4*mn*mΣs) - mΞs^4*(3*mπp^4 + 4*mn*mπp^2*mΣs - 5*mπp^2*mΣs^2 + 6*mn*mΣs^3) + mΞs^2*mπp^2*(3*mπp^4 - 4*mn*mπp^2*mΣs + 4*mπp^2*mΣs^2 + 7*mn*mΣs^3 - 4*mΣs^4) + mΞs^3*(6*mn*mπp^4 - 8*mπp^4*mΣs + 10*mn*mπp^2*mΣs^2 + mπp^2*mΣs^3 - 6*mn*mΣs^4) + mΞs*(-2*mn*mπp^6 + 4*mπp^6*mΣs + 8*mn*mπp^4*mΣs^2 + 19*mπp^4*mΣs^3 - 10*mn*mπp^2*mΣs^4 - 5*mπp^2*mΣs^5 + 4*mn*mΣs^6)) + mLambda^3*(3*mn*mπp^8 + mΞs^7*(4*mn^2 + mπp^2) + 2*mπp^6*(9*MK^2 - 5*mn^2 + mπp^2)*mΣs + 9*mn*mπp^6*mΣs^2 + 3*mπp^4*(7*MK^2 + 7*mn^2 + 5*mπp^2)*mΣs^3 - 15*mn*mπp^4*mΣs^4 - 3*mπp^2*(MK^2 + 5*mn^2 + 7*mπp^2)*mΣs^5 + 3*mn*mπp^2*mΣs^6 + 4*(mn^2 + mπp^2)*mΣs^7 + mΞs^6*(-3*mn*mπp^2 + 2*(4*mn^2 + mπp^2)*mΣs) - 3*mΞs^5*mπp^2*(-MK^2 + 5*mn^2 + mπp^2 + 3*mn*mΣs + mΣs^2) - mΞs^4*(-9*mn*mπp^4 + 2*mπp^2*(-3*MK^2 + 7*mn^2 + mπp^2)*mΣs + 9*mn*mπp^2*mΣs^2 + 3*(4*mn^2 + 3*mπp^2)*mΣs^3) + mΞs^3*(3*mπp^4*(-3*MK^2 + 7*mn^2 + mπp^2) + 15*mn*mπp^4*mΣs + mπp^2*(3*MK^2 + 17*mn^2 + 32*mπp^2)*mΣs^2 - 6*(2*mn^2 + mπp^2)*mΣs^4) + mΞs^2*mπp^2*(-9*mn*mπp^4 - 2*(4*mn^2*mπp^2 + mπp^4)*mΣs - 12*mn*mπp^2*mΣs^2 - 3*MK^2*mΣs^3 + (17*mn^2 + 26*mπp^2)*mΣs^3 + 9*mn*mΣs^4 + 3*mΣs^5) + mΞs*(-(mπp^6*(-6*MK^2 + 10*mn^2 + mπp^2)) - 6*mn*mπp^6*mΣs + mπp^4*(24*MK^2 - 8*mn^2 + 7*mπp^2)*mΣs^2 - 33*mn*mπp^4*mΣs^3 - 2*mπp^2*(3*MK^2 + 7*mn^2 + 10*mπp^2)*mΣs^4 + 9*mn*mπp^2*mΣs^5 + 8*(mn^2 + mπp^2)*mΣs^6)) - mLambda*(-3*mn*mπp^8*(-2*MK^2 + mn^2 + mπp^2) + mΞs^7*(2*mn^4 - mn^2*mπp^2 - mπp^4) - 2*mπp^6*(-6*MK^4 + mn^4 + mn^2*mπp^2 + mπp^4 + 3*MK^2*(mn^2 - mπp^2))*mΣs + 9*mn*mπp^6*(mn^2 + mπp^2)*mΣs^2 + 3*mπp^4*(2*MK^4 + MK^2*(3*mn^2 + mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4))*mΣs^3 - 3*mn*mπp^4*(2*MK^2 + 3*(mn^2 + mπp^2))*mΣs^4 - 3*mπp^2*(MK^2*(mn^2 + 3*mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4))*mΣs^5 + 3*mn*mπp^2*(mn^2 + mπp^2)*mΣs^6 + 2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^7 + mΞs^6*(mn^2 - mπp^2)*(-3*mn*mπp^2 + 2*(2*mn^2 + mπp^2)*mΣs) + 3*mΞs^5*mπp^2*(-mn^2 + mπp^2)*(-MK^2 + 3*mn^2 + mπp^2 + 3*mn*mΣs + mΣs^2) + mΞs^4*(3*mn*mπp^4*(-2*MK^2 + 5*mn^2 - 3*mπp^2) + 2*mπp^2*(-5*mn^4 + mn^2*mπp^2 + mπp^4 + 3*MK^2*(mn^2 - mπp^2))*mΣs + (-9*mn^3*mπp^2 + 15*mn*mπp^4)*mΣs^2 - 3*(2*mn^4 + mn^2*mπp^2 - 3*mπp^4)*mΣs^3) + mΞs^3*(3*mπp^4*(2*MK^4 + 7*mn^4 - 2*mn^2*mπp^2 - mπp^4 + MK^2*(-7*mn^2 + mπp^2)) + 3*mn*mπp^4*(-6*MK^2 + 11*mn^2 - 7*mπp^2)*mΣs + mπp^2*(7*mn^4 - 5*mn^2*mπp^2 + 10*mπp^4 + 3*MK^2*(mn^2 - 5*mπp^2))*mΣs^2 + 18*mn*mπp^4*mΣs^3 - 6*(mn^4 - 2*mπp^4)*mΣs^4) + mΞs*(mπp^6*(12*MK^4 - 18*MK^2*mn^2 + 4*mn^4 + mn^2*mπp^2 + mπp^4) + 6*mn*mπp^6*(-2*MK^2 + mn^2 + 2*mπp^2)*mΣs + mπp^4*(12*MK^4 - 4*mn^4 + 12*MK^2*mπp^2 - mn^2*mπp^2 + 5*mπp^4)*mΣs^2 - 3*mn*mπp^4*(6*MK^2 + 5*mn^2 + 7*mπp^2)*mΣs^3 - 2*mπp^2*(2*mn^4 + 2*mn^2*mπp^2 + 5*mπp^4 + 3*MK^2*(mn^2 + 3*mπp^2))*mΣs^4 + 9*mn*mπp^2*(mn^2 + mπp^2)*mΣs^5 + 4*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^6) + mΞs^2*mπp^2*(-9*mn^3*mπp^4 + 9*mn*mπp^6 + 12*MK^4*mπp^2*mΣs + 2*(4*mn^4*mπp^2 - 11*mn^2*mπp^4 + mπp^6)*mΣs + 12*mn*mπp^2*(mn^2 - 3*mπp^2)*mΣs^2 + 5*(2*mn^4 - mn^2*mπp^2 - mπp^4)*mΣs^3 + 3*(3*mn^3 + 5*mn*mπp^2)*mΣs^4 + 3*(mn^2 + 3*mπp^2)*mΣs^5 - 3*MK^2*mΣs*(8*mπp^2*(mn^2 - mπp^2) + 8*mn*mπp^2*mΣs + (mn^2 + 7*mπp^2)*mΣs^2))) + mLambda^2*(mπp^8*(3*MK^2 - 2*mn^2 + mπp^2) + mΞs^7*(4*mn^3 - 2*mn*mπp^2) - mn*mπp^6*(-18*MK^2 + 10*mn^2 + mπp^2)*mΣs + 3*(9*MK^2*mπp^6 - mπp^8)*mΣs^2 + 3*mn*mπp^4*(7*MK^2 + 7*mn^2 + 2*mπp^2)*mΣs^3 + 3*mπp^4*(2*MK^2 + mn^2 + 2*mπp^2)*mΣs^4 - 3*mn*mπp^2*(MK^2 + 5*mn^2 + 2*mπp^2)*mΣs^5 - mπp^2*(mn^2 + 4*mπp^2)*mΣs^6 + mn*(4*mn^2 + mπp^2)*mΣs^7 - mΞs^6*(mn^2*mπp^2 + mπp^4 - 8*mn^3*mΣs + 4*mn*mπp^2*mΣs) + mΞs^5*mπp^2*(3*MK^2*mn - 15*mn^3 + 6*mn*mπp^2 - (mn^2 + 4*mπp^2)*mΣs - 3*mn*mΣs^2) + mΞs^4*(3*mπp^4*(mn^2 + mπp^2) + 2*mn*mπp^2*(3*MK^2 - 7*mn^2 + 2*mπp^2)*mΣs + mπp^2*(mn^2 - 5*mπp^2)*mΣs^2 - 12*mn^3*mΣs^3) + mΞs^3*(3*mn*mπp^4*(-3*MK^2 + 7*mn^2 - 2*mπp^2) + mπp^4*(6*MK^2 - 7*mn^2 + 8*mπp^2)*mΣs + mn*mπp^2*(3*MK^2 + 17*mn^2 + 5*mπp^2)*mΣs^2 + (2*mn^2*mπp^2 - 7*mπp^4)*mΣs^3 + 3*mn*(-4*mn^2 + mπp^2)*mΣs^4) + mΞs*(2*mn*mπp^6*(3*MK^2 - 5*mn^2 + mπp^2) - 2*mπp^6*(-9*MK^2 + 8*mn^2 + 2*mπp^2)*mΣs + 2*mn*mπp^4*(12*MK^2 - 4*mn^2 + 11*mπp^2)*mΣs^2 + mπp^4*(12*MK^2 - 7*mn^2 + 35*mπp^2)*mΣs^3 - 2*mn*mπp^2*(3*MK^2 + 7*mn^2 + mπp^2)*mΣs^4 - mπp^2*(mn^2 + 7*mπp^2)*mΣs^5 + 2*mn*(4*mn^2 + mπp^2)*mΣs^6) + mΞs^2*mπp^2*(-3*mπp^6 + (-8*mn^3*mπp^2 + mn*mπp^4)*mΣs + (-16*mn^2*mπp^2 + 44*mπp^4)*mΣs^2 + (17*mn^3 + 5*mn*mπp^2)*mΣs^3 + (mn^2 - 8*mπp^2)*mΣs^4 + 3*mn*mΣs^5 - 3*MK^2*(mπp^4 - 4*mπp^2*mΣs^2 + mn*mΣs^3))))*B0[mπp^2, mΞs^2, mΣs^2])/(1728*mΞs^2*mπp^4*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mLambda^7*mΣs^3 - 3*mLambda^6*mΣs^3*(mn + mΞs + mΣs) + mLambda^5*mΣs*(-(mΞs*mΣs*(4*mn^2 + 5*mn*mΣs + mΣs^2)) - 2*(-mπp^2 + mΣs^2)*(-mn^2 + mn*mΣs + 2*mΣs^2) + mΞs^2*(2*mn^2 - 2*mn*mΣs + 5*mΣs^2) + MK^2*(-2*mΞs^2 + 2*mπp^2 + 4*mΞs*mΣs + 7*mΣs^2)) + MK^6*(mn*mΞs^3 + mπp^4 + 2*mn*mπp^2*mΣs + 2*mπp^2*mΣs^2 + mn*mΣs^3 + 2*mΞs^2*(mπp^2 + mn*mΣs) + 2*mΞs*(mn*mπp^2 + mπp^2*mΣs + mn*mΣs^2)) - MK^4*(2*mn*mΞs^5 + 2*mΞs^4*(mn^2 + mπp^2 + 2*mn*mΣs) + mn*mΞs^3*(5*mn^2 + 3*mn*mΣs + 5*mΣs^2) + (mn + mΣs)*(-mπp^2 + mΣs^2)*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + 2*mΞs^2*(3*mn^2*mπp^2 - mπp^4 + (3*mn^3 - mn*mπp^2)*mΣs + (mn^2 + mπp^2)*mΣs^2 + 2*mn*mΣs^3) + 2*mΞs*(2*mn^3*mπp^2 - mn*mπp^4 + 2*mπp^2*(mn^2 - mπp^2)*mΣs - 2*mn*mπp^2*mΣs^2 + mn*mΣs^4)) - mΞs^3*(mΞs*(3*mn^2 - 2*mπp^2 + mn*mΣs)*(-mn^2 + mΣs^2)^2 + mn*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) + (mn^2 - mπp^2)*(-mn + mΣs)*(mn + mΣs)^2*(-3*mn^2 + mπp^2 + 2*mΣs^2) + 2*mn*mΞs^3*(mn^3 + mΣs^3) + 2*mΞs^2*(2*mn^5 - mn^3*mπp^2 - 2*mn^3*mΣs^2 + (mn^2 - mπp^2)*mΣs^3 + mn*mΣs^4)) + MK^2*mΞs*(mn*mΞs^6 + 2*mn*mΞs^5*(mn + mΣs) + 2*(mn^2 - mπp^2)*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) + 2*mΞs^4*(3*mn^3 - mn*mπp^2 + (mn^2 - mπp^2)*mΣs + 2*mn*mΣs^2) + mn*mΞs^3*(5*mn^3 + 6*mn^2*mΣs - 4*mπp^2*mΣs + 2*mn*mΣs^2 + 5*mΣs^3) + 2*mΞs*(mn + mΣs)*(2*mn^3*mπp^2 - mn*mπp^4 + 2*(mn^2 - mπp^2)^2*mΣs - 2*mn^3*mΣs^2 + mn*mΣs^4) + mΞs^2*(mn*(7*mn^4 - 4*mn^2*mπp^2 + mπp^4) + 2*(3*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs - 4*mn*(mn^2 + mπp^2)*mΣs^2 + 2*(mn^2 - mπp^2)*mΣs^3 + 4*mn*mΣs^4)) + mLambda^4*mΣs*(-2*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) + mΞs^3*(2*mn^2 - 2*mn*mΣs + 5*mΣs^2) + 2*mΞs*(mn + mΣs)*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + 2*mΞs^2*(mn^3 - mn^2*mΣs + mn*mΣs^2 + 3*mΣs^3) + MK^2*(-2*mn*mΞs^2 - 2*mΞs^3 + 2*mn*mπp^2 + 4*mπp^2*mΣs + 7*mn*mΣs^2 + 5*mΣs^3 + 2*mΞs*(mπp^2 + 2*mn*mΣs + 3*mΣs^2))) + mLambda^3*(-2*mn*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) - (-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^4*(mn^3 - 3*mn^2*mΣs + 3*mn*mΣs^2 - 2*mΣs^3) + 2*mΞs^3*(mn^4 + mn^3*mΣs + 3*mn^2*mΣs^2 + 4*mn*mΣs^3 + mΣs^4) + 2*mΞs^2*(mn + mΣs)*(-(mn^2*mπp^2) - 2*(mn^3 - mn*mπp^2)*mΣs + (2*mn^2 - 3*mπp^2)*mΣs^2 + 2*mΣs^4) + MK^4*(2*mΞs^3 - 4*mπp^2*mΣs - 5*mΣs^3 - 2*mΞs*(mπp^2 + 3*mΣs^2)) + MK^2*(mΞs^4*(-mn + 2*mΣs) - 2*mΞs^3*(2*mn^2 + mn*mΣs + 2*mΣs^2) + mΞs^2*(2*mn*mπp^2 + 4*mn^2*mΣs + 4*mn*mΣs^2 - 4*mΣs^3) + (-mπp^2 + mΣs^2)*(mn*mπp^2 - 4*mn^2*mΣs + 2*mπp^2*mΣs + 3*mn*mΣs^2 + 6*mΣs^3) + 2*mΞs*(2*mn^2*mπp^2 + mn*mπp^2*mΣs + 2*(mn^2 - mπp^2)*mΣs^2 + 4*mn*mΣs^3 + 3*mΣs^4))) + mLambda^2*(MK^4*(2*mn*mΞs^3 + mΞs^4 - mπp^4 - 4*mn*mπp^2*mΣs - 2*mΞs^2*mΣs^2 - 6*mπp^2*mΣs^2 - 5*mn*mΣs^3 - 2*mΣs^4 - mΞs*(2*mn*mπp^2 + 4*mπp^2*mΣs + 6*mn*mΣs^2 + 3*mΣs^3)) + mΞs*((-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mn^2 + mπp^2 + mΣs^2) - 2*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + mΞs^4*(mn^3 - 3*mn^2*mΣs + 3*mn*mΣs^2 - 2*mΣs^3) + mΞs^3*(2*mn^4 - 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 - 3*mΣs^4) - 2*mΞs^2*(mn + mΣs)*(-mn^4 + mn^2*mπp^2 + 2*(mn^3 - mn*mπp^2)*mΣs + (-4*mn^2 + 3*mπp^2)*mΣs^2 + mΣs^4)) + MK^2*(mΞs^5*(-mn + 2*mΣs) + mΞs^4*(-3*mn^2 + mn*mΣs + 2*mΣs^2) + 2*mΞs^3*(-2*mn^3 + mn*mπp^2 + mn^2*mΣs + mn*mΣs^2 + mΣs^3) + (mn + mΣs)*(-mπp^2 + mΣs^2)*(-(mn*mπp^2) - 4*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mn^2*mπp^2 + 2*mn^3*mΣs + 4*(mn^2 - mπp^2)*mΣs^2 + mΣs^4) + mΞs*(4*mn^3*mπp^2 - mn*mπp^4 + (6*mn^2*mπp^2 - 2*mπp^4)*mΣs + 4*(mn^3 - 2*mn*mπp^2)*mΣs^2 + 2*(mn^2 - 4*mπp^2)*mΣs^3 + mn*mΣs^4 + 2*mΣs^5))) + mLambda*(MK^6*(mΞs + mΣs)*(mΞs^2 + 2*mπp^2 + mΞs*mΣs + mΣs^2) - mΞs^2*((-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mn^2 + mπp^2 + mΣs^2) + mn*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) + mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-3*mn^3 + 2*mn*mπp^2 - 2*mn^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mn + mΣs)*(mn^4 - mn^2*mπp^2 - 2*mn^3*mΣs + mn*mπp^2*mΣs - mπp^2*mΣs^2 + mn*mΣs^3 + mΣs^4) + mΞs^3*(2*mn^4 + 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 + mΣs^4)) - MK^4*(mΞs^5 + mΞs^4*(mn + 2*mΣs) + mΞs^3*(5*mn^2 + 3*mn*mΣs + 4*mΣs^2) + mΞs^2*mΣs*(6*mn^2 - 4*mπp^2 + 4*mn*mΣs + 5*mΣs^2) + (-mπp^2 + mΣs^2)*(mn*mπp^2 - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + mΞs*(4*mn^2*mπp^2 - mπp^4 + 2*mn*mπp^2*mΣs - 2*mπp^2*mΣs^2 + 3*mn*mΣs^3 + 4*mΣs^4)) + MK^2*(mn*mΞs^6 + (-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^5*(3*mn^2 + 3*mn*mΣs + 2*mΣs^2) + mΞs*(mn + mΣs)*(-mπp^2 + mΣs^2)*(-2*mn^3 + mn*mπp^2 - 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + mΞs^4*(3*mn^3 - 2*mn*mπp^2 + (mn^2 - 2*mπp^2)*mΣs + 5*mn*mΣs^2 + 4*mΣs^3) + mΞs^3*(7*mn^4 - 2*mn^2*mπp^2 + 8*mn^3*mΣs - 4*mn*mπp^2*mΣs + 6*mn*mΣs^3 + 5*mΣs^4) + mΞs^2*(-2*mn^3*mπp^2 + mn*mπp^4 + 2*(2*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs + 4*(mn^3 - 2*mn*mπp^2)*mΣs^2 + 2*(mn^2 - 2*mπp^2)*mΣs^3 + 5*mn*mΣs^4 + 4*mΣs^5))))*C0[mLambda^2, mn^2, mπp^2, mΞs^2, MK^2, mΣs^2])/(288*mΞs^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2)))/(4*Sqrt[3]*f^3) + (hC*^2*(((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2)))/(2*Sqrt[3]*f^3) + (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) + ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2)))/(4*Sqrt[3]*f^3) + (Dd*(Dd - 3*F)*(hD + 3*hF)*(-1/16*A0[mLambda^2]/Pi^2 - A0[mP^2]/(16*Pi^2) + A0[(4*MK^2)/3 - Mπ^2/3]/(16*Pi^2) + ((mLambda^4 - 2*mLambda^3*(mLambda + mP) - 2*mLambda*mP*((4*MK^2)/3 - Mπ^2/3) - ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)*(mP^2 - mπp^2) + 2*mLambda^2*(mLambda*mP - mP^2 + mπp^2) - mLambda^2*((4*MK^2)/3 - mLambda^2 - mP^2 - Mπ^2/3 + mπp^2))*B0[mLambda^2, mLambda^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + ((2*mLambda^2*mP^2 - 2*mLambda*mP*((4*MK^2)/3 - Mπ^2/3) - mLambda^2*((4*MK^2)/3 + 2*mP^2 - Mπ^2/3) + ((4*MK^2)/3 - Mπ^2/3)*(-mP^2 + mπp^2))*B0[mP^2, mP^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) - (mLambda*mP*(mLambda*mP + mP^2 + mLambda*(mLambda + mP) - mπp^2)*B0[mπp^2, mLambda^2, mP^2])/(4*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + (mLambda*mP*(-(mLambda*(mLambda + mP)*((4*MK^2)/3 - Mπ^2/3)) + ((4*MK^2)/3 - Mπ^2/3)*(-(mLambda*mP) - mP^2 + mπp^2))*C0[mLambda^2, mP^2, mπp^2, mLambda^2, (4*MK^2)/3 - Mπ^2/3, mP^2])/(4*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) + (Dd*(Dd - 3*F)*(hD + 3*hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd + F)*(hD - hF)*(-1/16*A0[mP^2]/Pi^2 - ((mLambda + mSigma)*A0[mSigma^2])/(32*mLambda*Pi^2) + ((mLambda*mP + mP*mSigma)*A0[Mπ^2])/(32*mLambda*mP*Pi^2) + ((mLambda + mSigma)*(mLambda^4 - 2*mLambda^3*(mP + mSigma) - 2*mLambda*mP*Mπ^2 - (-mSigma^2 + Mπ^2)*(mP^2 - mπp^2) + 2*mLambda*mSigma*(-mP^2 + mP*mSigma + mπp^2) - mLambda^2*(-mP^2 - mSigma^2 + Mπ^2 + mπp^2))*B0[mLambda^2, mSigma^2, Mπ^2])/(32*mLambda*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + ((2*mP^2*mSigma^2 - 2*mLambda*mP*Mπ^2 - mLambda^2*(2*mP^2 + Mπ^2) + Mπ^2*(-mP^2 + mπp^2))*B0[mP^2, mP^2, Mπ^2])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) - (mP*(mLambda + mSigma)*(mP^2 + mP*mSigma + mLambda*(mP + mSigma) - mπp^2)*B0[mπp^2, mP^2, mSigma^2])/(8*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + (mP*(mLambda + mSigma)*(mLambda^3*mP - mLambda^2*mP*mSigma - mLambda*mP*mSigma^2 + mP*mSigma^3 - mLambda*(mP + mSigma)*Mπ^2 + Mπ^2*(-mP^2 - mP*mSigma + mπp^2))*C0[mLambda^2, mP^2, mπp^2, mSigma^2, Mπ^2, mP^2])/(8*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((-mP + mSigma)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(4*f^3) - (Sqrt[3]*Dd*(Dd + F)*(hD - hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((-mP + mSigma)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(4*f^3) + ((Dd - 3*F)*(Dd + 3*F)*(hD - 3*hF)*(((mLambda^2 + mP*mΞ)*A0[MK^2])/(32*mLambda*mP*Pi^2) - ((mLambda + mP)*A0[mLambda^2])/(32*mP*Pi^2) - ((mLambda + mΞ)*A0[mΞ^2])/(32*mLambda*Pi^2) + ((mLambda + mΞ)*(mLambda^4 - 2*MK^2*mLambda*mP - 2*mLambda^3*(mLambda + mΞ) - (MK^2 - mΞ^2)*(mP^2 - mπp^2) + 2*mLambda*mΞ*(-mP^2 + mP*mΞ + mπp^2) - mLambda^2*(MK^2 - 2*mLambda^2 + mP^2 - 2*mLambda*mΞ + 2*mP*mΞ - mΞ^2 + mπp^2))*B0[mLambda^2, MK^2, mΞ^2])/(32*mLambda*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + ((mLambda + mP)*(mLambda^2*mP^2 - 2*mLambda*mP^3 + mP^4 - mLambda^2*(MK^2 - mLambda^2 + 2*mLambda*mP + mP^2) - 2*mLambda*mP*(MK^2 + mLambda*(-mLambda + mP)) + 2*mLambda*mP^2*mΞ - 2*mP^3*mΞ + 2*mP^2*mΞ^2 - mLambda^2*mπp^2 + 2*mLambda*mP*mπp^2 - mP^2*mπp^2 + MK^2*(-mP^2 + mπp^2))*B0[mP^2, MK^2, mLambda^2])/(32*mP*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) - ((mLambda + mP)*(mLambda + mΞ)*(mLambda*mP + mP*mΞ + mLambda*(mLambda + mΞ) - mπp^2)*B0[mπp^2, mLambda^2, mΞ^2])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + ((mLambda + mP)*(mLambda + mΞ)*(mLambda^4 + mLambda*(mLambda - mP)^2*mΞ - mLambda*mP*mΞ^2 + (mLambda - mP)*mP*mΞ^2 + mP*mΞ^3 - MK^2*mLambda*(mLambda + mΞ) - mLambda^3*(mLambda - mP + mΞ) + mLambda*(mLambda - mP)*(mLambda^2 - mπp^2) - (mLambda - mP)*mΞ*(mP^2 - mπp^2) + MK^2*(-(mLambda*mP) - mP*mΞ + mπp^2))*C0[mLambda^2, mP^2, mπp^2, mΞ^2, MK^2, mLambda^2])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) - ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd - 3*F)*(Dd - F)*(hD + hF)*(((mLambda*mSigma + mP*mΞ)*A0[MK^2])/(32*mLambda*mP*Pi^2) - ((mP + mSigma)*A0[mSigma^2])/(32*mP*Pi^2) - ((mLambda + mΞ)*A0[mΞ^2])/(32*mLambda*Pi^2) + ((mLambda + mΞ)*(mLambda^4 - 2*MK^2*mLambda*mP - 2*mLambda^3*(mSigma + mΞ) - (MK^2 - mΞ^2)*(mP^2 - mπp^2) + 2*mLambda*mΞ*(-mP^2 + mP*mΞ + mπp^2) - mLambda^2*(MK^2 + mP^2 - 2*mSigma^2 + 2*mP*mΞ - 2*mSigma*mΞ - mΞ^2 + mπp^2))*B0[mLambda^2, MK^2, mΞ^2])/(32*mLambda*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + ((mP + mSigma)*(mP^4 - 2*mP^3*mSigma + mP^2*mSigma^2 - 2*mLambda*mP*(MK^2 + (mP - mSigma)*mSigma) - mLambda^2*(MK^2 + mP^2 + 2*mP*mSigma - mSigma^2) - 2*mP^3*mΞ + 2*mP^2*mSigma*mΞ + 2*mP^2*mΞ^2 - mP^2*mπp^2 + 2*mP*mSigma*mπp^2 - mSigma^2*mπp^2 + MK^2*(-mP^2 + mπp^2))*B0[mP^2, MK^2, mSigma^2])/(32*mP*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) - ((mP + mSigma)*(mLambda + mΞ)*(mP*mSigma + mP*mΞ + mLambda*(mSigma + mΞ) - mπp^2)*B0[mπp^2, mSigma^2, mΞ^2])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + ((mP + mSigma)*(mLambda + mΞ)*(mLambda^3*mSigma + mLambda*(-mP + mSigma)^2*mΞ - mLambda*mP*mΞ^2 + mP*(-mP + mSigma)*mΞ^2 + mP*mΞ^3 - MK^2*mLambda*(mSigma + mΞ) - mLambda^2*mSigma*(-mP + mSigma + mΞ) - (-mP + mSigma)*mΞ*(mP^2 - mπp^2) + mLambda*(-mP + mSigma)*(mSigma^2 - mπp^2) + MK^2*(-(mP*mSigma) - mP*mΞ + mπp^2))*C0[mLambda^2, mP^2, mπp^2, mΞ^2, MK^2, mSigma^2])/(16*(mLambda + mP - mπp)*(mLambda + mP + mπp)*Pi^2) + (mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/(8*Pi^2) - ((-mP + mSigma)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) - ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(8*f^3) + ((Dd - 3*F)*(Dd + 3*F)*(hD - 3*hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) + ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd - 3*F)*(Dd - F)*(hD + hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((-mP + mSigma)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) + ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(8*f^3)}, {Lambdan, -((-1/48*((hD + 3*hF)*A0[MK^2])/(Sqrt[3]*f^3*Pi^2) - ((hD + 3*hF)*A0[Mπ^2])/(256*Sqrt[3]*f^3*Pi^2) - (Sqrt[3]*(hD + 3*hF)*A0[(4*MK^2)/3 - Mπ^2/3])/(256*f^3*Pi^2))/Sqrt[2]) + (Sqrt[3/2]*(hD - hF)*(A0[MK^2]/(32*Pi^2) + (mLambda*A0[MK^2])/(32*mn*Pi^2) + A0[mn^2]/(32*Pi^2) - (mLambda*A0[mn^2])/(32*mn*Pi^2) + (MK^2*B0[mn^2, MK^2, mn^2])/(32*Pi^2) - (MK^2*mLambda*B0[mn^2, MK^2, mn^2])/(32*mn*Pi^2) + (mLambda*mn*B0[mn^2, MK^2, mn^2])/(8*Pi^2) - (mn^2*B0[mn^2, MK^2, mn^2])/(8*Pi^2)))/(8*f^3) - (-1/128*(Sqrt[3]*hD*(mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(f^3*Pi^2) - (hD*(-mn + mSigma)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(128*Sqrt[3]*f^3*Pi^2))/Sqrt[2] - (-1/4*((hD + 3*hF)*(-1/16*A0[mn^2]/Pi^2 + (mn*A0[mn^2])/(16*mLambda*Pi^2) - (mn*A0[Mπ^2])/(16*mLambda*Pi^2) + (mLambda^2*B0[mLambda^2, mn^2, Mπ^2])/(16*Pi^2) + (mLambda*mn*B0[mLambda^2, mn^2, Mπ^2])/(16*Pi^2) - (mn^2*B0[mLambda^2, mn^2, Mπ^2])/(16*Pi^2) - (mn^3*B0[mLambda^2, mn^2, Mπ^2])/(16*mLambda*Pi^2) - (Mπ^2*B0[mLambda^2, mn^2, Mπ^2])/(16*Pi^2) + (mn*Mπ^2*B0[mLambda^2, mn^2, Mπ^2])/(16*mLambda*Pi^2)))/(Sqrt[3]*f^3) - (Sqrt[3]*hD*(-1/32*A0[MK^2]/Pi^2 - (mn*A0[MK^2])/(32*mLambda*Pi^2) - A0[mLambda^2]/(32*Pi^2) + (mn*A0[mLambda^2])/(32*mLambda*Pi^2) - (MK^2*B0[mLambda^2, MK^2, mLambda^2])/(32*Pi^2) + (mLambda^2*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) + (MK^2*mn*B0[mLambda^2, MK^2, mLambda^2])/(32*mLambda*Pi^2) - (mLambda*mn*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) - ((mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(16*Pi^2)))/(8*f^3) - (hD*(-1/32*(mn*A0[MK^2])/(mLambda*Pi^2) - (mSigma*A0[MK^2])/(32*mLambda*Pi^2) - A0[mSigma^2]/(16*Pi^2) + (mn*A0[mSigma^2])/(32*mLambda*Pi^2) + (mSigma*A0[mSigma^2])/(32*mLambda*Pi^2) - (MK^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) + (mLambda^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) + (MK^2*mn*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (mLambda*mn*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) + (MK^2*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) + (3*mLambda*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) - (mn*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) - (mn*mSigma^2*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (mSigma^3*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - ((-mn + mSigma)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(16*Pi^2)))/(8*Sqrt[3]*f^3))/Sqrt[2] - ((hC*^2*((2*mLambda^7*mn*mπp^2 + 2*mLambda^6*mn*mπp^2*(-mDelta - mn + mΣs) + 2*mLambda^5*mn*mπp^2*(5*mDelta^2 + mDelta*mn + mn^2 - 6*Mπ^2 + mπp^2 - 2*(mDelta + mn)*mΣs - 4*mΣs^2) - 2*mn*mπp^2*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^4 - mΣs^4) - 2*mLambda^4*(mDelta^5*mn - mDelta^4*mπp^2 + 10*mDelta^3*mn*mπp^2 + mDelta*mn*mπp^2*(2*mn^2 - 5*Mπ^2 + mπp^2) + mπp^2*(2*mn^4 - 8*mn^2*Mπ^2 + Mπ^4 + mn^2*mπp^2) + mn*(2*mDelta^4 - 7*mDelta^2*mπp^2 - 5*mDelta*mn*mπp^2 + 3*Mπ^2*mπp^2 - 2*mπp^4)*mΣs + mn*(3*mDelta^3 - 2*mDelta*mπp^2 - 2*mn*mπp^2)*mΣs^2 + mn*(3*mDelta^2 + 8*mπp^2)*mΣs^3 + 2*mDelta*mn*mΣs^4 + mn*mΣs^5) + mLambda^3*(-28*mDelta^4*mn*mπp^2 + 16*mDelta^3*mn^2*mπp^2 + 2*mDelta^5*(mn^2 + mπp^2) - 2*mDelta^2*mn*mπp^2*(3*mn^2 + 11*Mπ^2 + mπp^2) - 2*mDelta*mπp^2*(mn^2*Mπ^2 + Mπ^4 - 2*mn^2*mπp^2) + mn*mπp^2*(27*Mπ^4 - 8*Mπ^2*(mn^2 + 2*mπp^2) + 2*(mn^4 + 4*mn^2*mπp^2 + mπp^4)) + 2*(-6*mDelta^3*mn*mπp^2 - 10*mDelta^2*mn^2*mπp^2 + mDelta^4*(2*mn^2 + mπp^2) - mπp^2*(2*mn^4 - 11*mn^2*Mπ^2 + Mπ^4 + 3*mn^2*mπp^2) + mDelta*mn*mπp^2*(13*Mπ^2 - 4*(3*mn^2 + mπp^2)))*mΣs + 2*mn*(3*mDelta^3*mn - 7*mDelta^2*mπp^2 + mDelta*mn*mπp^2 + mπp^2*(-3*mn^2 + 13*Mπ^2 - 8*mπp^2))*mΣs^2 + 2*mn*(3*mDelta^2*mn + 12*mDelta*mπp^2 + 10*mn*mπp^2)*mΣs^3 + mn*(4*mDelta*mn + 27*mπp^2)*mΣs^4 + 2*mn^2*mΣs^5) + mLambda^2*(20*mDelta^3*mn*mπp^2*(mn^2 + mπp^2) + mDelta^5*mn*(2*mn^2 + mπp^2) + 4*mDelta^2*mn^2*mπp^2*(mn^2 - Mπ^2 + mπp^2) - mDelta^4*mπp^2*(mn^2 + 2*mπp^2) + 2*mπp^2*(Mπ^4*(-27*mn^2 + mπp^2) - mn^4*(mn^2 + mπp^2) + 4*mn^2*Mπ^2*(2*mn^2 + mπp^2)) - 2*mDelta*mn*mπp^2*(2*mn^4 + 25*Mπ^4 + 3*mn^2*mπp^2 + mπp^4 - Mπ^2*(11*mn^2 + 7*mπp^2)) + mn*(-12*mDelta^3*mn*mπp^2 + 2*mDelta^2*mπp^2*(mn^2 - 7*mπp^2) - 2*mDelta*mn*mπp^2*(-5*mn^2 + 8*Mπ^2 + mπp^2) + mDelta^4*(4*mn^2 + 3*mπp^2) + mπp^2*(5*Mπ^4 + 2*(mn^2 + mπp^2)^2 - 2*Mπ^2*(mn^2 + 5*mπp^2)))*mΣs + 2*mn*(-4*mDelta^2*mn*mπp^2 + 3*mDelta^3*(mn^2 + mπp^2) + 2*mn*mπp^2*(-Mπ^2 + mπp^2) + mDelta*(-10*mn^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*mn*(-6*mDelta*mn*mπp^2 + 8*mπp^2*(mn^2 - mπp^2) + 3*mDelta^2*(mn^2 + mπp^2))*mΣs^3 + mn*(4*mDelta*mn^2 - 3*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + 2*(mn^3 - mn*mπp^2)*mΣs^5) + mLambda*(27*mDelta^4*mn*mπp^2*(mn^2 + mπp^2) - 16*mDelta^3*mn^2*mπp^2*(mn^2 + mπp^2) - 2*mDelta^5*(mn^4 + mn^2*mπp^2 + mπp^4) - 2*mDelta^2*mn*mπp^2*(4*(mn^2 + mπp^2)^2 - Mπ^2*(13*mn^2 + 11*mπp^2)) + mDelta*mπp^2*(2*mn^2*(mn^2 + mπp^2)^2 + Mπ^4*(5*mn^2 + 2*mπp^2) - 2*Mπ^2*(3*mn^4 + 5*mn^2*mπp^2)) + mn*mπp^2*(-64*Mπ^6 + Mπ^4*(27*mn^2 + 28*mπp^2) - 4*Mπ^2*(3*mn^4 + 4*mn^2*mπp^2 + mπp^4) + 2*(mn^6 + mn^4*mπp^2 + mn^2*mπp^4 + mπp^6)) + (12*mDelta^3*mn*mπp^2*(2*mn^2 + mπp^2) + 4*mDelta^2*mn^2*mπp^2*(mn^2 + 2*mπp^2) - mDelta^4*(4*mn^4 + 3*mn^2*mπp^2 + 2*mπp^4) - 2*mDelta*mn*mπp^2*(8*Mπ^4 + 2*mn^2*(mn^2 + 2*mπp^2) - Mπ^2*(13*mn^2 + 5*mπp^2)) - 2*mπp^2*(Mπ^4*(25*mn^2 - mπp^2) - Mπ^2*(5*mn^4 + 7*mn^2*mπp^2) + mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)))*mΣs + 2*mn*(mn^2 - mπp^2)*(-3*mDelta^3*mn - 7*mDelta^2*mπp^2 + 7*mDelta*mn*mπp^2 + mπp^2*(5*mn^2 - 11*Mπ^2 + 4*mπp^2))*mΣs^2 - 2*mn*(mn^2 - mπp^2)*(3*mDelta^2*mn + 6*mDelta*mπp^2 + 10*mn*mπp^2)*mΣs^3 + mn*(-4*mDelta*mn^3 + 3*mDelta*mn*mπp^2 - 28*mn^2*mπp^2 + 27*mπp^4)*mΣs^4 + (-2*mn^4 + mn^2*mπp^2)*mΣs^5))/(3456*mDelta^2*mLambda*mn*mπp^2*mΣs^2*Pi^2) + ((-2*mDelta^5*mn^6 - mDelta^5*mn^4*mπp^2 - mDelta^4*mn^5*mπp^2 + 6*mDelta^3*mn^6*mπp^2 + 3*mDelta^3*mn^4*Mπ^2*mπp^2 - mDelta^5*mn^2*mπp^4 - 2*mDelta^4*mn^3*mπp^4 + 8*mDelta^3*mn^4*mπp^4 - 7*mDelta^2*mn^5*mπp^4 + 5*mDelta*mn^6*mπp^4 + 2*mn^7*mπp^4 + 5*mDelta^3*mn^2*Mπ^2*mπp^4 - 2*mDelta^2*mn^3*Mπ^2*mπp^4 - 2*mDelta*mn^4*Mπ^2*mπp^4 - 7*mn^5*Mπ^2*mπp^4 - 4*mDelta*mn^2*Mπ^4*mπp^4 + 5*mn^3*Mπ^4*mπp^4 - 2*mDelta^5*mπp^6 - 3*mDelta^4*mn*mπp^6 + 4*mDelta^3*mn^2*mπp^6 - 11*mDelta^2*mn^3*mπp^6 + mDelta*mn^4*mπp^6 + 2*mn^5*mπp^6 + 4*mDelta^3*Mπ^2*mπp^6 + 2*mDelta^2*mn*Mπ^2*mπp^6 + 2*mDelta*mn^2*Mπ^2*mπp^6 - 5*mn^3*Mπ^2*mπp^6 - 2*mDelta*Mπ^4*mπp^6 + mn*Mπ^4*mπp^6 + 2*mn^3*mπp^8 - (mDelta^4*(4*mn^6 + 2*mn^4*mπp^2 + mn^2*mπp^4 + 2*mπp^6) + 2*mDelta^3*(2*mn^5*mπp^2 + 5*mn^3*mπp^4 + 2*mn*mπp^6) + 2*mDelta*mn*mπp^4*(3*mn^2*(mn^2 + 2*mπp^2) - Mπ^2*(7*mn^2 + 2*mπp^2)) + mπp^4*(5*mn^6 + 4*mn^4*mπp^2 + Mπ^4*(7*mn^2 + 2*mπp^2) - 2*Mπ^2*(7*mn^4 + 2*mn^2*mπp^2)) - mDelta^2*mπp^2*(4*mn^6 + 3*mn^4*mπp^2 + 2*mn^2*mπp^4 + Mπ^2*(6*mn^4 + 8*mn^2*mπp^2 + 4*mπp^4)))*mΣs - 2*mn^2*(mn^2 - mπp^2)*(3*mDelta^2*mn*mπp^2 + 3*mDelta*(mn^2 - Mπ^2)*mπp^2 - 2*mn*mπp^4 + mDelta^3*(mn^2 + 3*mπp^2))*mΣs^2 + mn^2*(mn^2 - mπp^2)*(-5*mDelta*mn*mπp^2 + (-7*mn^2 + 3*Mπ^2)*mπp^2 + mDelta^2*(2*mn^2 - 3*mπp^2))*mΣs^3 + 2*mn^3*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)*mΣs^4 + 2*(mn^6 - mn^4*mπp^2)*mΣs^5 + mLambda^3*(-2*mDelta^5*mn^3 + 2*mDelta^4*mπp^4 + mDelta*mn*(3*mn^2 - 4*Mπ^2)*mπp^4 - mDelta^2*(5*mn^2 + 4*Mπ^2)*mπp^4 + (-mn^4 - mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + mDelta^3*(9*mn^3*mπp^2 + 4*mn*mπp^4) + 2*mn^3*(-2*mDelta^4 + 5*mDelta^2*mπp^2 + mπp^4)*mΣs - 2*mDelta^3*mn^3*mΣs^2 + 2*mn^3*(mDelta^2 - 2*mπp^2)*mΣs^3 + 4*mDelta*mn^3*mΣs^4 + 2*mn^3*mΣs^5) + mLambda^2*(12*mDelta^2*mn^3*mπp^4 + mDelta*(-4*mn^4 + 3*mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 2*mDelta^4*mn*mπp^2*(mn^2 + mπp^2) + mn*mπp^4*(mn^4 + mn^2*Mπ^2 - 2*Mπ^4 + mn^2*mπp^2) + 2*mDelta^5*(mn^4 + mπp^4) - mDelta^3*(9*mn^4*mπp^2 + 9*mn^2*mπp^4 + 4*Mπ^2*mπp^4) + (mDelta*mn*(3*mn^2 - 4*Mπ^2)*mπp^4 + (-3*mn^4 - mn^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 2*mDelta^4*(2*mn^4 + mπp^4) + mDelta^3*(5*mn^3*mπp^2 + 4*mn*mπp^4) - mDelta^2*(10*mn^4*mπp^2 + 5*mn^2*mπp^4 + 4*Mπ^2*mπp^4))*mΣs + 2*mn^3*(mDelta^3*mn + 3*mDelta^2*mπp^2 - mπp^4)*mΣs^2 + 2*mn^3*(-(mDelta^2*mn) + 2*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs^3 + mn^3*(-4*mDelta*mn + mπp^2)*mΣs^4 - 2*mn^4*mΣs^5) - mLambda*(mDelta^4*mπp^2*(mn^4 + 4*mn^2*mπp^2 + 2*mπp^4) + mDelta^5*(-2*mn^5 - 2*mn^3*mπp^2 + mn*mπp^4) + mDelta^3*mn*mπp^2*(6*mn^4 + 9*mn^2*mπp^2 + 4*mπp^4 + Mπ^2*(3*mn^2 - 2*mπp^2)) + mDelta*mn*mπp^4*(7*mn^4 + Mπ^4 + 6*mn^2*mπp^2 - Mπ^2*(9*mn^2 + 4*mπp^2)) - mDelta^2*mπp^4*(-3*mn^4 + 2*mn^2*mπp^2 + Mπ^2*(9*mn^2 + 4*mπp^2)) + mπp^4*(mn^4*(2*mn^2 + mπp^2) + Mπ^4*(5*mn^2 + 2*mπp^2) - Mπ^2*(7*mn^4 + 4*mn^2*mπp^2)) + mn*(mDelta*mn*(6*mn^2 + Mπ^2)*mπp^4 + mDelta^3*mn*mπp^2*(mn^2 - mπp^2) + mπp^4*(mn^2*Mπ^2 + Mπ^4 - mn^2*mπp^2) + mDelta^4*(-4*mn^4 - 4*mn^2*mπp^2 + mπp^4) + mDelta^2*mπp^2*(4*mn^4 + 3*mn^2*mπp^2 + Mπ^2*(6*mn^2 - 2*mπp^2)))*mΣs - mn^2*(3*mDelta^2*mπp^4 + (mn^2 - 3*Mπ^2)*mπp^4 - 3*mDelta*mn*mπp^2*(-2*mn^2 + 2*Mπ^2 + mπp^2) + mDelta^3*(2*mn^3 + 5*mn*mπp^2))*mΣs^2 + mn^3*(-(mDelta*mn*mπp^2) + 2*mDelta^2*(mn^2 - 2*mπp^2) + mπp^2*(-7*mn^2 + 3*Mπ^2 + 2*mπp^2))*mΣs^3 + mn^3*(4*mDelta*mn^2 - 2*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + (2*mn^5 - mn^3*mπp^2)*mΣs^5))*A0[mDelta^2])/(1728*mDelta^2*mn^3*mπp^4*mΣs^2*Pi^2) + ((2*mLambda^7*mn^3 - 2*mn^3*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^2 + mLambda^6*(-2*mDelta^4 - 4*mDelta^3*mn + 3*mDelta^2*mn^2 - 6*mDelta*mn^3 + (4*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^2 - 2*Mπ^4 + 3*mn^3*(-mn + mΣs)) + mLambda^5*(-2*mDelta^5 - 2*mDelta^4*mn + 7*mDelta^3*mn^2 + 4*mDelta^2*mn^3 + 2*mn^5 + mn^3*mπp^2 - (2*mDelta^4 + 4*mDelta^3*mn - 3*mDelta^2*mn^2 + 7*mDelta*mn^3 + 6*mn^4)*mΣs - 2*mn^3*mΣs^2 - 2*Mπ^4*(mDelta - mn + mΣs) + Mπ^2*(4*mDelta^3 - mDelta*mn^2 - 9*mn^3 + (4*mDelta^2 + 4*mDelta*mn + 3*mn^2)*mΣs)) + mLambda*mn^3*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mn + 2*mn^2 - mπp^2 + mn*mΣs) - mΣs*(-4*(mDelta + mn)*(mn^2 - mπp^2) + (mDelta*mn - 2*mn^2 + 3*mπp^2)*mΣs + mn*mΣs^2)) + mLambda^4*(mDelta^5*mn + 4*mDelta^4*mn^2 + mDelta^3*mn^3 - 5*mDelta^2*mn^4 - 6*mDelta*mn^5 - 3*mn^6 + 2*mDelta^4*mπp^2 + 4*mDelta^3*mn*mπp^2 + 2*mn^4*mπp^2 + mDelta*mn*(mDelta^3 - mDelta^2*mn - 6*mDelta*mn^2 - 4*mn^3)*mΣs + mn^2*(-3*mDelta^2 + 3*mDelta*mn - 5*mn^2)*mΣs^2 - 4*mn^3*mΣs^3 + Mπ^4*(mDelta*mn + 5*mn^2 + 2*mπp^2 + mn*mΣs) + Mπ^2*(-2*mDelta^3*mn - 9*mDelta^2*mn^2 + 35*mDelta*mn^3 + 24*mn^4 - 4*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 - 6*mn^2*mπp^2 + mn*(-2*mDelta^2 + mDelta*mn - 2*mn^2)*mΣs + 3*mn^2*mΣs^2)) + mLambda^2*mn^3*(Mπ^4*(7*mDelta + 5*mn + 4*mΣs) + Mπ^2*(3*(mDelta + mn)*(mDelta^2 + mn^2 - 2*mπp^2) + (6*mDelta^2 + mDelta*mn - mn^2 - 4*mπp^2)*mΣs - (8*mDelta + 9*mn)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-3*(mDelta - mn)*(mDelta + mn)^2 - (6*mDelta^2 + mDelta*mn - 7*mn^2 + 2*mπp^2)*mΣs + (mDelta + 4*mn)*mΣs^2 + mΣs^3)) + mLambda^3*((mDelta - mn)*(mDelta + mn)^3*(-(mn*(2*mn^2 + mπp^2)) + mDelta*(mn^2 + 2*mπp^2)) + (mDelta + mn)*(-6*mn^5 + 2*mDelta^2*mn*(2*mn^2 + mπp^2) + mDelta^3*(mn^2 + 2*mπp^2) - mDelta*(mn^4 + 2*mn^2*mπp^2))*mΣs - 2*mn^2*(3*mDelta^3 + 6*mDelta^2*mn + 3*mDelta*mn^2 - 2*mn^3 + 2*mn*mπp^2)*mΣs^2 + mn^2*(-3*mDelta^2 + 5*mDelta*mn + mn^2)*mΣs^3 + Mπ^4*(4*mDelta*mn^2 + 38*mn^3 + 2*mDelta*mπp^2 - mn*mπp^2 + 7*mn^2*mΣs + 2*mπp^2*mΣs) + Mπ^2*(-((mDelta + mn)*(9*mn^4 + 6*mn^2*mπp^2 + mDelta^2*(5*mn^2 + 4*mπp^2) - mDelta*(7*mn^3 + 2*mn*mπp^2))) - (-35*mn^4 + 6*mn^2*mπp^2 + 4*mDelta^2*(2*mn^2 + mπp^2) + mDelta*(-56*mn^3 + 4*mn*mπp^2))*mΣs + 2*mn^2*(3*mDelta + mn)*mΣs^2 + 3*mn^2*mΣs^3)))*A0[Mπ^2])/(1728*mDelta^2*mLambda^3*mn^3*mΣs^2*Pi^2) + ((2*mLambda^7*mπp^4 + 2*mπp^4*(mn^2 - mπp^2)*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^2 + mLambda^6*(2*mDelta^5 - 7*mDelta^3*mπp^2 - 5*mDelta*mπp^4 - 2*mn*mπp^4 + (4*mDelta^4 - 6*mDelta^2*mπp^2 + 5*mπp^4)*mΣs + 2*(mDelta^3 + 2*mDelta*mπp^2)*mΣs^2 - 2*(mDelta^2 - 3*mπp^2)*mΣs^3 - 4*mDelta*mΣs^4 - 2*mΣs^5) + mLambda^5*(-2*mDelta^5*mn - 2*mDelta^4*mπp^2 + 7*mDelta^3*mn*mπp^2 + 4*mDelta^2*mπp^4 + mπp^4*(mn^2 - 7*Mπ^2 + 2*mπp^2) - (4*mDelta^4*mn + 5*mDelta^3*mπp^2 - 6*mDelta^2*mn*mπp^2 + 6*mDelta*mπp^4 + 7*mn*mπp^4)*mΣs - (2*mDelta^3*mn + 6*mDelta^2*mπp^2 + 4*mDelta*mn*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(mDelta^2*mn - 2*mDelta*mπp^2 - 3*mn*mπp^2)*mΣs^3 + (4*mDelta*mn - mπp^2)*mΣs^4 + 2*mn*mΣs^5) + mLambda^4*(mDelta^4*mn*mπp^2 + mDelta^2*mn*mπp^4 + mDelta*mπp^4*(-3*mn^2 + 14*Mπ^2 - 4*mπp^2) - 2*mDelta^5*(mn^2 + mπp^2) - mn*mπp^4*(mn^2 - 7*Mπ^2 + mπp^2) + mDelta^3*mπp^2*(4*mn^2 + 3*Mπ^2 + 7*mπp^2) + (mDelta^3*mn*mπp^2 - 6*mDelta*mn*mπp^4 - 4*mDelta^4*(mn^2 + mπp^2) + mπp^4*(-4*mn^2 - 2*Mπ^2 + mπp^2) + 6*mDelta^2*mπp^2*(Mπ^2 + mπp^2))*mΣs - (3*mn*mπp^4 + mDelta*mπp^2*(10*mn^2 - 6*Mπ^2 - 3*mπp^2) + mDelta^3*(2*mn^2 + 5*mπp^2))*mΣs^2 + (-(mDelta*mn*mπp^2) + 2*mDelta^2*(mn^2 - 2*mπp^2) + mπp^2*(-9*mn^2 + 3*Mπ^2 + 8*mπp^2))*mΣs^3 + (4*mDelta*mn^2 - 2*mDelta*mπp^2 - mn*mπp^2)*mΣs^4 + (2*mn^2 - mπp^2)*mΣs^5) + mLambda^3*(mDelta^5*mn*(2*mn^2 + mπp^2) + mDelta*mn*mπp^4*(2*mn^2 - Mπ^2 + mπp^2) + mDelta^4*mπp^2*(mn^2 + 2*mπp^2) - 2*mDelta^2*mπp^4*(mn^2 + 2*mπp^2) - mDelta^3*mn*mπp^2*(4*mn^2 + 3*Mπ^2 + 2*mπp^2) + mπp^4*(5*Mπ^4 + Mπ^2*(mn^2 - 5*mπp^2) + mπp^2*(mn^2 + 2*mπp^2)) + (mDelta*mπp^4*(3*mn^2 + 14*Mπ^2 - 12*mπp^2) + 3*mn*mπp^4*(mn^2 + 3*Mπ^2 - 2*mπp^2) + 2*mDelta^4*mn*(2*mn^2 + mπp^2) - 3*mDelta^2*mn*mπp^2*(2*Mπ^2 + mπp^2) + mDelta^3*(4*mn^2*mπp^2 + 5*mπp^4))*mΣs + (mπp^4*(12*mn^2 - 2*Mπ^2 - 11*mπp^2) + mDelta*mn*mπp^2*(10*mn^2 - 6*Mπ^2 - 3*mπp^2) + 6*mDelta^2*mπp^2*(mn^2 + mπp^2) + 2*mDelta^3*(mn^3 + 2*mn*mπp^2))*mΣs^2 + (3*mn*mπp^2*(3*mn^2 - Mπ^2 - 3*mπp^2) + 5*mDelta*mπp^2*(mn^2 - 2*mπp^2) + mDelta^2*(-2*mn^3 + 5*mn*mπp^2))*mΣs^3 - 2*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)*mΣs^4 - 2*(mn^3 - mn*mπp^2)*mΣs^5) - mLambda*mπp^4*(Mπ^2 - mΣs^2)*(Mπ^2*(mDelta*mn + 2*mn^2 - mπp^2 + mn*mΣs) - mΣs*(-4*(mDelta + mn)*(mn^2 - mπp^2) + (mDelta*mn - 2*mn^2 + 3*mπp^2)*mΣs + mn*mΣs^2)) - mLambda^2*mπp^4*(Mπ^4*(7*mDelta + 5*mn + 4*mΣs) + Mπ^2*((mDelta + mn)*(3*mDelta^2 + mn^2 - 4*mπp^2) + (6*mDelta^2 + mDelta*mn - 3*mn^2 - 2*mπp^2)*mΣs - (8*mDelta + 9*mn)*mΣs^2 - 5*mΣs^3) + mΣs^2*(-((mDelta + mn)*(3*mDelta^2 - 5*mn^2 + 2*mπp^2)) - (6*mDelta^2 + mDelta*mn - 9*mn^2 + 4*mπp^2)*mΣs + (mDelta + 4*mn)*mΣs^2 + mΣs^3)))*A0[mΣs^2])/(1728*mDelta^2*mLambda^3*mπp^4*mΣs^2*Pi^2) + ((-2*mLambda^11 + mLambda^10*(mDelta - 2*mn - 3*mΣs) + 2*(mn^2 - mπp^2)^2*(mDelta + mn + mΣs)*(Mπ^2 - mΣs^2)^3 + mLambda^9*(-12*mDelta^2 + 6*mDelta*mn + mn^2 + 9*Mπ^2 + mπp^2 + 2*mDelta*mΣs - mn*mΣs + 4*mΣs^2) + mLambda^8*(-21*mDelta^3 - 9*mDelta^2*mn + 10*mDelta*mn^2 + mn^3 + mDelta*mπp^2 - 2*mn*mπp^2 + 3*(-2*mDelta^2 + 4*mDelta*mn + mn^2 + mπp^2)*mΣs - (mDelta - 8*mn)*mΣs^2 + 7*mΣs^3 + Mπ^2*(-9*mDelta + 9*mn + 11*mΣs)) + mLambda^7*(-12*mDelta^4 - 12*mDelta^3*mn + 6*mDelta^2*mn^2 + 6*mDelta*mn^3 + mn^4 - 12*Mπ^4 + 6*mDelta^2*mπp^2 + 6*mDelta*mn*mπp^2 - 2*mn^2*mπp^2 + mπp^4 + (-3*mDelta^3 + 9*mDelta^2*mn + 11*mDelta*mn^2 + 2*mn^3 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs + (30*mDelta^2 - 6*mDelta*mn + mn^2 + mπp^2)*mΣs^2 + (-4*mDelta + 5*mn)*mΣs^3 - 2*mΣs^4 - Mπ^2*(9*(-2*mDelta^2 + 3*mDelta*mn + mn^2) + 2*(5*mDelta - mn)*mΣs + 3*mΣs^2)) + mLambda*(mn^2 - mπp^2)*(Mπ^2 - mΣs^2)^2*(Mπ^2*(3*mDelta*mn + 2*mn^2 + mπp^2 + 3*mn*mΣs) - mΣs*(4*(mDelta + mn)*(mn^2 - mπp^2) + 3*(mDelta*mn + 2*mn^2 - mπp^2)*mΣs + 3*mn*mΣs^2)) - mLambda^6*((mDelta + mn)*(6*mDelta^4 - mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 - 3*mDelta^2*(mn^2 + 3*mπp^2)) - 6*mn*(mDelta + mn)*(-2*mDelta^2 + mn^2 + mπp^2)*mΣs - (24*mDelta^3 + 24*mDelta^2*mn + 11*mDelta*mn^2 + 2*mn^3 - mDelta*mπp^2 + 8*mn*mπp^2)*mΣs^2 + (-18*mDelta^2 + 21*mDelta*mn + 8*mn^2 + 5*mπp^2)*mΣs^3 + (mDelta + 10*mn)*mΣs^4 + 5*mΣs^5 + Mπ^4*(-15*mDelta + 12*mn + 4*mΣs) + Mπ^2*(-3*(mDelta + mn)*(10*mDelta^2 - 6*mDelta*mn - 3*mn^2 + 5*mπp^2) + (-30*mDelta^2 + 39*mDelta*mn + 28*mn^2 + 7*mπp^2)*mΣs + (26*mDelta + 20*mn)*mΣs^2 + 3*mΣs^3)) - mLambda^2*(Mπ^2 - mΣs^2)*(Mπ^4*((mDelta + mn)*(7*mn^2 - 5*mπp^2) + (4*mn^2 - 2*mπp^2)*mΣs) + Mπ^2*(3*(mDelta + mn)*(mDelta^2 + mn^2 - 2*mπp^2)*(mn^2 - mπp^2) + (6*mDelta^2 + 9*mDelta*mn + 7*mn^2 - 4*mπp^2)*(mn^2 - mπp^2)*mΣs + (-8*mDelta*mn^2 - 5*mn^3 + 4*mDelta*mπp^2 + mn*mπp^2)*mΣs^2 + (-5*mn^2 + mπp^2)*mΣs^3) + mΣs^2*(-((mDelta + mn)*(mn^2 - mπp^2)*(3*mDelta^2 - 5*mn^2 + 2*mπp^2)) + (-6*mDelta^2 - 9*mDelta*mn + mn^2 - 4*mπp^2)*(mn^2 - mπp^2)*mΣs + (-2*mn^3 + 4*mn*mπp^2 + mDelta*(mn^2 + mπp^2))*mΣs^2 + (mn^2 + mπp^2)*mΣs^3)) + mLambda^5*(5*Mπ^6 + Mπ^4*(3*(-2*mDelta^2 + 12*mDelta*mn + 5*mn^2 + mπp^2) + 8*(mDelta + mn)*mΣs - 13*mΣs^2) + Mπ^2*(12*mDelta^4 + 18*mDelta^3*mn - 6*mDelta^2*mn^2 - 9*mDelta*mn*(mn^2 + mπp^2) - 3*mπp^2*(mn^2 + mπp^2) + (mDelta + mn)*(15*mDelta^2 - 6*mDelta*mn - 19*mn^2 + 2*mπp^2)*mΣs + 3*(6*mDelta^2 - 13*mDelta*mn - 2*mn^2 - 5*mπp^2)*mΣs^2 - (22*mDelta + 7*mn)*mΣs^3 + 2*mΣs^4) + mΣs*((mDelta + mn)*(6*mDelta^4 + 5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4 + 3*mDelta^2*(-5*mn^2 + mπp^2)) + (-12*mDelta^3*mn + mn^4 + 16*mn^2*mπp^2 - 5*mπp^4 + 6*mDelta^2*(mn^2 - 3*mπp^2) + 12*mDelta*(2*mn^3 - mn*mπp^2))*mΣs - (9*mDelta^3 + 9*mDelta^2*mn - 5*mDelta*mn^2 + 4*mn^3 + 4*mDelta*mπp^2 - 5*mn*mπp^2)*mΣs^2 - (18*mDelta^2 + 3*mDelta*mn + 8*mn^2 + 5*mπp^2)*mΣs^3 + (2*mDelta - 7*mn)*mΣs^4)) - mLambda^3*(Mπ^6*(15*mDelta*mn + 7*mn^2 + 4*mπp^2 + 9*mn*mΣs) - Mπ^4*(-6*mDelta^3*mn - 3*mn^4 - 6*mDelta^2*mπp^2 + 6*mDelta*mn*mπp^2 + 6*mn^2*mπp^2 + 3*mπp^4 - 2*(6*mDelta^2*mn - 7*mDelta*mn^2 - 7*mn^3 + 8*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs + (33*mDelta*mn + 29*mn^2 + 2*mπp^2)*mΣs^2 + 21*mn*mΣs^3) - mΣs^3*(-((mDelta + mn)*(mn^2 - mπp^2)*(9*mDelta^2 - 17*mn^2 + 8*mπp^2)) + (-6*mDelta^3*mn + 22*mn^4 - 23*mn^2*mπp^2 + 7*mπp^4 - 6*mDelta^2*(3*mn^2 - 2*mπp^2) + 3*mDelta*mn*(mn^2 + mπp^2))*mΣs + (-12*mDelta^2*mn - 4*mDelta*mn^2 + 17*mn^3 + 2*mDelta*mπp^2 - 7*mn*mπp^2)*mΣs^2 + 3*(mDelta*mn + 2*mn^2 + mπp^2)*mΣs^3 + 3*mn*mΣs^4) + Mπ^2*mΣs*(-((mDelta + mn)*(9*mDelta^2 - mn^2 - 8*mπp^2)*(mn^2 - mπp^2)) + 3*(-4*mDelta^3*mn + mn^4 + 5*mn^2*mπp^2 - 2*mπp^4 + mDelta^2*(-6*mn^2 + 2*mπp^2) + mDelta*(mn^3 + 3*mn*mπp^2))*mΣs + (-24*mDelta^2*mn + 31*mn^3 - 11*mn*mπp^2 + 2*mDelta*(5*mn^2 - 7*mπp^2))*mΣs^2 + (21*mDelta*mn + 28*mn^2 + mπp^2)*mΣs^3 + 15*mn*mΣs^4)) + mLambda^4*(Mπ^6*(-7*mDelta + 5*mn - 4*mΣs) + Mπ^4*(-3*(3*mDelta^3 + mDelta^2*mn - 8*mDelta*mn^2 - 5*mn^3 + 7*mDelta*mπp^2 + 6*mn*mπp^2) + (-18*mDelta^2 + 27*mDelta*mn + 29*mn^2 - 4*mπp^2)*mΣs + 3*mDelta*mΣs^2 + 3*mΣs^3) + Mπ^2*(6*(mDelta + mn)*(mDelta^2 - mπp^2)^2 + (12*mDelta^4 + 18*mDelta^3*mn - mn^4 - 7*mn^2*mπp^2 + 2*mπp^4 + 6*mDelta^2*(2*mn^2 - 3*mπp^2) + 3*mDelta*(mn^3 - 7*mn*mπp^2))*mΣs + 2*(12*mDelta^3 + 15*mDelta^2*mn + 5*mDelta*mn^2 + 5*mn^3 - mDelta*mπp^2 - 4*mn*mπp^2)*mΣs^2 + 3*(10*mDelta^2 - 12*mDelta*mn - 7*mn^2 - 3*mπp^2)*mΣs^3 + 3*(mDelta - 3*mn)*mΣs^4) + mΣs^2*(-2*(mDelta + mn)*(3*mDelta^4 - 6*mDelta^2*mn^2 + 2*mn^4 + 2*mn^2*mπp^2 - mπp^4) - (12*mDelta^4 + 18*mDelta^3*mn - 13*mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 + 6*mDelta^2*(-2*mn^2 + mπp^2) + mDelta*(-33*mn^3 + 15*mn*mπp^2))*mΣs - (15*mDelta^3 + 27*mDelta^2*mn - 11*mn^3 + 10*mn*mπp^2 + mDelta*(10*mn^2 + mπp^2))*mΣs^2 + (-12*mDelta^2 + 9*mDelta*mn + 4*mn^2 + mπp^2)*mΣs^3 + (mDelta + 4*mn)*mΣs^4 + mΣs^5)))*B0[mLambda^2, Mπ^2, mΣs^2])/(1728*mDelta^2*mLambda^3*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((mDelta^7*mn^4 - 5*mDelta^5*mn^6 - 2*mDelta^4*mn^7 + 7*mDelta^3*mn^8 + 4*mDelta^2*mn^9 - 3*mDelta*mn^10 - 2*mn^11 + mLambda^5*(-2*mDelta^6 - 4*mDelta^5*mn + 5*mDelta^4*mn^2 + 17*mDelta^3*mn^3 - 4*mDelta^2*mn^4 + 5*mDelta*mn^5 + mn^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mn - 2*mDelta*mn^2 - mn^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^4 + 2*Mπ^6) + mDelta^7*mn^2*mπp^2 + 3*mDelta^6*mn^3*mπp^2 + mDelta^5*mn^4*mπp^2 - 5*mDelta^4*mn^5*mπp^2 - 5*mDelta^3*mn^6*mπp^2 + mDelta^2*mn^7*mπp^2 + 3*mDelta*mn^8*mπp^2 + mn^9*mπp^2 - 2*mDelta^7*mπp^4 - 3*mDelta^6*mn*mπp^4 + 4*mDelta^5*mn^2*mπp^4 + 7*mDelta^4*mn^3*mπp^4 - 2*mDelta^3*mn^4*mπp^4 - 5*mDelta^2*mn^5*mπp^4 + mn^7*mπp^4 + mDelta^6*mn^4*mΣs + 2*mDelta^5*mn^5*mΣs - mDelta^4*mn^6*mΣs - 4*mDelta^3*mn^7*mΣs - mDelta^2*mn^8*mΣs + 2*mDelta*mn^9*mΣs + mn^10*mΣs + mDelta^6*mn^2*mπp^2*mΣs + 2*mDelta^5*mn^3*mπp^2*mΣs - mDelta^4*mn^4*mπp^2*mΣs - 4*mDelta^3*mn^5*mπp^2*mΣs - mDelta^2*mn^6*mπp^2*mΣs + 2*mDelta*mn^7*mπp^2*mΣs + mn^8*mπp^2*mΣs - 2*mDelta^6*mπp^4*mΣs - 4*mDelta^5*mn*mπp^4*mΣs + 2*mDelta^4*mn^2*mπp^4*mΣs + 8*mDelta^3*mn^3*mπp^4*mΣs + 2*mDelta^2*mn^4*mπp^4*mΣs - 4*mDelta*mn^5*mπp^4*mΣs - 2*mn^6*mπp^4*mΣs - 12*mDelta^5*mn^4*mΣs^2 - 18*mDelta^4*mn^5*mΣs^2 + 18*mDelta^3*mn^6*mΣs^2 + 30*mDelta^2*mn^7*mΣs^2 - 6*mDelta*mn^8*mΣs^2 - 12*mn^9*mΣs^2 + 6*mDelta^5*mn^2*mπp^2*mΣs^2 + 12*mDelta^4*mn^3*mπp^2*mΣs^2 - 6*mDelta^3*mn^4*mπp^2*mΣs^2 - 18*mDelta^2*mn^5*mπp^2*mΣs^2 + 6*mn^7*mπp^2*mΣs^2 - 15*mDelta^4*mn^4*mΣs^3 - 9*mDelta^3*mn^5*mΣs^3 + 24*mDelta^2*mn^6*mΣs^3 - 3*mDelta*mn^7*mΣs^3 - 21*mn^8*mΣs^3 + 3*mDelta^4*mn^2*mπp^2*mΣs^3 + 9*mDelta^3*mn^3*mπp^2*mΣs^3 + 3*mDelta*mn^5*mπp^2*mΣs^3 + 9*mn^6*mπp^2*mΣs^3 - 12*mDelta^3*mn^4*mΣs^4 - 12*mn^7*mΣs^4 - 6*mDelta^2*mn^4*mΣs^5 + 6*mDelta*mn^5*mΣs^5 - 6*mn^6*mΣs^5 + mLambda^4*(-2*mDelta^6 - 4*mDelta^5*mn + 5*mDelta^4*mn^2 + 17*mDelta^3*mn^3 - 4*mDelta^2*mn^4 + 5*mDelta*mn^5 + mn^6 + mDelta*(6*mDelta^3 + 8*mDelta^2*mn - 2*mDelta*mn^2 - mn^3)*Mπ^2 - (6*mDelta^2 + 4*mDelta*mn + 3*mn^2)*Mπ^4 + 2*Mπ^6)*(mDelta + mn + mΣs) + Mπ^6*(mn^2 - mπp^2)*(-4*mDelta*mn^2 + 5*mn^3 - 2*mDelta*mπp^2 + mn*mπp^2 - 7*mn^2*mΣs - 2*mπp^2*mΣs) - Mπ^4*(12*mn^7 - 3*mn^5*mπp^2 - 3*mn^3*mπp^4 + mDelta^2*mn*(13*mn^4 - 2*mn^2*mπp^2 + mπp^4) + 4*mDelta*mn^2*(mn^4 + mn^2*mπp^2 + mπp^4) + mDelta^3*(-3*mn^4 + 3*mn^2*mπp^2 + 6*mπp^4) + (-15*mn^6 + 21*mn^4*mπp^2 + 6*mn^2*mπp^4 + 4*mDelta*mn*(-2*mn^4 + 4*mn^2*mπp^2 + mπp^4) + mDelta^2*(-3*mn^4 + 9*mn^2*mπp^2 + 6*mπp^4))*mΣs + 6*mn^2*(3*mDelta*mn^2 + mn^3 - mDelta*mπp^2 + mn*mπp^2)*mΣs^2 + (9*mn^4 - 3*mn^2*mπp^2)*mΣs^3) + Mπ^2*((mDelta + mn)^2*(9*mn^7 + 6*mDelta^3*mπp^4 - 3*mn^3*mπp^4 + mDelta^2*(2*mn^5 - mn^3*mπp^2 - 7*mn*mπp^4) + mDelta*(-7*mn^6 - 7*mn^4*mπp^2 + 8*mn^2*mπp^4)) + (mDelta + mn)*(-9*mn^7 + 15*mn^5*mπp^2 + 6*mn^3*mπp^4 + 3*mDelta^3*(mn^4 + mn^2*mπp^2 + 2*mπp^4) + mDelta^2*(-25*mn^5 + 11*mn^3*mπp^2 + 2*mn*mπp^4) - mDelta*(mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4))*mΣs + 6*mn^2*(3*mn^5 + mDelta^3*(5*mn^2 - 2*mπp^2) + mDelta^2*(3*mn^3 - mn*mπp^2) + mDelta*(5*mn^4 - 3*mn^2*mπp^2))*mΣs^2 + 3*mn^2*(10*mn^4 - 4*mn^2*mπp^2 + mDelta^2*(8*mn^2 - 2*mπp^2) + mDelta*(5*mn^3 - 3*mn*mπp^2))*mΣs^3 + 12*mn^4*(mDelta + mn)*mΣs^4 + 6*mn^4*mΣs^5) + mLambda^3*(-((mDelta + mn)*(3*mDelta^6*mn - mn^7 + 5*mn^5*mπp^2 - 4*mDelta^4*mn*(4*mn^2 + mπp^2) - mDelta^5*(mn^2 + 4*mπp^2) + mDelta^3*(5*mn^4 + 11*mn^2*mπp^2) - mDelta^2*(mn^5 - 14*mn^3*mπp^2) - mDelta*(mn^6 + 10*mn^4*mπp^2))) + 3*mn*(-mDelta^6 - 3*mDelta^5*mn + mDelta^4*mn^2 + 11*mDelta^3*mn^3 + 8*mDelta^2*mn^4 + 2*mDelta*mn^5 + 2*mn^6)*mΣs + 3*mn^2*(-mDelta^4 - 3*mDelta^3*mn + 4*mDelta^2*mn^2 - 5*mDelta*mn^3 + mn^4)*mΣs^2 + Mπ^6*(3*mDelta*mn - 7*mn^2 - 4*mπp^2 + 3*mn*mΣs) + Mπ^4*(-9*mDelta^3*mn + 15*mn^4 + 9*mn^2*mπp^2 + 12*mDelta^2*(mn^2 + mπp^2) + 2*mDelta*(7*mn^3 + 4*mn*mπp^2) - 9*mDelta*mn*(mDelta + mn)*mΣs - 3*mn^2*mΣs^2) + Mπ^2*(9*mDelta^5*mn - 9*mn^6 - 3*mDelta^4*(mn^2 + 4*mπp^2) - mDelta^3*(31*mn^3 + 16*mn*mπp^2) + 2*mDelta^2*(5*mn^4 - mn^2*mπp^2) - mDelta*(19*mn^5 + 7*mn^3*mπp^2) + 3*mn*(3*mDelta^4 + 6*mDelta^3*mn - mDelta^2*mn^2 + mDelta*mn^3 - 3*mn^4)*mΣs + 3*mDelta*mn^2*(2*mDelta + 3*mn)*mΣs^2)) + mLambda^2*((mDelta - mn)*(mDelta + mn)^2*(-mn^6 - 6*mDelta^2*mn^2*mπp^2 + 2*mn^4*mπp^2 + 5*mDelta^3*mn*(mn^2 + mπp^2) + mDelta^4*(mn^2 + 4*mπp^2) - 2*mDelta*(mn^5 + 4*mn^3*mπp^2)) + (mDelta + mn)*(10*mn^7 - 5*mn^5*mπp^2 + mDelta^5*(mn^2 + 4*mπp^2) + mDelta^4*(-5*mn^3 + 4*mn*mπp^2) - mDelta^3*(5*mn^4 + 11*mn^2*mπp^2) + 2*mDelta^2*(5*mn^5 - 7*mn^3*mπp^2) + mDelta*(mn^6 + 10*mn^4*mπp^2))*mΣs + 6*mn^2*(-mDelta^5 - 3*mDelta^4*mn + 2*mDelta^3*mn^2 + mDelta^2*mn^3 - 2*mDelta*mn^4 + mn^5)*mΣs^2 + 3*mn^2*(-mDelta^4 - 3*mDelta^3*mn + 4*mDelta^2*mn^2 - 5*mDelta*mn^3 + mn^4)*mΣs^3 - Mπ^6*(4*mDelta*(mn^2 + mπp^2) + mn*(7*mn^2 + mπp^2) + (7*mn^2 + 4*mπp^2)*mΣs) + Mπ^4*(15*mn^5 + 6*mn^3*mπp^2 + 3*mDelta^3*(3*mn^2 + 4*mπp^2) + mDelta^2*(29*mn^3 + 11*mn*mπp^2) + mDelta*(29*mn^4 + 11*mn^2*mπp^2) + (24*mn^4 + 9*mn^2*mπp^2 + 3*mDelta^2*(5*mn^2 + 4*mπp^2) + 2*mDelta*(7*mn^3 + 4*mn*mπp^2))*mΣs - 6*mDelta*mn^2*mΣs^2 - 3*mn^2*mΣs^3) + Mπ^2*(-3*mn^5*(3*mn^2 + mπp^2) - 7*mDelta*mn^4*(4*mn^2 + mπp^2) - 6*mDelta^5*(mn^2 + 2*mπp^2) - mDelta^4*(28*mn^3 + 19*mn*mπp^2) - 3*mDelta^3*(7*mn^4 + 2*mn^2*mπp^2) - 3*mDelta^2*(2*mn^5 + 5*mn^3*mπp^2) - (27*mn^6 + 2*mDelta^2*mn^2*(-5*mn^2 + mπp^2) + 3*mDelta^4*(3*mn^2 + 4*mπp^2) + 2*mDelta^3*(5*mn^3 + 8*mn*mπp^2) + mDelta*(25*mn^5 + 7*mn^3*mπp^2))*mΣs + 6*mn^2*(2*mDelta^3 + 3*mDelta^2*mn + 2*mDelta*mn^2 - mn^3)*mΣs^2 + 3*mDelta*mn^2*(2*mDelta + 3*mn)*mΣs^3)) - mLambda*(-((mDelta - mn)^2*(mDelta + mn)^4*(3*mDelta*mn*(mn^2 + mπp^2) - 2*(mn^4 + mn^2*mπp^2 + mπp^4))) - 3*(mDelta - mn)*mn*(mDelta + mn)^2*(-2*mDelta*mn^4 + mDelta^3*(mn^2 + mπp^2) + 2*mDelta^2*mn*(mn^2 + mπp^2) - 2*mn^3*(mn^2 + mπp^2))*mΣs + 3*mn^2*(mDelta + mn)*(4*mDelta^4*mn + 3*mn^3*(mn^2 - mπp^2) + mDelta^3*(5*mn^2 - mπp^2) - 2*mDelta^2*mn*(mn^2 + mπp^2) + mDelta*(-6*mn^4 + 2*mn^2*mπp^2))*mΣs^2 + 6*mn^3*(mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 + 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + 6*mn^4*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4 + Mπ^6*(-5*mn^4 - 5*mn^2*mπp^2 - 2*mπp^4 + 3*mDelta*mn*(3*mn^2 + mπp^2) + 3*mn*(5*mn^2 + mπp^2)*mΣs) + Mπ^4*(6*mDelta^2*mπp^2*(mn^2 + mπp^2) - 3*mDelta^3*(7*mn^3 + 3*mn*mπp^2) + 4*mDelta*mn*(-2*mn^4 + mn^2*mπp^2 + mπp^4) + 6*mn^2*(2*mn^4 + 3*mn^2*mπp^2 + mπp^4) - 3*mn*(3*mDelta*mn*(3*mn^2 + mπp^2) + 2*mn^2*(6*mn^2 + mπp^2) + mDelta^2*(11*mn^2 + 3*mπp^2))*mΣs + 3*mn^2*(4*mDelta*mn + mn^2 - mπp^2)*mΣs^2 + 6*mn^3*mΣs^3) + Mπ^2*((mDelta + mn)*(3*mDelta^4*(5*mn^3 + 3*mn*mπp^2) - 6*mDelta^3*(mn^4 + mn^2*mπp^2 + mπp^4) + mDelta^2*(13*mn^5 - 5*mn^3*mπp^2 - 2*mn*mπp^4) + mDelta*(7*mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4) - 3*(3*mn^7 + 5*mn^5*mπp^2 + 2*mn^3*mπp^4)) + 3*mn*(6*mDelta^3*mn*(2*mn^2 + mπp^2) + 3*mn^4*(3*mn^2 + mπp^2) + mDelta^4*(7*mn^2 + 3*mπp^2) + mDelta^2*(13*mn^4 + 3*mn^2*mπp^2) + mDelta*(13*mn^5 + 7*mn^3*mπp^2))*mΣs - 3*mn^2*(8*mDelta^3*mn + 4*mn^2*(mn^2 - mπp^2) + 2*mDelta^2*(5*mn^2 - mπp^2) + 3*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 - 6*mn^3*(2*mDelta^2 + 3*mDelta*mn + 3*mn^2)*mΣs^3 - 6*mn^4*mΣs^4)))*B0[mn^2, mDelta^2, Mπ^2])/(1728*mDelta^2*mn^3*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-2*mDelta^7*mn^5 + mDelta^7*mn^3*mπp^2 - mDelta^6*mn^4*mπp^2 + 6*mDelta^5*mn^5*mπp^2 + 3*mDelta^5*mn^3*Mπ^2*mπp^2 + mDelta^7*mn*mπp^4 - mDelta^6*mn^2*mπp^4 - 3*mDelta^5*mn^3*mπp^4 + 3*mDelta^4*mn^4*mπp^4 - 6*mDelta^3*mn^5*mπp^4 + 3*mDelta^5*mn*Mπ^2*mπp^4 - 9*mDelta^3*mn^3*Mπ^2*mπp^4 - 6*mDelta^3*mn*Mπ^4*mπp^4 + 2*mDelta^6*mπp^6 - 3*mDelta^5*mn*mπp^6 + 3*mDelta^4*mn^2*mπp^6 + 3*mDelta^3*mn^3*mπp^6 - 3*mDelta^2*mn^4*mπp^6 + 2*mDelta*mn^5*mπp^6 + 6*mDelta^4*Mπ^2*mπp^6 - 3*mDelta^3*mn*Mπ^2*mπp^6 - 3*mDelta^2*mn^2*Mπ^2*mπp^6 + 6*mDelta*mn^3*Mπ^2*mπp^6 - 12*mDelta^2*Mπ^4*mπp^6 - 12*mDelta*mn*Mπ^4*mπp^6 - 6*mDelta^4*mπp^8 + 3*mDelta^3*mn*mπp^8 - 3*mDelta^2*mn^2*mπp^8 - mDelta*mn^3*mπp^8 + mn^4*mπp^8 - 9*mDelta^2*Mπ^2*mπp^8 + 3*mn^2*Mπ^2*mπp^8 - 6*Mπ^4*mπp^8 + 6*mDelta^2*mπp^10 - mDelta*mn*mπp^10 + mn^2*mπp^10 + 3*Mπ^2*mπp^10 - 2*mπp^12 - 2*(mDelta^3*mπp^4*(-mn^2 + mπp^2)*(4*mn^2 + 3*Mπ^2 + 8*mπp^2) + 2*mDelta^5*mπp^2*(mn^4 + mn^2*mπp^2 - 2*mπp^4) + mDelta^2*mn*mπp^4*(-2*mn^4 + 6*Mπ^4 + mn^2*mπp^2 + 12*Mπ^2*mπp^2 + mπp^4) + mDelta^6*(2*mn^5 - mn^3*mπp^2 - mn*mπp^4) + mDelta^4*mn*mπp^2*(-2*mn^4 + mn^2*mπp^2 + mπp^4 - 3*Mπ^2*(mn^2 + mπp^2)) + mn*mπp^6*(2*mn^4 + 6*Mπ^4 - mn^2*mπp^2 - mπp^4 + Mπ^2*(-9*mn^2 + 3*mπp^2)) + mDelta*mπp^6*(6*Mπ^4 - 9*Mπ^2*(mn^2 - mπp^2) + 2*(mn^4 + mn^2*mπp^2 - 2*mπp^4)))*mΣs - mπp^2*(9*mn^4*mπp^4 + 3*mn^2*mπp^6 - 6*mπp^8 + 3*mDelta^5*mn*(mn^2 + mπp^2) + mDelta^4*(5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4) + 12*Mπ^4*(mDelta*mn*mπp^2 + mπp^4) + 4*mDelta^2*mπp^2*(mn^4 - 11*mn^2*mπp^2 + 7*mπp^4) + 2*mDelta^3*(5*mn^5 - 16*mn^3*mπp^2 + 5*mn*mπp^4) + mDelta*(8*mn^5*mπp^2 - 7*mn^3*mπp^4 + 5*mn*mπp^6) - 3*Mπ^2*(4*mDelta^2*mn^2*mπp^2 + 9*mn^2*mπp^4 - 3*mπp^6 + mDelta^3*(mn^3 + 5*mn*mπp^2) + mDelta*(8*mn^3*mπp^2 - 4*mn*mπp^4)))*mΣs^2 + (-(mDelta^3*mπp^2*(mn^4 + 7*mn^2*mπp^2 - 8*mπp^4)) + mDelta^4*(6*mn^5 - 9*mn^3*mπp^2 - 9*mn*mπp^4) + mDelta^2*mn*mπp^2*(-7*mn^4 + 26*mn^2*mπp^2 + 5*mπp^4 - 3*Mπ^2*(mn^2 - 7*mπp^2)) + mDelta*mπp^4*(-19*mn^4 + 35*mn^2*mπp^2 - 16*mπp^4 + 6*Mπ^2*(2*mn^2 - mπp^2)) - 3*mn*mπp^4*(7*mn^4 + 2*Mπ^4 - 5*mn^2*mπp^2 + 2*mπp^4 + Mπ^2*(-7*mn^2 + mπp^2)))*mΣs^3 + 2*(2*mDelta^2*(-(mn^2*mπp) + mπp^3)^2 + 3*mDelta^3*(mn^5 - mn^3*mπp^2 - 2*mn*mπp^4) + mDelta*mn*mπp^2*(-3*Mπ^2*(mn^2 - 3*mπp^2) + 5*(mn^2 - mπp^2)^2) + 3*mπp^4*(-2*mn^4 + mn^2*mπp^2 - mπp^4 + Mπ^2*(mn^2 + mπp^2)))*mΣs^4 + mπp^2*(9*mn^5 - 21*mn^3*mπp^2 + 6*mn*mπp^4 + 3*mDelta^2*(mn^3 - 3*mn*mπp^2) - 3*Mπ^2*(mn^3 - 3*mn*mπp^2) + mDelta*(5*mn^4 - 7*mn^2*mπp^2 + 8*mπp^4))*mΣs^5 - 2*(2*mDelta*mn - mπp^2)*(mn^2 - mπp^2)^2*mΣs^6 - 2*mn*(mn^2 - mπp^2)^2*mΣs^7 - mLambda^5*(2*mDelta^7 - 9*mDelta^5*mπp^2 + 21*mDelta^3*mπp^4 + 4*mDelta*mπp^6 + 2*(mDelta^2 - mπp^2)^2*(2*mDelta^2 - mπp^2)*mΣs + (7*mDelta^3*mπp^2 - 4*mDelta*mπp^4)*mΣs^2 + (-6*mDelta^4 + 10*mDelta^2*mπp^2 + 6*mπp^4)*mΣs^3 - 2*(3*mDelta^3 + 2*mDelta*mπp^2)*mΣs^4 - 6*mπp^2*mΣs^5 + 4*mDelta*mΣs^6 + 2*mΣs^7) - mLambda^4*(2*mDelta^7*mn - 2*mDelta^6*mπp^2 - 9*mDelta^5*mn*mπp^2 + 12*mDelta^4*mπp^4 + 21*mDelta^3*mn*mπp^4 + 9*mDelta^2*mπp^6 + 4*mDelta*mn*mπp^6 - mπp^8 + (4*mDelta^6*mn - 5*mDelta^5*mπp^2 - 10*mDelta^4*mn*mπp^2 + 19*mDelta^3*mπp^4 + 8*mDelta^2*mn*mπp^4 + 4*mDelta*mπp^6 - 2*mn*mπp^6)*mΣs + mπp^2*(-4*mDelta^4 + 7*mDelta^3*mn + 4*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 + 3*mπp^4)*mΣs^2 + (-6*mDelta^4*mn + mDelta^3*mπp^2 + 10*mDelta^2*mn*mπp^2 - 8*mDelta*mπp^4 + 6*mn*mπp^4)*mΣs^3 - (6*mDelta^3*mn - 5*mDelta^2*mπp^2 + 4*mDelta*mn*mπp^2 + 3*mπp^4)*mΣs^4 + 2*(2*mDelta - 3*mn)*mπp^2*mΣs^5 + (4*mDelta*mn + mπp^2)*mΣs^6 + 2*mn*mΣs^7) + mLambda^3*(3*mDelta^6*mn*mπp^2 - 15*mDelta^4*mn*mπp^4 + 9*mDelta^2*mn*mπp^6 + 3*mn*mπp^8 + 4*mDelta^7*(mn^2 + mπp^2) + 2*mDelta*mπp^6*(-5*mn^2 + 9*Mπ^2 + mπp^2) + 3*mDelta^3*mπp^4*(7*mn^2 + 7*Mπ^2 + 5*mπp^2) - 3*mDelta^5*mπp^2*(5*mn^2 + Mπ^2 + 7*mπp^2) + (9*mDelta^5*mn*mπp^2 - 33*mDelta^3*mn*mπp^4 - 6*mDelta*mn*mπp^6 + 8*mDelta^6*(mn^2 + mπp^2) - mπp^6*(10*mn^2 - 6*Mπ^2 + mπp^2) + mDelta^2*mπp^4*(-8*mn^2 + 24*Mπ^2 + 7*mπp^2) - 2*mDelta^4*mπp^2*(7*mn^2 + 3*Mπ^2 + 10*mπp^2))*mΣs + mπp^2*(3*mDelta^5 + 9*mDelta^4*mn - 3*mDelta^3*Mπ^2 - 12*mDelta^2*mn*mπp^2 - 9*mn*mπp^4 + mDelta^3*(17*mn^2 + 26*mπp^2) - 2*mDelta*(4*mn^2*mπp^2 + mπp^4))*mΣs^2 + (15*mDelta*mn*mπp^4 - 6*mDelta^4*(2*mn^2 + mπp^2) + 3*mπp^4*(7*mn^2 - 3*Mπ^2 + mπp^2) + mDelta^2*mπp^2*(17*mn^2 + 3*Mπ^2 + 32*mπp^2))*mΣs^3 - (9*mDelta^2*mn*mπp^2 - 9*mn*mπp^4 + 2*mDelta*mπp^2*(7*mn^2 - 3*Mπ^2 + mπp^2) + 3*mDelta^3*(4*mn^2 + 3*mπp^2))*mΣs^4 - 3*mπp^2*(mDelta^2 + 3*mDelta*mn + 5*mn^2 - Mπ^2 + mπp^2)*mΣs^5 + (-3*mn*mπp^2 + 2*mDelta*(4*mn^2 + mπp^2))*mΣs^6 + (4*mn^2 + mπp^2)*mΣs^7) + mLambda^2*(mDelta^7*mn*(4*mn^2 + mπp^2) - mDelta*mn*mπp^6*(10*mn^2 - 18*Mπ^2 + mπp^2) + mπp^8*(-2*mn^2 + 3*Mπ^2 + mπp^2) - 3*mDelta^5*mn*mπp^2*(5*mn^2 + Mπ^2 + 2*mπp^2) + 3*mDelta^4*mπp^4*(mn^2 + 2*Mπ^2 + 2*mπp^2) + 3*mDelta^3*mn*mπp^4*(7*mn^2 + 7*Mπ^2 + 2*mπp^2) - mDelta^6*mπp^2*(mn^2 + 4*mπp^2) + 3*mDelta^2*(9*Mπ^2*mπp^6 - mπp^8) + (2*mDelta^6*mn*(4*mn^2 + mπp^2) + 2*mn*mπp^6*(-5*mn^2 + 3*Mπ^2 + mπp^2) - 2*mDelta^4*mn*mπp^2*(7*mn^2 + 3*Mπ^2 + mπp^2) - 2*mDelta*mπp^6*(8*mn^2 - 9*Mπ^2 + 2*mπp^2) - mDelta^5*mπp^2*(mn^2 + 7*mπp^2) + 2*mDelta^2*mn*mπp^4*(-4*mn^2 + 12*Mπ^2 + 11*mπp^2) + mDelta^3*mπp^4*(-7*mn^2 + 12*Mπ^2 + 35*mπp^2))*mΣs + mπp^2*(3*mDelta^5*mn - 3*mπp^6 + mDelta^4*(mn^2 - 8*mπp^2) + mDelta^3*(17*mn^3 + 5*mn*mπp^2) - 3*Mπ^2*(mDelta^3*mn - 4*mDelta^2*mπp^2 + mπp^4) + mDelta^2*(-16*mn^2*mπp^2 + 44*mπp^4) + mDelta*(-8*mn^3*mπp^2 + mn*mπp^4))*mΣs^2 + (3*mn*mπp^4*(7*mn^2 - 3*Mπ^2 - 2*mπp^2) + 3*mDelta^4*mn*(-4*mn^2 + mπp^2) + mDelta^2*mn*mπp^2*(17*mn^2 + 3*Mπ^2 + 5*mπp^2) + mDelta*mπp^4*(-7*mn^2 + 6*Mπ^2 + 8*mπp^2) + mDelta^3*(2*mn^2*mπp^2 - 7*mπp^4))*mΣs^3 + (-12*mDelta^3*mn^3 + mDelta^2*mπp^2*(mn^2 - 5*mπp^2) + 3*mπp^4*(mn^2 + mπp^2) + 2*mDelta*mn*mπp^2*(-7*mn^2 + 3*Mπ^2 + 2*mπp^2))*mΣs^4 + mπp^2*(-3*mDelta^2*mn - 15*mn^3 + 3*mn*Mπ^2 + 6*mn*mπp^2 - mDelta*(mn^2 + 4*mπp^2))*mΣs^5 - (-8*mDelta*mn^3 + 4*mDelta*mn*mπp^2 + mn^2*mπp^2 + mπp^4)*mΣs^6 + (4*mn^3 - 2*mn*mπp^2)*mΣs^7) - mLambda*(3*mDelta^6*mn*mπp^2*(mn^2 + mπp^2) + 9*mDelta^2*mn*mπp^6*(mn^2 + mπp^2) - 3*mn*mπp^8*(mn^2 - 2*Mπ^2 + mπp^2) + 2*mDelta^7*(mn^4 + mn^2*mπp^2 + mπp^4) - 2*mDelta*mπp^6*(mn^4 - 6*Mπ^4 + mn^2*mπp^2 + mπp^4 + 3*Mπ^2*(mn^2 - mπp^2)) - 3*mDelta^4*mn*mπp^4*(2*Mπ^2 + 3*(mn^2 + mπp^2)) + 3*mDelta^3*mπp^4*(2*Mπ^4 + Mπ^2*(3*mn^2 + mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4)) - 3*mDelta^5*mπp^2*(Mπ^2*(mn^2 + 3*mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4)) + (9*mDelta^5*mn*mπp^2*(mn^2 + mπp^2) + 6*mDelta*mn*mπp^6*(mn^2 - 2*Mπ^2 + 2*mπp^2) - 3*mDelta^3*mn*mπp^4*(5*mn^2 + 6*Mπ^2 + 7*mπp^2) + 4*mDelta^6*(mn^4 + mn^2*mπp^2 + mπp^4) + mπp^6*(4*mn^4 - 18*mn^2*Mπ^2 + 12*Mπ^4 + mn^2*mπp^2 + mπp^4) + mDelta^2*mπp^4*(-4*mn^4 + 12*Mπ^4 - mn^2*mπp^2 + 12*Mπ^2*mπp^2 + 5*mπp^4) - 2*mDelta^4*mπp^2*(2*mn^4 + 2*mn^2*mπp^2 + 5*mπp^4 + 3*Mπ^2*(mn^2 + 3*mπp^2)))*mΣs + mπp^2*(12*mDelta*Mπ^4*mπp^2 - 9*mn^3*mπp^4 + 9*mn*mπp^6 + 12*mDelta^2*mn*mπp^2*(mn^2 - 3*mπp^2) + 3*mDelta^5*(mn^2 + 3*mπp^2) + 3*mDelta^4*(3*mn^3 + 5*mn*mπp^2) + 5*mDelta^3*(2*mn^4 - mn^2*mπp^2 - mπp^4) + 2*mDelta*(4*mn^4*mπp^2 - 11*mn^2*mπp^4 + mπp^6) - 3*mDelta*Mπ^2*(8*mDelta*mn*mπp^2 + 8*mπp^2*(mn^2 - mπp^2) + mDelta^2*(mn^2 + 7*mπp^2)))*mΣs^2 + (18*mDelta^3*mn*mπp^4 + 3*mDelta*mn*mπp^4*(11*mn^2 - 6*Mπ^2 - 7*mπp^2) - 6*mDelta^4*(mn^4 - 2*mπp^4) + mDelta^2*mπp^2*(7*mn^4 - 5*mn^2*mπp^2 + 10*mπp^4 + 3*Mπ^2*(mn^2 - 5*mπp^2)) + 3*mπp^4*(7*mn^4 + 2*Mπ^4 - 2*mn^2*mπp^2 - mπp^4 + Mπ^2*(-7*mn^2 + mπp^2)))*mΣs^3 + (3*mn*mπp^4*(5*mn^2 - 2*Mπ^2 - 3*mπp^2) - 3*mDelta^3*(2*mn^4 + mn^2*mπp^2 - 3*mπp^4) + mDelta^2*(-9*mn^3*mπp^2 + 15*mn*mπp^4) + 2*mDelta*mπp^2*(-5*mn^4 + mn^2*mπp^2 + mπp^4 + 3*Mπ^2*(mn^2 - mπp^2)))*mΣs^4 + 3*mπp^2*(-mn^2 + mπp^2)*(mDelta^2 + 3*mDelta*mn + 3*mn^2 - Mπ^2 + mπp^2)*mΣs^5 + (mn^2 - mπp^2)*(-3*mn*mπp^2 + 2*mDelta*(2*mn^2 + mπp^2))*mΣs^6 + (2*mn^4 - mn^2*mπp^2 - mπp^4)*mΣs^7))*B0[mπp^2, mDelta^2, mΣs^2])/(1728*mDelta^2*mπp^4*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mDelta^3*mLambda^7 - 3*mDelta^3*mLambda^6*(mDelta + mn + mΣs) + Mπ^6*(mDelta^3*mn + 2*mDelta^2*mπp^2 + 2*mDelta*mn*mπp^2 + mπp^4 + 2*(mDelta^2*mn + mDelta*mπp^2 + mn*mπp^2)*mΣs + 2*(mDelta*mn + mπp^2)*mΣs^2 + mn*mΣs^3) - mΣs^3*((mDelta - mn)*(mDelta + mn)^2*(mn^2 - mπp^2)*(2*mDelta^2 - 3*mn^2 + mπp^2) + (mDelta^2 - mn^2)^2*(mDelta*mn + 3*mn^2 - 2*mπp^2)*mΣs + 2*(mDelta^4*mn - 2*mDelta^2*mn^3 + 2*mn^5 - mn^3*mπp^2 + mDelta^3*(mn^2 - mπp^2))*mΣs^2 + 2*mn*(mDelta^3 + mn^3)*mΣs^3 + mn*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4) - Mπ^4*((mDelta + mn)*(mDelta^2 - mπp^2)*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2) + 2*(mDelta^4*mn - 2*mDelta^2*mn*mπp^2 + 2*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta*mπp^2*(mn^2 - mπp^2))*mΣs + 2*(2*mDelta^3*mn + 3*mn^2*mπp^2 - mπp^4 + mDelta^2*(mn^2 + mπp^2) + mDelta*(3*mn^3 - mn*mπp^2))*mΣs^2 + mn*(5*mDelta^2 + 3*mDelta*mn + 5*mn^2)*mΣs^3 + 2*(2*mDelta*mn + mn^2 + mπp^2)*mΣs^4 + 2*mn*mΣs^5) + Mπ^2*mΣs*(2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mn^2 - mπp^2) + 2*(mDelta + mn)*(mDelta^4*mn - 2*mDelta^2*mn^3 + 2*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta*(mn^2 - mπp^2)^2)*mΣs + (4*mDelta^4*mn + 2*mDelta^3*(mn^2 - mπp^2) - 4*mDelta^2*mn*(mn^2 + mπp^2) + 2*mDelta*(3*mn^4 - 4*mn^2*mπp^2 + mπp^4) + mn*(7*mn^4 - 4*mn^2*mπp^2 + mπp^4))*mΣs^2 + mn*(5*mDelta^3 + 2*mDelta^2*mn + 6*mDelta*mn^2 + 5*mn^3 - 4*mDelta*mπp^2)*mΣs^3 + 2*(2*mDelta^2*mn + 3*mn^3 - mn*mπp^2 + mDelta*(mn^2 - mπp^2))*mΣs^4 + 2*mn*(mDelta + mn)*mΣs^5 + mn*mΣs^6) + mDelta*mLambda^5*(-2*(2*mDelta^2 + mDelta*mn - mn^2)*(mDelta^2 - mπp^2) - mDelta*(mDelta^2 + 5*mDelta*mn + 4*mn^2)*mΣs + (5*mDelta^2 - 2*mDelta*mn + 2*mn^2)*mΣs^2 + Mπ^2*(7*mDelta^2 + 2*mπp^2 + 4*mDelta*mΣs - 2*mΣs^2)) + mDelta*mLambda^4*(-2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2) + 2*(mDelta + mn)*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs + 2*(3*mDelta^3 + mDelta^2*mn - mDelta*mn^2 + mn^3)*mΣs^2 + (5*mDelta^2 - 2*mDelta*mn + 2*mn^2)*mΣs^3 + Mπ^2*(5*mDelta^3 + 7*mDelta^2*mn + 4*mDelta*mπp^2 + 2*mn*mπp^2 + 2*(3*mDelta^2 + 2*mDelta*mn + mπp^2)*mΣs - 2*mn*mΣs^2 - 2*mΣs^3)) + mLambda^3*(-((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)^2) - 2*(mDelta - mn)*mn*(mDelta + mn)^2*(mDelta^2 - mπp^2)*mΣs + 2*(mDelta + mn)*(2*mDelta^4 - mn^2*mπp^2 + mDelta^2*(2*mn^2 - 3*mπp^2) - 2*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 + 2*(mDelta^4 + 4*mDelta^3*mn + 3*mDelta^2*mn^2 + mDelta*mn^3 + mn^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mn - 3*mDelta*mn^2 + mn^3)*mΣs^4 + Mπ^4*(-5*mDelta^3 - 4*mDelta*mπp^2 - 2*(3*mDelta^2 + mπp^2)*mΣs + 2*mΣs^3) + Mπ^2*((mDelta^2 - mπp^2)*(6*mDelta^3 + 3*mDelta^2*mn - 4*mDelta*mn^2 + 2*mDelta*mπp^2 + mn*mπp^2) + 2*(3*mDelta^4 + 4*mDelta^3*mn + mDelta*mn*mπp^2 + 2*mn^2*mπp^2 + 2*mDelta^2*(mn^2 - mπp^2))*mΣs + (-4*mDelta^3 + 4*mDelta^2*mn + 4*mDelta*mn^2 + 2*mn*mπp^2)*mΣs^2 - 2*(2*mDelta^2 + mDelta*mn + 2*mn^2)*mΣs^3 + (2*mDelta - mn)*mΣs^4)) + mLambda^2*(Mπ^4*(-2*mDelta^4 - 5*mDelta^3*mn - 6*mDelta^2*mπp^2 - 4*mDelta*mn*mπp^2 - mπp^4 - (3*mDelta^3 + 6*mDelta^2*mn + 4*mDelta*mπp^2 + 2*mn*mπp^2)*mΣs - 2*mDelta^2*mΣs^2 + 2*mn*mΣs^3 + mΣs^4) + mΣs*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mDelta^2 - 2*mn^2 + mπp^2) - 2*(mDelta - mn)*(mDelta + mn)^2*(mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2)*mΣs - 2*(mDelta + mn)*(mDelta^4 - mn^4 + mn^2*mπp^2 + mDelta^2*(-4*mn^2 + 3*mπp^2) + 2*mDelta*(mn^3 - mn*mπp^2))*mΣs^2 + (-3*mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 - 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + (-2*mDelta^3 + 3*mDelta^2*mn - 3*mDelta*mn^2 + mn^3)*mΣs^4) + Mπ^2*((mDelta + mn)*(mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 4*mDelta*mn^2 + 2*mDelta*mπp^2 - mn*mπp^2) + (2*mDelta^5 + mDelta^4*mn + 4*mn^3*mπp^2 - mn*mπp^4 + 2*mDelta^3*(mn^2 - 4*mπp^2) + 4*mDelta^2*(mn^3 - 2*mn*mπp^2) + mDelta*(6*mn^2*mπp^2 - 2*mπp^4))*mΣs + 2*(mDelta^4 + 2*mDelta*mn^3 + mn^2*mπp^2 + 4*mDelta^2*(mn^2 - mπp^2))*mΣs^2 + 2*(mDelta^3 + mDelta^2*mn + mDelta*mn^2 - 2*mn^3 + mn*mπp^2)*mΣs^3 + (2*mDelta^2 + mDelta*mn - 3*mn^2)*mΣs^4 + (2*mDelta - mn)*mΣs^5)) + mLambda*(Mπ^6*(mDelta + mΣs)*(mDelta^2 + 2*mπp^2 + mDelta*mΣs + mΣs^2) - mΣs^2*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)*(mDelta^2 - 2*mn^2 + mπp^2) + (mDelta - mn)*(mDelta + mn)^2*(2*mDelta^3 + mDelta^2*mn - 2*mDelta*mn^2 - 3*mn^3 + 2*mn*mπp^2)*mΣs + 2*(mDelta + mn)*(mDelta^4 + mDelta^3*mn - 2*mDelta*mn^3 + mn^4 - mDelta^2*mπp^2 + mDelta*mn*mπp^2 - mn^2*mπp^2)*mΣs^2 + (mDelta^4 + 3*mDelta^3*mn + 2*mDelta^2*mn^2 + 2*mDelta*mn^3 + 2*mn^4)*mΣs^3 + mn*(mDelta^2 - mDelta*mn + mn^2)*mΣs^4) - Mπ^4*((mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 2*mDelta*mn^2 + 2*mDelta*mπp^2 + mn*mπp^2) + (4*mDelta^4 + 3*mDelta^3*mn - 2*mDelta^2*mπp^2 + 2*mDelta*mn*mπp^2 + 4*mn^2*mπp^2 - mπp^4)*mΣs + mDelta*(5*mDelta^2 + 4*mDelta*mn + 6*mn^2 - 4*mπp^2)*mΣs^2 + (4*mDelta^2 + 3*mDelta*mn + 5*mn^2)*mΣs^3 + (2*mDelta + mn)*mΣs^4 + mΣs^5) + Mπ^2*((mDelta - mn)*(mDelta + mn)^2*(mDelta^2 - mπp^2)^2 + (mDelta + mn)*(mDelta^2 - mπp^2)*(2*mDelta^3 + mDelta^2*mn - 2*mn^3 - 2*mDelta*mπp^2 + mn*mπp^2)*mΣs + (4*mDelta^5 + 5*mDelta^4*mn - 2*mn^3*mπp^2 + mn*mπp^4 + 2*mDelta^3*(mn^2 - 2*mπp^2) + 4*mDelta^2*(mn^3 - 2*mn*mπp^2) + 2*mDelta*(2*mn^4 - 4*mn^2*mπp^2 + mπp^4))*mΣs^2 + (5*mDelta^4 + 6*mDelta^3*mn + 8*mDelta*mn^3 + 7*mn^4 - 4*mDelta*mn*mπp^2 - 2*mn^2*mπp^2)*mΣs^3 + (4*mDelta^3 + 5*mDelta^2*mn + 3*mn^3 - 2*mn*mπp^2 + mDelta*(mn^2 - 2*mπp^2))*mΣs^4 + (2*mDelta^2 + 3*mDelta*mn + 3*mn^2)*mΣs^5 + mn*mΣs^6)))*C0[mLambda^2, mn^2, mπp^2, mΣs^2, Mπ^2, mDelta^2])/(288*mDelta^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2)))/(2*Sqrt[3]*f^3) + (hC*^2*((2*mLambda^7*mn*mπp^2 + 2*mLambda^6*mn*mπp^2*(-mn + mΞs - mΣs) - 2*mn*(MK^4 - mΞs^4)*mπp^2*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + 2*mLambda^5*mn*mπp^2*(-6*MK^2 + mn^2 - 4*mΞs^2 + mπp^2 + mn*mΣs + 5*mΣs^2 - 2*mΞs*(mn + mΣs)) - 2*mLambda^4*(mn*mΞs^5 + mπp^2*(MK^4 - 8*MK^2*mn^2 + 2*mn^4 + mn^2*mπp^2) + 2*mn*mΞs^4*mΣs + mn*mπp^2*(-5*MK^2 + 2*mn^2 + mπp^2)*mΣs + 10*mn*mπp^2*mΣs^3 - mπp^2*mΣs^4 + mn*mΣs^5 + mn*mΞs^3*(8*mπp^2 + 3*mΣs^2) + mn*mΞs^2*(-2*mn*mπp^2 - 2*mπp^2*mΣs + 3*mΣs^3) + mn*mΞs*(3*MK^2*mπp^2 - 2*mπp^4 - 5*mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 2*mΣs^4)) + mLambda^3*(2*mn^2*mΞs^5 + mn*mπp^2*(27*MK^4 - 8*MK^2*(mn^2 + 2*mπp^2) + 2*(mn^4 + 4*mn^2*mπp^2 + mπp^4)) - 2*mπp^2*(MK^4 + MK^2*mn^2 - 2*mn^2*mπp^2)*mΣs - 2*mn*mπp^2*(11*MK^2 + 3*mn^2 + mπp^2)*mΣs^2 + 16*mn^2*mπp^2*mΣs^3 - 28*mn*mπp^2*mΣs^4 + 2*(mn^2 + mπp^2)*mΣs^5 + mn*mΞs^4*(27*mπp^2 + 4*mn*mΣs) + 2*mn*mΞs^3*(10*mn*mπp^2 + 12*mπp^2*mΣs + 3*mn*mΣs^2) + 2*mn*mΞs^2*(mπp^2*(13*MK^2 - 3*mn^2 - 8*mπp^2) + mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 3*mn*mΣs^3) + 2*mΞs*(-(mπp^2*(MK^4 - 11*MK^2*mn^2 + 2*mn^4 + 3*mn^2*mπp^2)) + mn*mπp^2*(13*MK^2 - 4*(3*mn^2 + mπp^2))*mΣs - 10*mn^2*mπp^2*mΣs^2 - 6*mn*mπp^2*mΣs^3 + (2*mn^2 + mπp^2)*mΣs^4)) + mLambda^2*(2*mΞs^5*(mn^3 - mn*mπp^2) + 2*mπp^2*(MK^4*(-27*mn^2 + mπp^2) - mn^4*(mn^2 + mπp^2) + 4*MK^2*mn^2*(2*mn^2 + mπp^2)) - 2*mn*mπp^2*(25*MK^4 + 2*mn^4 + 3*mn^2*mπp^2 + mπp^4 - MK^2*(11*mn^2 + 7*mπp^2))*mΣs + 4*mn^2*mπp^2*(-MK^2 + mn^2 + mπp^2)*mΣs^2 + 20*mn*mπp^2*(mn^2 + mπp^2)*mΣs^3 - mπp^2*(mn^2 + 2*mπp^2)*mΣs^4 + mn*(2*mn^2 + mπp^2)*mΣs^5 + mn*mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 3*mπp^2*mΣs) + 2*mn*mΞs^3*(8*mπp^2*(mn^2 - mπp^2) - 6*mn*mπp^2*mΣs + 3*(mn^2 + mπp^2)*mΣs^2) + 2*mn*mΞs^2*(2*mn*mπp^2*(-MK^2 + mπp^2) + (-10*mn^2*mπp^2 + 4*mπp^4)*mΣs - 4*mn*mπp^2*mΣs^2 + 3*(mn^2 + mπp^2)*mΣs^3) + mn*mΞs*(mπp^2*(5*MK^4 + 2*(mn^2 + mπp^2)^2 - 2*MK^2*(mn^2 + 5*mπp^2)) - 2*mn*mπp^2*(8*MK^2 - 5*mn^2 + mπp^2)*mΣs + 2*mπp^2*(mn^2 - 7*mπp^2)*mΣs^2 - 12*mn*mπp^2*mΣs^3 + (4*mn^2 + 3*mπp^2)*mΣs^4)) + mLambda*(mΞs^5*(-2*mn^4 + mn^2*mπp^2) + mn*mπp^2*(-64*MK^6 + MK^4*(27*mn^2 + 28*mπp^2) - 4*MK^2*(3*mn^4 + 4*mn^2*mπp^2 + mπp^4) + 2*(mn^6 + mn^4*mπp^2 + mn^2*mπp^4 + mπp^6)) + mπp^2*(2*mn^2*(mn^2 + mπp^2)^2 + MK^4*(5*mn^2 + 2*mπp^2) - 2*MK^2*(3*mn^4 + 5*mn^2*mπp^2))*mΣs - 2*mn*mπp^2*(4*(mn^2 + mπp^2)^2 - MK^2*(13*mn^2 + 11*mπp^2))*mΣs^2 - 16*mn^2*mπp^2*(mn^2 + mπp^2)*mΣs^3 + 27*mn*mπp^2*(mn^2 + mπp^2)*mΣs^4 - 2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^5 + mn*mΞs^4*(-28*mn^2*mπp^2 + 27*mπp^4 - 4*mn^3*mΣs + 3*mn*mπp^2*mΣs) - 2*mn*mΞs^3*(mn^2 - mπp^2)*(10*mn*mπp^2 + 6*mπp^2*mΣs + 3*mn*mΣs^2) + 2*mn*mΞs^2*(mn^2 - mπp^2)*(mπp^2*(-11*MK^2 + 5*mn^2 + 4*mπp^2) + 7*mn*mπp^2*mΣs - 7*mπp^2*mΣs^2 - 3*mn*mΣs^3) + mΞs*(-2*mπp^2*(MK^4*(25*mn^2 - mπp^2) - MK^2*(5*mn^4 + 7*mn^2*mπp^2) + mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)) - 2*mn*mπp^2*(8*MK^4 + 2*mn^2*(mn^2 + 2*mπp^2) - MK^2*(13*mn^2 + 5*mπp^2))*mΣs + 4*mn^2*mπp^2*(mn^2 + 2*mπp^2)*mΣs^2 + 12*mn*mπp^2*(2*mn^2 + mπp^2)*mΣs^3 - (4*mn^4 + 3*mn^2*mπp^2 + 2*mπp^4)*mΣs^4)))/(3456*mLambda*mn*mΞs^2*mπp^2*mΣs^2*Pi^2) + ((2*mLambda^7*mn^3 - 2*mn^3*(MK^2 - mΞs^2)^2*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + mLambda^6*(-2*MK^4 + 3*mn^3*(-mn + mΞs) - 6*mn^3*mΣs + 3*mn^2*mΣs^2 - 4*mn*mΣs^3 - 2*mΣs^4 + MK^2*(3*mn^2 + 4*mn*mΣs + 4*mΣs^2)) + mLambda*mn^3*(MK^2 - mΞs^2)*(MK^2*(2*mn^2 + mn*mΞs - mπp^2 + mn*mΣs) - mΞs*(mn*mΞs^2 - 4*(mn^2 - mπp^2)*(mn + mΣs) + mΞs*(-2*mn^2 + 3*mπp^2 + mn*mΣs))) + mLambda^4*(-3*mn^6 - 4*mn^3*mΞs^3 + 2*mn^4*mπp^2 - 6*mn^5*mΣs - 5*mn^4*mΣs^2 + mn^3*mΣs^3 + 4*mn*mπp^2*mΣs^3 + 4*mn^2*mΣs^4 + 2*mπp^2*mΣs^4 + mn*mΣs^5 + MK^4*(5*mn^2 + mn*mΞs + 2*mπp^2 + mn*mΣs) + mn^2*mΞs^2*(-5*mn^2 + 3*mn*mΣs - 3*mΣs^2) + mn*mΞs*mΣs*(-4*mn^3 - 6*mn^2*mΣs - mn*mΣs^2 + mΣs^3) + MK^2*(24*mn^4 + 3*mn^2*mΞs^2 - 6*mn^2*mπp^2 + 35*mn^3*mΣs - 4*mn*mπp^2*mΣs - 9*mn^2*mΣs^2 - 4*mπp^2*mΣs^2 - 2*mn*mΣs^3 + mn*mΞs*(-2*mn^2 + mn*mΣs - 2*mΣs^2))) + mLambda^5*(2*mn^5 - 2*mn^3*mΞs^2 + mn^3*mπp^2 + 4*mn^3*mΣs^2 + 7*mn^2*mΣs^3 - 2*mn*mΣs^4 - 2*mΣs^5 - 2*MK^4*(-mn + mΞs + mΣs) - mΞs*(6*mn^4 + 7*mn^3*mΣs - 3*mn^2*mΣs^2 + 4*mn*mΣs^3 + 2*mΣs^4) + MK^2*(-9*mn^3 - mn^2*mΣs + 4*mΣs^3 + mΞs*(3*mn^2 + 4*mn*mΣs + 4*mΣs^2))) + mLambda^2*mn^3*(MK^4*(5*mn + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mn + 8*mΣs) + 3*(mn + mΣs)*(mn^2 - 2*mπp^2 + mΣs^2) + mΞs*(-mn^2 - 4*mπp^2 + mn*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 - 3*(-mn + mΣs)*(mn + mΣs)^2 + mΞs^2*(4*mn + mΣs) - mΞs*(-7*mn^2 + 2*mπp^2 + mn*mΣs + 6*mΣs^2))) + mLambda^3*(MK^4*(38*mn^3 + 7*mn^2*mΞs - mn*mπp^2 + 2*mΞs*mπp^2 + 4*mn^2*mΣs + 2*mπp^2*mΣs) + (-mn + mΣs)*(mn + mΣs)^3*(-(mn*(2*mn^2 + mπp^2)) + (mn^2 + 2*mπp^2)*mΣs) + mn^2*mΞs^3*(mn^2 + 5*mn*mΣs - 3*mΣs^2) - 2*mn^2*mΞs^2*(-2*mn^3 + 2*mn*mπp^2 + 3*mn^2*mΣs + 6*mn*mΣs^2 + 3*mΣs^3) + mΞs*(mn + mΣs)*(-6*mn^5 - (mn^4 + 2*mn^2*mπp^2)*mΣs + 2*mn*(2*mn^2 + mπp^2)*mΣs^2 + (mn^2 + 2*mπp^2)*mΣs^3) + MK^2*(3*mn^2*mΞs^3 + 2*mn^2*mΞs^2*(mn + 3*mΣs) - mΞs*(-35*mn^4 + 6*mn^2*mπp^2 + (-56*mn^3 + 4*mn*mπp^2)*mΣs + 4*(2*mn^2 + mπp^2)*mΣs^2) - (mn + mΣs)*(9*mn^4 + 6*mn^2*mπp^2 - (7*mn^3 + 2*mn*mπp^2)*mΣs + (5*mn^2 + 4*mπp^2)*mΣs^2))))*A0[MK^2])/(1728*mLambda^3*mn^3*mΞs^2*mΣs^2*Pi^2) + ((2*mLambda^7*mπp^4 + 2*(MK^2 - mΞs^2)^2*mπp^4*(mn^2 - mπp^2)*(mn + mΞs + mΣs) + mLambda^6*(-2*mΞs^5 - 2*mn*mπp^4 - 4*mΞs^4*mΣs - 5*mπp^4*mΣs - 7*mπp^2*mΣs^3 + 2*mΣs^5 - 2*mΞs^3*(-3*mπp^2 + mΣs^2) + 2*mΞs^2*(2*mπp^2*mΣs + mΣs^3) + mΞs*(5*mπp^4 - 6*mπp^2*mΣs^2 + 4*mΣs^4)) + mLambda^5*(2*mn*mΞs^5 + mπp^4*(-7*MK^2 + mn^2 + 2*mπp^2) + 4*mπp^4*mΣs^2 + 7*mn*mπp^2*mΣs^3 - 2*mπp^2*mΣs^4 - 2*mn*mΣs^5 + mΞs^4*(-mπp^2 + 4*mn*mΣs) + 2*mΞs^3*(-3*mn*mπp^2 - 2*mπp^2*mΣs + mn*mΣs^2) - mΞs^2*(7*mπp^4 + 4*mn*mπp^2*mΣs + 6*mπp^2*mΣs^2 + 2*mn*mΣs^3) - mΞs*(7*mn*mπp^4 + 6*mπp^4*mΣs - 6*mn*mπp^2*mΣs^2 + 5*mπp^2*mΣs^3 + 4*mn*mΣs^4)) + mLambda^4*(mΞs^5*(2*mn^2 - mπp^2) - mn*mπp^4*(-7*MK^2 + mn^2 + mπp^2) + mπp^4*(14*MK^2 - 3*mn^2 - 4*mπp^2)*mΣs + mn*mπp^4*mΣs^2 + mπp^2*(3*MK^2 + 4*mn^2 + 7*mπp^2)*mΣs^3 + mn*mπp^2*mΣs^4 - 2*(mn^2 + mπp^2)*mΣs^5 + mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 2*mπp^2*mΣs) + mΞs^3*(mπp^2*(3*MK^2 - 9*mn^2 + 8*mπp^2) - mn*mπp^2*mΣs + 2*(mn^2 - 2*mπp^2)*mΣs^2) - mΞs^2*(3*mn*mπp^4 + mπp^2*(-6*MK^2 + 10*mn^2 - 3*mπp^2)*mΣs + (2*mn^2 + 5*mπp^2)*mΣs^3) + mΞs*(mπp^4*(-2*MK^2 - 4*mn^2 + mπp^2) - 6*mn*mπp^4*mΣs + 6*mπp^2*(MK^2 + mπp^2)*mΣs^2 + mn*mπp^2*mΣs^3 - 4*(mn^2 + mπp^2)*mΣs^4)) + mLambda^3*(-2*mΞs^5*(mn^3 - mn*mπp^2) + mπp^4*(5*MK^4 + MK^2*(mn^2 - 5*mπp^2) + mπp^2*(mn^2 + 2*mπp^2)) + mn*mπp^4*(-MK^2 + 2*mn^2 + mπp^2)*mΣs - 2*mπp^4*(mn^2 + 2*mπp^2)*mΣs^2 - mn*mπp^2*(3*MK^2 + 4*mn^2 + 2*mπp^2)*mΣs^3 + mπp^2*(mn^2 + 2*mπp^2)*mΣs^4 + mn*(2*mn^2 + mπp^2)*mΣs^5 - 2*mΞs^4*(mn^2 - mπp^2)*(-mπp^2 + 2*mn*mΣs) + mΞs^3*(3*mn*mπp^2*(-MK^2 + 3*mn^2 - 3*mπp^2) + 5*mπp^2*(mn^2 - 2*mπp^2)*mΣs + (-2*mn^3 + 5*mn*mπp^2)*mΣs^2) + mΞs^2*(mπp^4*(-2*MK^2 + 12*mn^2 - 11*mπp^2) + mn*mπp^2*(-6*MK^2 + 10*mn^2 - 3*mπp^2)*mΣs + 6*mπp^2*(mn^2 + mπp^2)*mΣs^2 + 2*(mn^3 + 2*mn*mπp^2)*mΣs^3) + mΞs*(3*mn*mπp^4*(3*MK^2 + mn^2 - 2*mπp^2) + mπp^4*(14*MK^2 + 3*mn^2 - 12*mπp^2)*mΣs - 3*mn*mπp^2*(2*MK^2 + mπp^2)*mΣs^2 + (4*mn^2*mπp^2 + 5*mπp^4)*mΣs^3 + 2*mn*(2*mn^2 + mπp^2)*mΣs^4)) - mLambda*(MK^2 - mΞs^2)*mπp^4*(MK^2*(2*mn^2 + mn*mΞs - mπp^2 + mn*mΣs) - mΞs*(mn*mΞs^2 - 4*(mn^2 - mπp^2)*(mn + mΣs) + mΞs*(-2*mn^2 + 3*mπp^2 + mn*mΣs))) - mLambda^2*mπp^4*(MK^4*(5*mn + 4*mΞs + 7*mΣs) + MK^2*(-5*mΞs^3 - mΞs^2*(9*mn + 8*mΣs) + (mn + mΣs)*(mn^2 - 4*mπp^2 + 3*mΣs^2) + mΞs*(-3*mn^2 - 2*mπp^2 + mn*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 + mΞs^2*(4*mn + mΣs) - (mn + mΣs)*(-5*mn^2 + 2*mπp^2 + 3*mΣs^2) - mΞs*(-9*mn^2 + 4*mπp^2 + mn*mΣs + 6*mΣs^2))))*A0[mΞs^2])/(1728*mLambda^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((5*MK^4*mn^3*mπp^4 - 7*MK^2*mn^5*mπp^4 + 2*mn^7*mπp^4 + MK^4*mn*mπp^6 - 5*MK^2*mn^3*mπp^6 + 2*mn^5*mπp^6 + 2*mn^3*mπp^8 + 2*mΞs^5*(mn^6 - mn^4*mπp^2) - 4*MK^4*mn^2*mπp^4*mΣs - 2*MK^2*mn^4*mπp^4*mΣs + 5*mn^6*mπp^4*mΣs - 2*MK^4*mπp^6*mΣs + 2*MK^2*mn^2*mπp^6*mΣs + mn^4*mπp^6*mΣs - 2*MK^2*mn^3*mπp^4*mΣs^2 - 7*mn^5*mπp^4*mΣs^2 + 2*MK^2*mn*mπp^6*mΣs^2 - 11*mn^3*mπp^6*mΣs^2 + 3*MK^2*mn^4*mπp^2*mΣs^3 + 6*mn^6*mπp^2*mΣs^3 + 5*MK^2*mn^2*mπp^4*mΣs^3 + 8*mn^4*mπp^4*mΣs^3 + 4*MK^2*mπp^6*mΣs^3 + 4*mn^2*mπp^6*mΣs^3 - mn^5*mπp^2*mΣs^4 - 2*mn^3*mπp^4*mΣs^4 - 3*mn*mπp^6*mΣs^4 - 2*mn^6*mΣs^5 - mn^4*mπp^2*mΣs^5 - mn^2*mπp^4*mΣs^5 - 2*mπp^6*mΣs^5 + 2*mn^3*mΞs^4*(mn^2 - mπp^2)*(-mπp^2 + 2*mn*mΣs) + mn^2*mΞs^3*(mn^2 - mπp^2)*((3*MK^2 - 7*mn^2)*mπp^2 - 5*mn*mπp^2*mΣs + (2*mn^2 - 3*mπp^2)*mΣs^2) - 2*mn^2*mΞs^2*(mn^2 - mπp^2)*(-2*mn*mπp^4 + 3*(-MK^2 + mn^2)*mπp^2*mΣs + 3*mn*mπp^2*mΣs^2 + (mn^2 + 3*mπp^2)*mΣs^3) - mΞs*(mπp^4*(5*mn^6 + 4*mn^4*mπp^2 + MK^4*(7*mn^2 + 2*mπp^2) - 2*MK^2*(7*mn^4 + 2*mn^2*mπp^2)) + 2*mn*mπp^4*(3*mn^2*(mn^2 + 2*mπp^2) - MK^2*(7*mn^2 + 2*mπp^2))*mΣs - mπp^2*(4*mn^6 + 3*mn^4*mπp^2 + 2*mn^2*mπp^4 + MK^2*(6*mn^4 + 8*mn^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*(2*mn^5*mπp^2 + 5*mn^3*mπp^4 + 2*mn*mπp^6)*mΣs^3 + (4*mn^6 + 2*mn^4*mπp^2 + mn^2*mπp^4 + 2*mπp^6)*mΣs^4) + mLambda^3*(2*mn^3*mΞs^5 + (2*MK^4 - MK^2*mn^2 - mn^4)*mπp^4 + 4*mn^3*mΞs^4*mΣs + mn*(-4*MK^2 + 3*mn^2)*mπp^4*mΣs - (4*MK^2 + 5*mn^2)*mπp^4*mΣs^2 - 2*mn^3*mΞs^2*mΣs^3 + (9*mn^3*mπp^2 + 4*mn*mπp^4)*mΣs^3 + 2*mπp^4*mΣs^4 - 2*mn^3*mΣs^5 + 2*mn^3*mΞs^3*(-2*mπp^2 + mΣs^2) + 2*mn^3*mΞs*(mπp^4 + 5*mπp^2*mΣs^2 - 2*mΣs^4)) + mLambda^2*(-2*mn^4*mΞs^5 + mn*mπp^4*(-2*MK^4 + MK^2*mn^2 + mn^4 + mn^2*mπp^2) + (2*MK^4 + 3*MK^2*mn^2 - 4*mn^4)*mπp^4*mΣs + 12*mn^3*mπp^4*mΣs^2 - (9*mn^4*mπp^2 + 4*MK^2*mπp^4 + 9*mn^2*mπp^4)*mΣs^3 + 2*mn*mπp^2*(mn^2 + mπp^2)*mΣs^4 + 2*(mn^4 + mπp^4)*mΣs^5 + mn^3*mΞs^4*(mπp^2 - 4*mn*mΣs) + 2*mn^3*mΞs^3*(2*mn*mπp^2 + 2*mπp^2*mΣs - mn*mΣs^2) + 2*mn^3*mΞs^2*(-mπp^4 + 3*mπp^2*mΣs^2 + mn*mΣs^3) + mΞs*((2*MK^4 - MK^2*mn^2 - 3*mn^4)*mπp^4 + mn*(-4*MK^2 + 3*mn^2)*mπp^4*mΣs - (10*mn^4*mπp^2 + 4*MK^2*mπp^4 + 5*mn^2*mπp^4)*mΣs^2 + (5*mn^3*mπp^2 + 4*mn*mπp^4)*mΣs^3 + 2*(2*mn^4 + mπp^4)*mΣs^4)) - mLambda*(mΞs^5*(2*mn^5 - mn^3*mπp^2) + mπp^4*(mn^4*(2*mn^2 + mπp^2) + MK^4*(5*mn^2 + 2*mπp^2) - MK^2*(7*mn^4 + 4*mn^2*mπp^2)) + mn*mπp^4*(MK^4 + 7*mn^4 + 6*mn^2*mπp^2 - MK^2*(9*mn^2 + 4*mπp^2))*mΣs - mπp^4*(-3*mn^4 + 2*mn^2*mπp^2 + MK^2*(9*mn^2 + 4*mπp^2))*mΣs^2 + mn*mπp^2*(6*mn^4 + 9*mn^2*mπp^2 + 4*mπp^4 + MK^2*(3*mn^2 - 2*mπp^2))*mΣs^3 + mπp^2*(mn^4 + 4*mn^2*mπp^2 + 2*mπp^4)*mΣs^4 + (-2*mn^5 - 2*mn^3*mπp^2 + mn*mπp^4)*mΣs^5 + mn^3*mΞs^4*(-(mn*mπp^2) + 4*mn^2*mΣs - 2*mπp^2*mΣs) + mn^3*mΞs^3*(mπp^2*(3*MK^2 - 7*mn^2 + 2*mπp^2) - mn*mπp^2*mΣs + 2*(mn^2 - 2*mπp^2)*mΣs^2) - mn^2*mΞs^2*((-3*MK^2 + mn^2)*mπp^4 - 3*mn*mπp^2*(2*MK^2 - 2*mn^2 + mπp^2)*mΣs + 3*mπp^4*mΣs^2 + (2*mn^3 + 5*mn*mπp^2)*mΣs^3) + mn*mΞs*(mπp^4*(MK^4 + MK^2*mn^2 - mn^2*mπp^2) + mn*(MK^2 + 6*mn^2)*mπp^4*mΣs + mπp^2*(4*mn^4 + 3*mn^2*mπp^2 + MK^2*(6*mn^2 - 2*mπp^2))*mΣs^2 + mn*mπp^2*(mn^2 - mπp^2)*mΣs^3 + (-4*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs^4)))*A0[mΣs^2])/(1728*mn^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((-2*mLambda^11 + mLambda^10*(-2*mn - 3*mΞs + mΣs) + 2*(MK^2 - mΞs^2)^3*(mn^2 - mπp^2)^2*(mn + mΞs + mΣs) + mLambda^9*(9*MK^2 + mn^2 - mn*mΞs + 4*mΞs^2 + mπp^2 + 6*mn*mΣs + 2*mΞs*mΣs - 12*mΣs^2) + mLambda^8*(mn^3 + 7*mΞs^3 - 2*mn*mπp^2 + MK^2*(9*mn + 11*mΞs - 9*mΣs) + 10*mn^2*mΣs + mπp^2*mΣs - 9*mn*mΣs^2 - 21*mΣs^3 - mΞs^2*(-8*mn + mΣs) + 3*mΞs*(mn^2 + mπp^2 + 4*mn*mΣs - 2*mΣs^2)) + mLambda*(MK^2 - mΞs^2)^2*(mn^2 - mπp^2)*(MK^2*(2*mn^2 + 3*mn*mΞs + mπp^2 + 3*mn*mΣs) - mΞs*(3*mn*mΞs^2 + 4*(mn^2 - mπp^2)*(mn + mΣs) + 3*mΞs*(2*mn^2 - mπp^2 + mn*mΣs))) + mLambda^7*(-12*MK^4 + mn^4 - 2*mΞs^4 - 2*mn^2*mπp^2 + mπp^4 + mΞs^3*(5*mn - 4*mΣs) + 6*mn^3*mΣs + 6*mn*mπp^2*mΣs + 6*mn^2*mΣs^2 + 6*mπp^2*mΣs^2 - 12*mn*mΣs^3 - 12*mΣs^4 + mΞs^2*(mn^2 + mπp^2 - 6*mn*mΣs + 30*mΣs^2) + mΞs*(2*mn^3 - mn*mπp^2 + 11*mn^2*mΣs + 2*mπp^2*mΣs + 9*mn*mΣs^2 - 3*mΣs^3) - MK^2*(3*mΞs^2 + 2*mΞs*(-mn + 5*mΣs) + 9*(mn^2 + 3*mn*mΣs - 2*mΣs^2))) - mLambda^2*(MK^2 - mΞs^2)*(MK^4*(mΞs*(4*mn^2 - 2*mπp^2) + (7*mn^2 - 5*mπp^2)*(mn + mΣs)) + mΞs^2*(mΞs^3*(mn^2 + mπp^2) + mΞs^2*(-2*mn^3 + 4*mn*mπp^2 + (mn^2 + mπp^2)*mΣs) + mΞs*(mn^2 - mπp^2)*(mn^2 - 4*mπp^2 - 9*mn*mΣs - 6*mΣs^2) - (mn^2 - mπp^2)*(mn + mΣs)*(-5*mn^2 + 2*mπp^2 + 3*mΣs^2)) + MK^2*(mΞs^3*(-5*mn^2 + mπp^2) + mΞs^2*(-5*mn^3 + mn*mπp^2 - 8*mn^2*mΣs + 4*mπp^2*mΣs) + 3*(mn^2 - mπp^2)*(mn + mΣs)*(mn^2 - 2*mπp^2 + mΣs^2) + mΞs*(mn^2 - mπp^2)*(7*mn^2 - 4*mπp^2 + 9*mn*mΣs + 6*mΣs^2))) - mLambda^6*(5*mΞs^5 + MK^4*(12*mn + 4*mΞs - 15*mΣs) + mΞs^4*(10*mn + mΣs) + mΞs^3*(8*mn^2 + 5*mπp^2 + 21*mn*mΣs - 18*mΣs^2) - 6*mn*mΞs*(mn + mΣs)*(mn^2 + mπp^2 - 2*mΣs^2) - mΞs^2*(2*mn^3 + 8*mn*mπp^2 + 11*mn^2*mΣs - mπp^2*mΣs + 24*mn*mΣs^2 + 24*mΣs^3) + (mn + mΣs)*(-mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 - 3*(mn^2 + 3*mπp^2)*mΣs^2 + 6*mΣs^4) + MK^2*(3*mΞs^3 + mΞs^2*(20*mn + 26*mΣs) + mΞs*(28*mn^2 + 7*mπp^2 + 39*mn*mΣs - 30*mΣs^2) - 3*(mn + mΣs)*(-3*mn^2 + 5*mπp^2 - 6*mn*mΣs + 10*mΣs^2))) - mLambda^3*(MK^6*(7*mn^2 + 9*mn*mΞs + 4*mπp^2 + 15*mn*mΣs) - MK^4*(-3*mn^4 + 21*mn*mΞs^3 + 6*mn^2*mπp^2 + 3*mπp^4 + 6*mn*mπp^2*mΣs - 6*mπp^2*mΣs^2 - 6*mn*mΣs^3 + mΞs^2*(29*mn^2 + 2*mπp^2 + 33*mn*mΣs) - 2*mΞs*(-7*mn^3 + 2*mn*mπp^2 - 7*mn^2*mΣs + 8*mπp^2*mΣs + 6*mn*mΣs^2)) - mΞs^3*(3*mn*mΞs^4 + 3*mΞs^3*(2*mn^2 + mπp^2 + mn*mΣs) - (mn^2 - mπp^2)*(mn + mΣs)*(-17*mn^2 + 8*mπp^2 + 9*mΣs^2) + mΞs^2*(17*mn^3 - 7*mn*mπp^2 - 4*mn^2*mΣs + 2*mπp^2*mΣs - 12*mn*mΣs^2) + mΞs*(22*mn^4 - 23*mn^2*mπp^2 + 7*mπp^4 + 3*mn*(mn^2 + mπp^2)*mΣs - 6*(3*mn^2 - 2*mπp^2)*mΣs^2 - 6*mn*mΣs^3)) + MK^2*mΞs*(15*mn*mΞs^4 + mΞs^3*(28*mn^2 + mπp^2 + 21*mn*mΣs) - (mn^2 - mπp^2)*(mn + mΣs)*(-mn^2 - 8*mπp^2 + 9*mΣs^2) + mΞs^2*(31*mn^3 - 11*mn*mπp^2 + 2*(5*mn^2 - 7*mπp^2)*mΣs - 24*mn*mΣs^2) + 3*mΞs*(mn^4 + 5*mn^2*mπp^2 - 2*mπp^4 + (mn^3 + 3*mn*mπp^2)*mΣs + (-6*mn^2 + 2*mπp^2)*mΣs^2 - 4*mn*mΣs^3))) + mLambda^5*(5*MK^6 + MK^4*(-13*mΞs^2 + 8*mΞs*(mn + mΣs) + 3*(5*mn^2 + mπp^2 + 12*mn*mΣs - 2*mΣs^2)) + MK^2*(2*mΞs^4 - 3*mπp^2*(mn^2 + mπp^2) - 9*mn*(mn^2 + mπp^2)*mΣs - 6*mn^2*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4 - mΞs^3*(7*mn + 22*mΣs) + 3*mΞs^2*(-2*mn^2 - 5*mπp^2 - 13*mn*mΣs + 6*mΣs^2) + mΞs*(mn + mΣs)*(-19*mn^2 + 2*mπp^2 - 6*mn*mΣs + 15*mΣs^2)) + mΞs*(mΞs^4*(-7*mn + 2*mΣs) - mΞs^3*(8*mn^2 + 5*mπp^2 + 3*mn*mΣs + 18*mΣs^2) - mΞs^2*(4*mn^3 - 5*mn*mπp^2 - 5*mn^2*mΣs + 4*mπp^2*mΣs + 9*mn*mΣs^2 + 9*mΣs^3) + mΞs*(mn^4 + 16*mn^2*mπp^2 - 5*mπp^4 + 12*(2*mn^3 - mn*mπp^2)*mΣs + 6*(mn^2 - 3*mπp^2)*mΣs^2 - 12*mn*mΣs^3) + (mn + mΣs)*(5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4 + 3*(-5*mn^2 + mπp^2)*mΣs^2 + 6*mΣs^4))) + mLambda^4*(MK^6*(5*mn - 4*mΞs - 7*mΣs) + MK^4*(3*mΞs^3 + 3*mΞs^2*mΣs + mΞs*(29*mn^2 - 4*mπp^2 + 27*mn*mΣs - 18*mΣs^2) - 3*(-5*mn^3 + 6*mn*mπp^2 - 8*mn^2*mΣs + 7*mπp^2*mΣs + mn*mΣs^2 + 3*mΣs^3)) + MK^2*(3*mΞs^4*(-3*mn + mΣs) + 6*(mn + mΣs)*(-mπp^2 + mΣs^2)^2 + 3*mΞs^3*(-7*mn^2 - 3*mπp^2 - 12*mn*mΣs + 10*mΣs^2) + 2*mΞs^2*(5*mn^3 - 4*mn*mπp^2 + 5*mn^2*mΣs - mπp^2*mΣs + 15*mn*mΣs^2 + 12*mΣs^3) + mΞs*(-mn^4 - 7*mn^2*mπp^2 + 2*mπp^4 + 3*(mn^3 - 7*mn*mπp^2)*mΣs + 6*(2*mn^2 - 3*mπp^2)*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4)) + mΞs^2*(mΞs^5 + mΞs^4*(4*mn + mΣs) + mΞs^3*(4*mn^2 + mπp^2 + 9*mn*mΣs - 12*mΣs^2) - mΞs^2*(-11*mn^3 + 10*mn*mπp^2 + (10*mn^2 + mπp^2)*mΣs + 27*mn*mΣs^2 + 15*mΣs^3) - 2*(mn + mΣs)*(2*mn^4 + 2*mn^2*mπp^2 - mπp^4 - 6*mn^2*mΣs^2 + 3*mΣs^4) - mΞs*(-13*mn^4 + 5*mn^2*mπp^2 + 2*mπp^4 + (-33*mn^3 + 15*mn*mπp^2)*mΣs + 6*(-2*mn^2 + mπp^2)*mΣs^2 + 18*mn*mΣs^3 + 12*mΣs^4))))*B0[mLambda^2, MK^2, mΞs^2])/(1728*mLambda^3*mΞs^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((-2*mn^11 + mn^10*mΞs - 12*mn^9*mΞs^2 - 21*mn^8*mΞs^3 - 12*mn^7*mΞs^4 - 6*mn^6*mΞs^5 + mn^9*mπp^2 + mn^8*mΞs*mπp^2 + 6*mn^7*mΞs^2*mπp^2 + 9*mn^6*mΞs^3*mπp^2 + mn^7*mπp^4 - 2*mn^6*mΞs*mπp^4 - 3*mn^10*mΣs + 2*mn^9*mΞs*mΣs - 6*mn^8*mΞs^2*mΣs - 3*mn^7*mΞs^3*mΣs + 6*mn^5*mΞs^5*mΣs + 3*mn^8*mπp^2*mΣs + 2*mn^7*mΞs*mπp^2*mΣs + 3*mn^5*mΞs^3*mπp^2*mΣs - 4*mn^5*mΞs*mπp^4*mΣs + 4*mn^9*mΣs^2 - mn^8*mΞs*mΣs^2 + 30*mn^7*mΞs^2*mΣs^2 + 24*mn^6*mΞs^3*mΣs^2 - 6*mn^4*mΞs^5*mΣs^2 + mn^7*mπp^2*mΣs^2 - mn^6*mΞs*mπp^2*mΣs^2 - 18*mn^5*mΞs^2*mπp^2*mΣs^2 - 5*mn^5*mπp^4*mΣs^2 + 2*mn^4*mΞs*mπp^4*mΣs^2 + 7*mn^8*mΣs^3 - 4*mn^7*mΞs*mΣs^3 + 18*mn^6*mΞs^2*mΣs^3 - 9*mn^5*mΞs^3*mΣs^3 - 12*mn^4*mΞs^4*mΣs^3 - 5*mn^6*mπp^2*mΣs^3 - 4*mn^5*mΞs*mπp^2*mΣs^3 - 6*mn^4*mΞs^2*mπp^2*mΣs^3 + 9*mn^3*mΞs^3*mπp^2*mΣs^3 - 2*mn^4*mπp^4*mΣs^3 + 8*mn^3*mΞs*mπp^4*mΣs^3 - 2*mn^7*mΣs^4 - mn^6*mΞs*mΣs^4 - 18*mn^5*mΞs^2*mΣs^4 - 15*mn^4*mΞs^3*mΣs^4 - 5*mn^5*mπp^2*mΣs^4 - mn^4*mΞs*mπp^2*mΣs^4 + 12*mn^3*mΞs^2*mπp^2*mΣs^4 + 3*mn^2*mΞs^3*mπp^2*mΣs^4 + 7*mn^3*mπp^4*mΣs^4 + 2*mn^2*mΞs*mπp^4*mΣs^4 - 5*mn^6*mΣs^5 + 2*mn^5*mΞs*mΣs^5 - 12*mn^4*mΞs^2*mΣs^5 + mn^4*mπp^2*mΣs^5 + 2*mn^3*mΞs*mπp^2*mΣs^5 + 6*mn^2*mΞs^2*mπp^2*mΣs^5 + 4*mn^2*mπp^4*mΣs^5 - 4*mn*mΞs*mπp^4*mΣs^5 + mn^4*mΞs*mΣs^6 + 3*mn^3*mπp^2*mΣs^6 + mn^2*mΞs*mπp^2*mΣs^6 - 3*mn*mπp^4*mΣs^6 - 2*mΞs*mπp^4*mΣs^6 + mn^4*mΣs^7 + mn^2*mπp^2*mΣs^7 - 2*mπp^4*mΣs^7 + MK^6*(mn^2 - mπp^2)*(5*mn^3 - 7*mn^2*mΞs + mn*mπp^2 - 2*mΞs*mπp^2 - 4*mn^2*mΣs - 2*mπp^2*mΣs) - MK^4*(12*mn^7 - 3*mn^5*mπp^2 - 3*mn^3*mπp^4 + mΞs^3*(9*mn^4 - 3*mn^2*mπp^2) + 4*mn^2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs + mn*(13*mn^4 - 2*mn^2*mπp^2 + mπp^4)*mΣs^2 + (-3*mn^4 + 3*mn^2*mπp^2 + 6*mπp^4)*mΣs^3 + 6*mn^2*mΞs^2*(mn^3 + mn*mπp^2 + 3*mn^2*mΣs - mπp^2*mΣs) + mΞs*(-15*mn^6 + 21*mn^4*mπp^2 + 6*mn^2*mπp^4 + 4*mn*(-2*mn^4 + 4*mn^2*mπp^2 + mπp^4)*mΣs + (-3*mn^4 + 9*mn^2*mπp^2 + 6*mπp^4)*mΣs^2)) + mLambda^5*(2*MK^6 + mn^6 + 5*mn^5*mΣs - 4*mn^4*mΣs^2 + 17*mn^3*mΣs^3 + 5*mn^2*mΣs^4 - 4*mn*mΣs^5 - 2*mΣs^6 - MK^4*(3*mn^2 + 4*mn*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mn^3 - 2*mn^2*mΣs + 8*mn*mΣs^2 + 6*mΣs^3)) + mLambda^4*(mn + mΞs + mΣs)*(2*MK^6 + mn^6 + 5*mn^5*mΣs - 4*mn^4*mΣs^2 + 17*mn^3*mΣs^3 + 5*mn^2*mΣs^4 - 4*mn*mΣs^5 - 2*mΣs^6 - MK^4*(3*mn^2 + 4*mn*mΣs + 6*mΣs^2) + MK^2*mΣs*(-mn^3 - 2*mn^2*mΣs + 8*mn*mΣs^2 + 6*mΣs^3)) + MK^2*(6*mn^4*mΞs^5 + 12*mn^4*mΞs^4*(mn + mΣs) + 3*mn^2*mΞs^3*(10*mn^4 - 4*mn^2*mπp^2 + (5*mn^3 - 3*mn*mπp^2)*mΣs + (8*mn^2 - 2*mπp^2)*mΣs^2) + (mn + mΣs)^2*(9*mn^7 - 3*mn^3*mπp^4 + (-7*mn^6 - 7*mn^4*mπp^2 + 8*mn^2*mπp^4)*mΣs + (2*mn^5 - mn^3*mπp^2 - 7*mn*mπp^4)*mΣs^2 + 6*mπp^4*mΣs^3) + 6*mn^2*mΞs^2*(3*mn^5 + (5*mn^4 - 3*mn^2*mπp^2)*mΣs + (3*mn^3 - mn*mπp^2)*mΣs^2 + (5*mn^2 - 2*mπp^2)*mΣs^3) + mΞs*(mn + mΣs)*(-9*mn^7 + 15*mn^5*mπp^2 + 6*mn^3*mπp^4 - (mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4)*mΣs + (-25*mn^5 + 11*mn^3*mπp^2 + 2*mn*mπp^4)*mΣs^2 + 3*(mn^4 + mn^2*mπp^2 + 2*mπp^4)*mΣs^3)) + mLambda^3*(MK^6*(-7*mn^2 + 3*mn*mΞs - 4*mπp^2 + 3*mn*mΣs) + 3*mn^2*mΞs^2*(mn^4 - 5*mn^3*mΣs + 4*mn^2*mΣs^2 - 3*mn*mΣs^3 - mΣs^4) + 3*mn*mΞs*(2*mn^6 + 2*mn^5*mΣs + 8*mn^4*mΣs^2 + 11*mn^3*mΣs^3 + mn^2*mΣs^4 - 3*mn*mΣs^5 - mΣs^6) - (mn + mΣs)*(-mn^7 + 5*mn^5*mπp^2 - (mn^6 + 10*mn^4*mπp^2)*mΣs - (mn^5 - 14*mn^3*mπp^2)*mΣs^2 + (5*mn^4 + 11*mn^2*mπp^2)*mΣs^3 - 4*mn*(4*mn^2 + mπp^2)*mΣs^4 - (mn^2 + 4*mπp^2)*mΣs^5 + 3*mn*mΣs^6) + MK^4*(15*mn^4 - 3*mn^2*mΞs^2 + 9*mn^2*mπp^2 + 2*(7*mn^3 + 4*mn*mπp^2)*mΣs + 12*(mn^2 + mπp^2)*mΣs^2 - 9*mn*mΣs^3 - 9*mn*mΞs*mΣs*(mn + mΣs)) + MK^2*(-9*mn^6 - (19*mn^5 + 7*mn^3*mπp^2)*mΣs + 2*(5*mn^4 - mn^2*mπp^2)*mΣs^2 - (31*mn^3 + 16*mn*mπp^2)*mΣs^3 - 3*(mn^2 + 4*mπp^2)*mΣs^4 + 9*mn*mΣs^5 + 3*mn^2*mΞs^2*mΣs*(3*mn + 2*mΣs) + 3*mn*mΞs*(-3*mn^4 + mn^3*mΣs - mn^2*mΣs^2 + 6*mn*mΣs^3 + 3*mΣs^4))) + mLambda^2*(-(MK^6*(mn*(7*mn^2 + mπp^2) + mΞs*(7*mn^2 + 4*mπp^2) + 4*(mn^2 + mπp^2)*mΣs)) + 3*mn^2*mΞs^3*(mn^4 - 5*mn^3*mΣs + 4*mn^2*mΣs^2 - 3*mn*mΣs^3 - mΣs^4) + (-mn + mΣs)*(mn + mΣs)^2*(-mn^6 + 2*mn^4*mπp^2 - 2*(mn^5 + 4*mn^3*mπp^2)*mΣs - 6*mn^2*mπp^2*mΣs^2 + 5*mn*(mn^2 + mπp^2)*mΣs^3 + (mn^2 + 4*mπp^2)*mΣs^4) + 6*mn^2*mΞs^2*(mn^5 - 2*mn^4*mΣs + mn^3*mΣs^2 + 2*mn^2*mΣs^3 - 3*mn*mΣs^4 - mΣs^5) + mΞs*(mn + mΣs)*(10*mn^7 - 5*mn^5*mπp^2 + (mn^6 + 10*mn^4*mπp^2)*mΣs + 2*(5*mn^5 - 7*mn^3*mπp^2)*mΣs^2 - (5*mn^4 + 11*mn^2*mπp^2)*mΣs^3 + (-5*mn^3 + 4*mn*mπp^2)*mΣs^4 + (mn^2 + 4*mπp^2)*mΣs^5) + MK^4*(15*mn^5 - 3*mn^2*mΞs^3 + 6*mn^3*mπp^2 - 6*mn^2*mΞs^2*mΣs + (29*mn^4 + 11*mn^2*mπp^2)*mΣs + (29*mn^3 + 11*mn*mπp^2)*mΣs^2 + 3*(3*mn^2 + 4*mπp^2)*mΣs^3 + mΞs*(24*mn^4 + 9*mn^2*mπp^2 + 2*(7*mn^3 + 4*mn*mπp^2)*mΣs + 3*(5*mn^2 + 4*mπp^2)*mΣs^2)) + MK^2*(-3*mn^5*(3*mn^2 + mπp^2) - 7*mn^4*(4*mn^2 + mπp^2)*mΣs - 3*(2*mn^5 + 5*mn^3*mπp^2)*mΣs^2 - 3*(7*mn^4 + 2*mn^2*mπp^2)*mΣs^3 - (28*mn^3 + 19*mn*mπp^2)*mΣs^4 - 6*(mn^2 + 2*mπp^2)*mΣs^5 + 3*mn^2*mΞs^3*mΣs*(3*mn + 2*mΣs) + 6*mn^2*mΞs^2*(-mn^3 + 2*mn^2*mΣs + 3*mn*mΣs^2 + 2*mΣs^3) - mΞs*(27*mn^6 + (25*mn^5 + 7*mn^3*mπp^2)*mΣs + 2*mn^2*(-5*mn^2 + mπp^2)*mΣs^2 + 2*(5*mn^3 + 8*mn*mπp^2)*mΣs^3 + 3*(3*mn^2 + 4*mπp^2)*mΣs^4))) - mLambda*(-((-mn + mΣs)^2*(mn + mΣs)^4*(-2*(mn^4 + mn^2*mπp^2 + mπp^4) + 3*mn*(mn^2 + mπp^2)*mΣs)) + MK^6*(-5*mn^4 - 5*mn^2*mπp^2 - 2*mπp^4 + 3*mn*mΞs*(5*mn^2 + mπp^2) + 3*mn*(3*mn^2 + mπp^2)*mΣs) + 6*mn^4*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) - 3*mn*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-2*mn^3*(mn^2 + mπp^2) - 2*mn^4*mΣs + 2*mn*(mn^2 + mπp^2)*mΣs^2 + (mn^2 + mπp^2)*mΣs^3) + 6*mn^3*mΞs^3*(2*mn^4 + 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 + mΣs^4) + 3*mn^2*mΞs^2*(mn + mΣs)*(3*mn^3*(mn^2 - mπp^2) + (-6*mn^4 + 2*mn^2*mπp^2)*mΣs - 2*mn*(mn^2 + mπp^2)*mΣs^2 + (5*mn^2 - mπp^2)*mΣs^3 + 4*mn*mΣs^4) + MK^4*(6*mn^3*mΞs^3 + 6*mn^2*(2*mn^4 + 3*mn^2*mπp^2 + mπp^4) + 4*mn*(-2*mn^4 + mn^2*mπp^2 + mπp^4)*mΣs + 6*mπp^2*(mn^2 + mπp^2)*mΣs^2 - 3*(7*mn^3 + 3*mn*mπp^2)*mΣs^3 + 3*mn^2*mΞs^2*(mn^2 - mπp^2 + 4*mn*mΣs) - 3*mn*mΞs*(2*mn^2*(6*mn^2 + mπp^2) + 3*mn*(3*mn^2 + mπp^2)*mΣs + (11*mn^2 + 3*mπp^2)*mΣs^2)) + MK^2*(-6*mn^4*mΞs^4 - 6*mn^3*mΞs^3*(3*mn^2 + 3*mn*mΣs + 2*mΣs^2) - 3*mn^2*mΞs^2*(4*mn^2*(mn^2 - mπp^2) + 3*(mn^3 - mn*mπp^2)*mΣs + 2*(5*mn^2 - mπp^2)*mΣs^2 + 8*mn*mΣs^3) + 3*mn*mΞs*(3*mn^4*(3*mn^2 + mπp^2) + (13*mn^5 + 7*mn^3*mπp^2)*mΣs + (13*mn^4 + 3*mn^2*mπp^2)*mΣs^2 + 6*mn*(2*mn^2 + mπp^2)*mΣs^3 + (7*mn^2 + 3*mπp^2)*mΣs^4) + (mn + mΣs)*(-3*(3*mn^7 + 5*mn^5*mπp^2 + 2*mn^3*mπp^4) + (7*mn^6 + 13*mn^4*mπp^2 - 2*mn^2*mπp^4)*mΣs + (13*mn^5 - 5*mn^3*mπp^2 - 2*mn*mπp^4)*mΣs^2 - 6*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^3 + 3*(5*mn^3 + 3*mn*mπp^2)*mΣs^4))))*B0[mn^2, MK^2, mΣs^2])/(1728*mn^3*mΞs^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-6*MK^4*mπp^8 + 3*MK^2*mn^2*mπp^8 + mn^4*mπp^8 + 3*MK^2*mπp^10 + mn^2*mπp^10 - 2*mπp^12 - 2*mn*mΞs^7*(mn^2 - mπp^2)^2 - 12*MK^4*mn*mπp^6*mΣs + 6*MK^2*mn^3*mπp^6*mΣs + 2*mn^5*mπp^6*mΣs - mn^3*mπp^8*mΣs - mn*mπp^10*mΣs - 12*MK^4*mπp^6*mΣs^2 - 3*MK^2*mn^2*mπp^6*mΣs^2 - 3*mn^4*mπp^6*mΣs^2 - 9*MK^2*mπp^8*mΣs^2 - 3*mn^2*mπp^8*mΣs^2 + 6*mπp^10*mΣs^2 - 6*MK^4*mn*mπp^4*mΣs^3 - 9*MK^2*mn^3*mπp^4*mΣs^3 - 6*mn^5*mπp^4*mΣs^3 - 3*MK^2*mn*mπp^6*mΣs^3 + 3*mn^3*mπp^6*mΣs^3 + 3*mn*mπp^8*mΣs^3 + 3*mn^4*mπp^4*mΣs^4 + 6*MK^2*mπp^6*mΣs^4 + 3*mn^2*mπp^6*mΣs^4 - 6*mπp^8*mΣs^4 + 3*MK^2*mn^3*mπp^2*mΣs^5 + 6*mn^5*mπp^2*mΣs^5 + 3*MK^2*mn*mπp^4*mΣs^5 - 3*mn^3*mπp^4*mΣs^5 - 3*mn*mπp^6*mΣs^5 - mn^4*mπp^2*mΣs^6 - mn^2*mπp^4*mΣs^6 + 2*mπp^6*mΣs^6 - 2*mn^5*mΣs^7 + mn^3*mπp^2*mΣs^7 + mn*mπp^4*mΣs^7 - 2*mΞs^6*(mn^2 - mπp^2)^2*(-mπp^2 + 2*mn*mΣs) + mΞs^5*mπp^2*(9*mn^5 - 21*mn^3*mπp^2 + 6*mn*mπp^4 - 3*MK^2*(mn^3 - 3*mn*mπp^2) + (5*mn^4 - 7*mn^2*mπp^2 + 8*mπp^4)*mΣs + 3*(mn^3 - 3*mn*mπp^2)*mΣs^2) + 2*mΞs^4*(3*mπp^4*(-2*mn^4 + mn^2*mπp^2 - mπp^4 + MK^2*(mn^2 + mπp^2)) + mn*mπp^2*(-3*MK^2*(mn^2 - 3*mπp^2) + 5*(mn^2 - mπp^2)^2)*mΣs + 2*(-(mn^2*mπp) + mπp^3)^2*mΣs^2 + 3*(mn^5 - mn^3*mπp^2 - 2*mn*mπp^4)*mΣs^3) + mΞs^3*(-3*mn*mπp^4*(2*MK^4 + 7*mn^4 - 5*mn^2*mπp^2 + 2*mπp^4 + MK^2*(-7*mn^2 + mπp^2)) + mπp^4*(-19*mn^4 + 35*mn^2*mπp^2 - 16*mπp^4 + 6*MK^2*(2*mn^2 - mπp^2))*mΣs + mn*mπp^2*(-7*mn^4 + 26*mn^2*mπp^2 + 5*mπp^4 - 3*MK^2*(mn^2 - 7*mπp^2))*mΣs^2 - mπp^2*(mn^4 + 7*mn^2*mπp^2 - 8*mπp^4)*mΣs^3 + (6*mn^5 - 9*mn^3*mπp^2 - 9*mn*mπp^4)*mΣs^4) - 2*mΞs*(mn*mπp^6*(6*MK^4 + 2*mn^4 - mn^2*mπp^2 - mπp^4 + MK^2*(-9*mn^2 + 3*mπp^2)) + mπp^6*(6*MK^4 - 9*MK^2*(mn^2 - mπp^2) + 2*(mn^4 + mn^2*mπp^2 - 2*mπp^4))*mΣs + mn*mπp^4*(6*MK^4 - 2*mn^4 + 12*MK^2*mπp^2 + mn^2*mπp^2 + mπp^4)*mΣs^2 + mπp^4*(-mn^2 + mπp^2)*(3*MK^2 + 4*mn^2 + 8*mπp^2)*mΣs^3 + mn*mπp^2*(-2*mn^4 + mn^2*mπp^2 + mπp^4 - 3*MK^2*(mn^2 + mπp^2))*mΣs^4 + 2*mπp^2*(mn^4 + mn^2*mπp^2 - 2*mπp^4)*mΣs^5 + (2*mn^5 - mn^3*mπp^2 - mn*mπp^4)*mΣs^6) - mΞs^2*mπp^2*(9*mn^4*mπp^4 + 3*mn^2*mπp^6 - 6*mπp^8 + (8*mn^5*mπp^2 - 7*mn^3*mπp^4 + 5*mn*mπp^6)*mΣs + 4*mπp^2*(mn^4 - 11*mn^2*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(5*mn^5 - 16*mn^3*mπp^2 + 5*mn*mπp^4)*mΣs^3 + (5*mn^4 + 5*mn^2*mπp^2 - 4*mπp^4)*mΣs^4 + 3*mn*(mn^2 + mπp^2)*mΣs^5 + 12*MK^4*(mπp^4 + mn*mπp^2*mΣs) - 3*MK^2*(9*mn^2*mπp^4 - 3*mπp^6 + (8*mn^3*mπp^2 - 4*mn*mπp^4)*mΣs + 4*mn^2*mπp^2*mΣs^2 + (mn^3 + 5*mn*mπp^2)*mΣs^3)) - mLambda^5*(2*mΞs^7 - 6*mΞs^5*mπp^2 + 4*mΞs^6*mΣs + 4*mπp^6*mΣs + 21*mπp^4*mΣs^3 - 9*mπp^2*mΣs^5 + 2*mΣs^7 + 2*mΞs*(-mπp^2 + mΣs^2)^2*(-mπp^2 + 2*mΣs^2) - 2*mΞs^4*(2*mπp^2*mΣs + 3*mΣs^3) + mΞs^2*(-4*mπp^4*mΣs + 7*mπp^2*mΣs^3) + mΞs^3*(6*mπp^4 + 10*mπp^2*mΣs^2 - 6*mΣs^4)) - mLambda^4*(2*mn*mΞs^7 - mπp^8 + 4*mn*mπp^6*mΣs + 9*mπp^6*mΣs^2 + 21*mn*mπp^4*mΣs^3 + 12*mπp^4*mΣs^4 - 9*mn*mπp^2*mΣs^5 - 2*mπp^2*mΣs^6 + 2*mn*mΣs^7 + 2*mΞs^5*mπp^2*(-3*mn + 2*mΣs) + mΞs^6*(mπp^2 + 4*mn*mΣs) - mΞs^4*(3*mπp^4 + 4*mn*mπp^2*mΣs - 5*mπp^2*mΣs^2 + 6*mn*mΣs^3) + mΞs^2*mπp^2*(3*mπp^4 - 4*mn*mπp^2*mΣs + 4*mπp^2*mΣs^2 + 7*mn*mΣs^3 - 4*mΣs^4) + mΞs^3*(6*mn*mπp^4 - 8*mπp^4*mΣs + 10*mn*mπp^2*mΣs^2 + mπp^2*mΣs^3 - 6*mn*mΣs^4) + mΞs*(-2*mn*mπp^6 + 4*mπp^6*mΣs + 8*mn*mπp^4*mΣs^2 + 19*mπp^4*mΣs^3 - 10*mn*mπp^2*mΣs^4 - 5*mπp^2*mΣs^5 + 4*mn*mΣs^6)) + mLambda^3*(3*mn*mπp^8 + mΞs^7*(4*mn^2 + mπp^2) + 2*mπp^6*(9*MK^2 - 5*mn^2 + mπp^2)*mΣs + 9*mn*mπp^6*mΣs^2 + 3*mπp^4*(7*MK^2 + 7*mn^2 + 5*mπp^2)*mΣs^3 - 15*mn*mπp^4*mΣs^4 - 3*mπp^2*(MK^2 + 5*mn^2 + 7*mπp^2)*mΣs^5 + 3*mn*mπp^2*mΣs^6 + 4*(mn^2 + mπp^2)*mΣs^7 + mΞs^6*(-3*mn*mπp^2 + 2*(4*mn^2 + mπp^2)*mΣs) - 3*mΞs^5*mπp^2*(-MK^2 + 5*mn^2 + mπp^2 + 3*mn*mΣs + mΣs^2) - mΞs^4*(-9*mn*mπp^4 + 2*mπp^2*(-3*MK^2 + 7*mn^2 + mπp^2)*mΣs + 9*mn*mπp^2*mΣs^2 + 3*(4*mn^2 + 3*mπp^2)*mΣs^3) + mΞs^3*(3*mπp^4*(-3*MK^2 + 7*mn^2 + mπp^2) + 15*mn*mπp^4*mΣs + mπp^2*(3*MK^2 + 17*mn^2 + 32*mπp^2)*mΣs^2 - 6*(2*mn^2 + mπp^2)*mΣs^4) + mΞs^2*mπp^2*(-9*mn*mπp^4 - 2*(4*mn^2*mπp^2 + mπp^4)*mΣs - 12*mn*mπp^2*mΣs^2 - 3*MK^2*mΣs^3 + (17*mn^2 + 26*mπp^2)*mΣs^3 + 9*mn*mΣs^4 + 3*mΣs^5) + mΞs*(-(mπp^6*(-6*MK^2 + 10*mn^2 + mπp^2)) - 6*mn*mπp^6*mΣs + mπp^4*(24*MK^2 - 8*mn^2 + 7*mπp^2)*mΣs^2 - 33*mn*mπp^4*mΣs^3 - 2*mπp^2*(3*MK^2 + 7*mn^2 + 10*mπp^2)*mΣs^4 + 9*mn*mπp^2*mΣs^5 + 8*(mn^2 + mπp^2)*mΣs^6)) - mLambda*(-3*mn*mπp^8*(-2*MK^2 + mn^2 + mπp^2) + mΞs^7*(2*mn^4 - mn^2*mπp^2 - mπp^4) - 2*mπp^6*(-6*MK^4 + mn^4 + mn^2*mπp^2 + mπp^4 + 3*MK^2*(mn^2 - mπp^2))*mΣs + 9*mn*mπp^6*(mn^2 + mπp^2)*mΣs^2 + 3*mπp^4*(2*MK^4 + MK^2*(3*mn^2 + mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4))*mΣs^3 - 3*mn*mπp^4*(2*MK^2 + 3*(mn^2 + mπp^2))*mΣs^4 - 3*mπp^2*(MK^2*(mn^2 + 3*mπp^2) + 2*(mn^4 + mn^2*mπp^2 + mπp^4))*mΣs^5 + 3*mn*mπp^2*(mn^2 + mπp^2)*mΣs^6 + 2*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^7 + mΞs^6*(mn^2 - mπp^2)*(-3*mn*mπp^2 + 2*(2*mn^2 + mπp^2)*mΣs) + 3*mΞs^5*mπp^2*(-mn^2 + mπp^2)*(-MK^2 + 3*mn^2 + mπp^2 + 3*mn*mΣs + mΣs^2) + mΞs^4*(3*mn*mπp^4*(-2*MK^2 + 5*mn^2 - 3*mπp^2) + 2*mπp^2*(-5*mn^4 + mn^2*mπp^2 + mπp^4 + 3*MK^2*(mn^2 - mπp^2))*mΣs + (-9*mn^3*mπp^2 + 15*mn*mπp^4)*mΣs^2 - 3*(2*mn^4 + mn^2*mπp^2 - 3*mπp^4)*mΣs^3) + mΞs^3*(3*mπp^4*(2*MK^4 + 7*mn^4 - 2*mn^2*mπp^2 - mπp^4 + MK^2*(-7*mn^2 + mπp^2)) + 3*mn*mπp^4*(-6*MK^2 + 11*mn^2 - 7*mπp^2)*mΣs + mπp^2*(7*mn^4 - 5*mn^2*mπp^2 + 10*mπp^4 + 3*MK^2*(mn^2 - 5*mπp^2))*mΣs^2 + 18*mn*mπp^4*mΣs^3 - 6*(mn^4 - 2*mπp^4)*mΣs^4) + mΞs*(mπp^6*(12*MK^4 - 18*MK^2*mn^2 + 4*mn^4 + mn^2*mπp^2 + mπp^4) + 6*mn*mπp^6*(-2*MK^2 + mn^2 + 2*mπp^2)*mΣs + mπp^4*(12*MK^4 - 4*mn^4 + 12*MK^2*mπp^2 - mn^2*mπp^2 + 5*mπp^4)*mΣs^2 - 3*mn*mπp^4*(6*MK^2 + 5*mn^2 + 7*mπp^2)*mΣs^3 - 2*mπp^2*(2*mn^4 + 2*mn^2*mπp^2 + 5*mπp^4 + 3*MK^2*(mn^2 + 3*mπp^2))*mΣs^4 + 9*mn*mπp^2*(mn^2 + mπp^2)*mΣs^5 + 4*(mn^4 + mn^2*mπp^2 + mπp^4)*mΣs^6) + mΞs^2*mπp^2*(-9*mn^3*mπp^4 + 9*mn*mπp^6 + 12*MK^4*mπp^2*mΣs + 2*(4*mn^4*mπp^2 - 11*mn^2*mπp^4 + mπp^6)*mΣs + 12*mn*mπp^2*(mn^2 - 3*mπp^2)*mΣs^2 + 5*(2*mn^4 - mn^2*mπp^2 - mπp^4)*mΣs^3 + 3*(3*mn^3 + 5*mn*mπp^2)*mΣs^4 + 3*(mn^2 + 3*mπp^2)*mΣs^5 - 3*MK^2*mΣs*(8*mπp^2*(mn^2 - mπp^2) + 8*mn*mπp^2*mΣs + (mn^2 + 7*mπp^2)*mΣs^2))) + mLambda^2*(mπp^8*(3*MK^2 - 2*mn^2 + mπp^2) + mΞs^7*(4*mn^3 - 2*mn*mπp^2) - mn*mπp^6*(-18*MK^2 + 10*mn^2 + mπp^2)*mΣs + 3*(9*MK^2*mπp^6 - mπp^8)*mΣs^2 + 3*mn*mπp^4*(7*MK^2 + 7*mn^2 + 2*mπp^2)*mΣs^3 + 3*mπp^4*(2*MK^2 + mn^2 + 2*mπp^2)*mΣs^4 - 3*mn*mπp^2*(MK^2 + 5*mn^2 + 2*mπp^2)*mΣs^5 - mπp^2*(mn^2 + 4*mπp^2)*mΣs^6 + mn*(4*mn^2 + mπp^2)*mΣs^7 - mΞs^6*(mn^2*mπp^2 + mπp^4 - 8*mn^3*mΣs + 4*mn*mπp^2*mΣs) + mΞs^5*mπp^2*(3*MK^2*mn - 15*mn^3 + 6*mn*mπp^2 - (mn^2 + 4*mπp^2)*mΣs - 3*mn*mΣs^2) + mΞs^4*(3*mπp^4*(mn^2 + mπp^2) + 2*mn*mπp^2*(3*MK^2 - 7*mn^2 + 2*mπp^2)*mΣs + mπp^2*(mn^2 - 5*mπp^2)*mΣs^2 - 12*mn^3*mΣs^3) + mΞs^3*(3*mn*mπp^4*(-3*MK^2 + 7*mn^2 - 2*mπp^2) + mπp^4*(6*MK^2 - 7*mn^2 + 8*mπp^2)*mΣs + mn*mπp^2*(3*MK^2 + 17*mn^2 + 5*mπp^2)*mΣs^2 + (2*mn^2*mπp^2 - 7*mπp^4)*mΣs^3 + 3*mn*(-4*mn^2 + mπp^2)*mΣs^4) + mΞs*(2*mn*mπp^6*(3*MK^2 - 5*mn^2 + mπp^2) - 2*mπp^6*(-9*MK^2 + 8*mn^2 + 2*mπp^2)*mΣs + 2*mn*mπp^4*(12*MK^2 - 4*mn^2 + 11*mπp^2)*mΣs^2 + mπp^4*(12*MK^2 - 7*mn^2 + 35*mπp^2)*mΣs^3 - 2*mn*mπp^2*(3*MK^2 + 7*mn^2 + mπp^2)*mΣs^4 - mπp^2*(mn^2 + 7*mπp^2)*mΣs^5 + 2*mn*(4*mn^2 + mπp^2)*mΣs^6) + mΞs^2*mπp^2*(-3*mπp^6 + (-8*mn^3*mπp^2 + mn*mπp^4)*mΣs + (-16*mn^2*mπp^2 + 44*mπp^4)*mΣs^2 + (17*mn^3 + 5*mn*mπp^2)*mΣs^3 + (mn^2 - 8*mπp^2)*mΣs^4 + 3*mn*mΣs^5 - 3*MK^2*(mπp^4 - 4*mπp^2*mΣs^2 + mn*mΣs^3))))*B0[mπp^2, mΞs^2, mΣs^2])/(1728*mΞs^2*mπp^4*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mLambda^7*mΣs^3 - 3*mLambda^6*mΣs^3*(mn + mΞs + mΣs) + mLambda^5*mΣs*(-(mΞs*mΣs*(4*mn^2 + 5*mn*mΣs + mΣs^2)) - 2*(-mπp^2 + mΣs^2)*(-mn^2 + mn*mΣs + 2*mΣs^2) + mΞs^2*(2*mn^2 - 2*mn*mΣs + 5*mΣs^2) + MK^2*(-2*mΞs^2 + 2*mπp^2 + 4*mΞs*mΣs + 7*mΣs^2)) + MK^6*(mn*mΞs^3 + mπp^4 + 2*mn*mπp^2*mΣs + 2*mπp^2*mΣs^2 + mn*mΣs^3 + 2*mΞs^2*(mπp^2 + mn*mΣs) + 2*mΞs*(mn*mπp^2 + mπp^2*mΣs + mn*mΣs^2)) - MK^4*(2*mn*mΞs^5 + 2*mΞs^4*(mn^2 + mπp^2 + 2*mn*mΣs) + mn*mΞs^3*(5*mn^2 + 3*mn*mΣs + 5*mΣs^2) + (mn + mΣs)*(-mπp^2 + mΣs^2)*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + 2*mΞs^2*(3*mn^2*mπp^2 - mπp^4 + (3*mn^3 - mn*mπp^2)*mΣs + (mn^2 + mπp^2)*mΣs^2 + 2*mn*mΣs^3) + 2*mΞs*(2*mn^3*mπp^2 - mn*mπp^4 + 2*mπp^2*(mn^2 - mπp^2)*mΣs - 2*mn*mπp^2*mΣs^2 + mn*mΣs^4)) - mΞs^3*(mΞs*(3*mn^2 - 2*mπp^2 + mn*mΣs)*(-mn^2 + mΣs^2)^2 + mn*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) + (mn^2 - mπp^2)*(-mn + mΣs)*(mn + mΣs)^2*(-3*mn^2 + mπp^2 + 2*mΣs^2) + 2*mn*mΞs^3*(mn^3 + mΣs^3) + 2*mΞs^2*(2*mn^5 - mn^3*mπp^2 - 2*mn^3*mΣs^2 + (mn^2 - mπp^2)*mΣs^3 + mn*mΣs^4)) + MK^2*mΞs*(mn*mΞs^6 + 2*mn*mΞs^5*(mn + mΣs) + 2*(mn^2 - mπp^2)*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) + 2*mΞs^4*(3*mn^3 - mn*mπp^2 + (mn^2 - mπp^2)*mΣs + 2*mn*mΣs^2) + mn*mΞs^3*(5*mn^3 + 6*mn^2*mΣs - 4*mπp^2*mΣs + 2*mn*mΣs^2 + 5*mΣs^3) + 2*mΞs*(mn + mΣs)*(2*mn^3*mπp^2 - mn*mπp^4 + 2*(mn^2 - mπp^2)^2*mΣs - 2*mn^3*mΣs^2 + mn*mΣs^4) + mΞs^2*(mn*(7*mn^4 - 4*mn^2*mπp^2 + mπp^4) + 2*(3*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs - 4*mn*(mn^2 + mπp^2)*mΣs^2 + 2*(mn^2 - mπp^2)*mΣs^3 + 4*mn*mΣs^4)) + mLambda^4*mΣs*(-2*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) + mΞs^3*(2*mn^2 - 2*mn*mΣs + 5*mΣs^2) + 2*mΞs*(mn + mΣs)*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + 2*mΞs^2*(mn^3 - mn^2*mΣs + mn*mΣs^2 + 3*mΣs^3) + MK^2*(-2*mn*mΞs^2 - 2*mΞs^3 + 2*mn*mπp^2 + 4*mπp^2*mΣs + 7*mn*mΣs^2 + 5*mΣs^3 + 2*mΞs*(mπp^2 + 2*mn*mΣs + 3*mΣs^2))) + mLambda^3*(-2*mn*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2) - (-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^4*(mn^3 - 3*mn^2*mΣs + 3*mn*mΣs^2 - 2*mΣs^3) + 2*mΞs^3*(mn^4 + mn^3*mΣs + 3*mn^2*mΣs^2 + 4*mn*mΣs^3 + mΣs^4) + 2*mΞs^2*(mn + mΣs)*(-(mn^2*mπp^2) - 2*(mn^3 - mn*mπp^2)*mΣs + (2*mn^2 - 3*mπp^2)*mΣs^2 + 2*mΣs^4) + MK^4*(2*mΞs^3 - 4*mπp^2*mΣs - 5*mΣs^3 - 2*mΞs*(mπp^2 + 3*mΣs^2)) + MK^2*(mΞs^4*(-mn + 2*mΣs) - 2*mΞs^3*(2*mn^2 + mn*mΣs + 2*mΣs^2) + mΞs^2*(2*mn*mπp^2 + 4*mn^2*mΣs + 4*mn*mΣs^2 - 4*mΣs^3) + (-mπp^2 + mΣs^2)*(mn*mπp^2 - 4*mn^2*mΣs + 2*mπp^2*mΣs + 3*mn*mΣs^2 + 6*mΣs^3) + 2*mΞs*(2*mn^2*mπp^2 + mn*mπp^2*mΣs + 2*(mn^2 - mπp^2)*mΣs^2 + 4*mn*mΣs^3 + 3*mΣs^4))) + mLambda^2*(MK^4*(2*mn*mΞs^3 + mΞs^4 - mπp^4 - 4*mn*mπp^2*mΣs - 2*mΞs^2*mΣs^2 - 6*mπp^2*mΣs^2 - 5*mn*mΣs^3 - 2*mΣs^4 - mΞs*(2*mn*mπp^2 + 4*mπp^2*mΣs + 6*mn*mΣs^2 + 3*mΣs^3)) + mΞs*((-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mn^2 + mπp^2 + mΣs^2) - 2*mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-(mn*mπp^2) - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2) + mΞs^4*(mn^3 - 3*mn^2*mΣs + 3*mn*mΣs^2 - 2*mΣs^3) + mΞs^3*(2*mn^4 - 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 - 3*mΣs^4) - 2*mΞs^2*(mn + mΣs)*(-mn^4 + mn^2*mπp^2 + 2*(mn^3 - mn*mπp^2)*mΣs + (-4*mn^2 + 3*mπp^2)*mΣs^2 + mΣs^4)) + MK^2*(mΞs^5*(-mn + 2*mΣs) + mΞs^4*(-3*mn^2 + mn*mΣs + 2*mΣs^2) + 2*mΞs^3*(-2*mn^3 + mn*mπp^2 + mn^2*mΣs + mn*mΣs^2 + mΣs^3) + (mn + mΣs)*(-mπp^2 + mΣs^2)*(-(mn*mπp^2) - 4*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mn^2*mπp^2 + 2*mn^3*mΣs + 4*(mn^2 - mπp^2)*mΣs^2 + mΣs^4) + mΞs*(4*mn^3*mπp^2 - mn*mπp^4 + (6*mn^2*mπp^2 - 2*mπp^4)*mΣs + 4*(mn^3 - 2*mn*mπp^2)*mΣs^2 + 2*(mn^2 - 4*mπp^2)*mΣs^3 + mn*mΣs^4 + 2*mΣs^5))) + mLambda*(MK^6*(mΞs + mΣs)*(mΞs^2 + 2*mπp^2 + mΞs*mΣs + mΣs^2) - mΞs^2*((-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mn^2 + mπp^2 + mΣs^2) + mn*mΞs^4*(mn^2 - mn*mΣs + mΣs^2) + mΞs*(-mn + mΣs)*(mn + mΣs)^2*(-3*mn^3 + 2*mn*mπp^2 - 2*mn^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mn + mΣs)*(mn^4 - mn^2*mπp^2 - 2*mn^3*mΣs + mn*mπp^2*mΣs - mπp^2*mΣs^2 + mn*mΣs^3 + mΣs^4) + mΞs^3*(2*mn^4 + 2*mn^3*mΣs + 2*mn^2*mΣs^2 + 3*mn*mΣs^3 + mΣs^4)) - MK^4*(mΞs^5 + mΞs^4*(mn + 2*mΣs) + mΞs^3*(5*mn^2 + 3*mn*mΣs + 4*mΣs^2) + mΞs^2*mΣs*(6*mn^2 - 4*mπp^2 + 4*mn*mΣs + 5*mΣs^2) + (-mπp^2 + mΣs^2)*(mn*mπp^2 - 2*mn^2*mΣs + 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + mΞs*(4*mn^2*mπp^2 - mπp^4 + 2*mn*mπp^2*mΣs - 2*mπp^2*mΣs^2 + 3*mn*mΣs^3 + 4*mΣs^4)) + MK^2*(mn*mΞs^6 + (-mn + mΣs)*(mn + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^5*(3*mn^2 + 3*mn*mΣs + 2*mΣs^2) + mΞs*(mn + mΣs)*(-mπp^2 + mΣs^2)*(-2*mn^3 + mn*mπp^2 - 2*mπp^2*mΣs + mn*mΣs^2 + 2*mΣs^3) + mΞs^4*(3*mn^3 - 2*mn*mπp^2 + (mn^2 - 2*mπp^2)*mΣs + 5*mn*mΣs^2 + 4*mΣs^3) + mΞs^3*(7*mn^4 - 2*mn^2*mπp^2 + 8*mn^3*mΣs - 4*mn*mπp^2*mΣs + 6*mn*mΣs^3 + 5*mΣs^4) + mΞs^2*(-2*mn^3*mπp^2 + mn*mπp^4 + 2*(2*mn^4 - 4*mn^2*mπp^2 + mπp^4)*mΣs + 4*(mn^3 - 2*mn*mπp^2)*mΣs^2 + 2*(mn^2 - 2*mπp^2)*mΣs^3 + 5*mn*mΣs^4 + 4*mΣs^5))))*C0[mLambda^2, mn^2, mπp^2, mΞs^2, MK^2, mΣs^2])/(288*mΞs^2*(mLambda^2 + 2*mLambda*mn + mn^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - ((hC*^2*(((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2)))/(2*Sqrt[3]*f^3) + (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) + ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - ((Dd*(Dd - 3*F)*(hD + 3*hF)*(-1/16*A0[mLambda^2]/Pi^2 - A0[mn^2]/(16*Pi^2) + A0[(4*MK^2)/3 - Mπ^2/3]/(16*Pi^2) + ((mLambda^4 - 2*mLambda^3*(mLambda + mn) - 2*mLambda*mn*((4*MK^2)/3 - Mπ^2/3) - ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)*(mn^2 - mπp^2) + 2*mLambda^2*(mLambda*mn - mn^2 + mπp^2) - mLambda^2*((4*MK^2)/3 - mLambda^2 - mn^2 - Mπ^2/3 + mπp^2))*B0[mLambda^2, mLambda^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + ((2*mLambda^2*mn^2 - 2*mLambda*mn*((4*MK^2)/3 - Mπ^2/3) - mLambda^2*((4*MK^2)/3 + 2*mn^2 - Mπ^2/3) + ((4*MK^2)/3 - Mπ^2/3)*(-mn^2 + mπp^2))*B0[mn^2, mn^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) - (mLambda*mn*(mLambda*mn + mn^2 + mLambda*(mLambda + mn) - mπp^2)*B0[mπp^2, mLambda^2, mn^2])/(4*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + (mLambda*mn*(-(mLambda*(mLambda + mn)*((4*MK^2)/3 - Mπ^2/3)) + ((4*MK^2)/3 - Mπ^2/3)*(-(mLambda*mn) - mn^2 + mπp^2))*C0[mLambda^2, mn^2, mπp^2, mLambda^2, (4*MK^2)/3 - Mπ^2/3, mn^2])/(4*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd + F)*(hD - hF)*(-1/16*A0[mn^2]/Pi^2 - ((mLambda + mSigma)*A0[mSigma^2])/(32*mLambda*Pi^2) + ((mLambda*mn + mn*mSigma)*A0[Mπ^2])/(32*mLambda*mn*Pi^2) + ((mLambda + mSigma)*(mLambda^4 - 2*mLambda^3*(mn + mSigma) - 2*mLambda*mn*Mπ^2 - (-mSigma^2 + Mπ^2)*(mn^2 - mπp^2) + 2*mLambda*mSigma*(-mn^2 + mn*mSigma + mπp^2) - mLambda^2*(-mn^2 - mSigma^2 + Mπ^2 + mπp^2))*B0[mLambda^2, mSigma^2, Mπ^2])/(32*mLambda*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + ((2*mn^2*mSigma^2 - 2*mLambda*mn*Mπ^2 - mLambda^2*(2*mn^2 + Mπ^2) + Mπ^2*(-mn^2 + mπp^2))*B0[mn^2, mn^2, Mπ^2])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) - (mn*(mLambda + mSigma)*(mn^2 + mn*mSigma + mLambda*(mn + mSigma) - mπp^2)*B0[mπp^2, mn^2, mSigma^2])/(8*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + (mn*(mLambda + mSigma)*(mLambda^3*mn - mLambda^2*mn*mSigma - mLambda*mn*mSigma^2 + mn*mSigma^3 - mLambda*(mn + mSigma)*Mπ^2 + Mπ^2*(-mn^2 - mn*mSigma + mπp^2))*C0[mLambda^2, mn^2, mπp^2, mSigma^2, Mπ^2, mn^2])/(8*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((-mn + mSigma)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(4*f^3) + ((Dd - 3*F)*(Dd + 3*F)*(hD - 3*hF)*(((mLambda^2 + mn*mΞ)*A0[MK^2])/(32*mLambda*mn*Pi^2) - ((mLambda + mn)*A0[mLambda^2])/(32*mn*Pi^2) - ((mLambda + mΞ)*A0[mΞ^2])/(32*mLambda*Pi^2) + ((mLambda + mΞ)*(mLambda^4 - 2*MK^2*mLambda*mn - 2*mLambda^3*(mLambda + mΞ) - (MK^2 - mΞ^2)*(mn^2 - mπp^2) + 2*mLambda*mΞ*(-mn^2 + mn*mΞ + mπp^2) - mLambda^2*(MK^2 - 2*mLambda^2 + mn^2 - 2*mLambda*mΞ + 2*mn*mΞ - mΞ^2 + mπp^2))*B0[mLambda^2, MK^2, mΞ^2])/(32*mLambda*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + ((mLambda + mn)*(mLambda^2*mn^2 - 2*mLambda*mn^3 + mn^4 - mLambda^2*(MK^2 - mLambda^2 + 2*mLambda*mn + mn^2) - 2*mLambda*mn*(MK^2 + mLambda*(-mLambda + mn)) + 2*mLambda*mn^2*mΞ - 2*mn^3*mΞ + 2*mn^2*mΞ^2 - mLambda^2*mπp^2 + 2*mLambda*mn*mπp^2 - mn^2*mπp^2 + MK^2*(-mn^2 + mπp^2))*B0[mn^2, MK^2, mLambda^2])/(32*mn*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) - ((mLambda + mn)*(mLambda + mΞ)*(mLambda*mn + mn*mΞ + mLambda*(mLambda + mΞ) - mπp^2)*B0[mπp^2, mLambda^2, mΞ^2])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + ((mLambda + mn)*(mLambda + mΞ)*(mLambda^4 + mLambda*(mLambda - mn)^2*mΞ - mLambda*mn*mΞ^2 + (mLambda - mn)*mn*mΞ^2 + mn*mΞ^3 - MK^2*mLambda*(mLambda + mΞ) - mLambda^3*(mLambda - mn + mΞ) + mLambda*(mLambda - mn)*(mLambda^2 - mπp^2) - (mLambda - mn)*mΞ*(mn^2 - mπp^2) + MK^2*(-(mLambda*mn) - mn*mΞ + mπp^2))*C0[mLambda^2, mn^2, mπp^2, mΞ^2, MK^2, mLambda^2])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) - ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd - 3*F)*(Dd - F)*(hD + hF)*(((mLambda*mSigma + mn*mΞ)*A0[MK^2])/(32*mLambda*mn*Pi^2) - ((mn + mSigma)*A0[mSigma^2])/(32*mn*Pi^2) - ((mLambda + mΞ)*A0[mΞ^2])/(32*mLambda*Pi^2) + ((mLambda + mΞ)*(mLambda^4 - 2*MK^2*mLambda*mn - 2*mLambda^3*(mSigma + mΞ) - (MK^2 - mΞ^2)*(mn^2 - mπp^2) + 2*mLambda*mΞ*(-mn^2 + mn*mΞ + mπp^2) - mLambda^2*(MK^2 + mn^2 - 2*mSigma^2 + 2*mn*mΞ - 2*mSigma*mΞ - mΞ^2 + mπp^2))*B0[mLambda^2, MK^2, mΞ^2])/(32*mLambda*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + ((mn + mSigma)*(mn^4 - 2*mn^3*mSigma + mn^2*mSigma^2 - 2*mLambda*mn*(MK^2 + (mn - mSigma)*mSigma) - mLambda^2*(MK^2 + mn^2 + 2*mn*mSigma - mSigma^2) - 2*mn^3*mΞ + 2*mn^2*mSigma*mΞ + 2*mn^2*mΞ^2 - mn^2*mπp^2 + 2*mn*mSigma*mπp^2 - mSigma^2*mπp^2 + MK^2*(-mn^2 + mπp^2))*B0[mn^2, MK^2, mSigma^2])/(32*mn*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) - ((mn + mSigma)*(mLambda + mΞ)*(mn*mSigma + mn*mΞ + mLambda*(mSigma + mΞ) - mπp^2)*B0[mπp^2, mSigma^2, mΞ^2])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + ((mn + mSigma)*(mLambda + mΞ)*(mLambda^3*mSigma + mLambda*(-mn + mSigma)^2*mΞ - mLambda*mn*mΞ^2 + mn*(-mn + mSigma)*mΞ^2 + mn*mΞ^3 - MK^2*mLambda*(mSigma + mΞ) - mLambda^2*mSigma*(-mn + mSigma + mΞ) - (-mn + mSigma)*mΞ*(mn^2 - mπp^2) + mLambda*(-mn + mSigma)*(mSigma^2 - mπp^2) + MK^2*(-(mn*mSigma) - mn*mΞ + mπp^2))*C0[mLambda^2, mn^2, mπp^2, mΞ^2, MK^2, mSigma^2])/(16*(mLambda + mn - mπp)*(mLambda + mn + mπp)*Pi^2) + (mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/(8*Pi^2) - ((-mn + mSigma)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) - ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(8*f^3))/Sqrt[2] - ((Dd*(Dd - 3*F)*(hD + 3*hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd + F)*(hD - hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((-mn + mSigma)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(4*f^3) + ((Dd - 3*F)*(Dd + 3*F)*(hD - 3*hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) + ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd - 3*F)*(Dd - F)*(hD + hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((-mn + mSigma)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) + ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(8*f^3))/Sqrt[2]}, {Xim, -1/48*((hD - 3*hF)*A0[MK^2])/(Sqrt[3]*f^3*Pi^2) - ((hD - 3*hF)*A0[Mπ^2])/(256*Sqrt[3]*f^3*Pi^2) - (Sqrt[3]*(hD - 3*hF)*A0[(4*MK^2)/3 - Mπ^2/3])/(256*f^3*Pi^2) + (Sqrt[3]*(hD + hF)*(-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(128*f^3*Pi^2) + (Sqrt[3]*(hD + hF)*(-1/32*(mLambda*A0[MK^2])/(mXim*Pi^2) - (mSigma*A0[MK^2])/(32*mXim*Pi^2) - A0[mSigma^2]/(16*Pi^2) + (mLambda*A0[mSigma^2])/(32*mXim*Pi^2) + (mSigma*A0[mSigma^2])/(32*mXim*Pi^2) - (MK^2*B0[mXim^2, MK^2, mSigma^2])/(16*Pi^2) - (mLambda*mSigma*B0[mXim^2, MK^2, mSigma^2])/(16*Pi^2) + (MK^2*mLambda*B0[mXim^2, MK^2, mSigma^2])/(32*mXim*Pi^2) + (MK^2*mSigma*B0[mXim^2, MK^2, mSigma^2])/(32*mXim*Pi^2) - (mLambda*mSigma^2*B0[mXim^2, MK^2, mSigma^2])/(32*mXim*Pi^2) - (mSigma^3*B0[mXim^2, MK^2, mSigma^2])/(32*mXim*Pi^2) - (mLambda*mXim*B0[mXim^2, MK^2, mSigma^2])/(32*Pi^2) + (3*mSigma*mXim*B0[mXim^2, MK^2, mSigma^2])/(32*Pi^2) + (mXim^2*B0[mXim^2, MK^2, mSigma^2])/(16*Pi^2) - ((-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(16*Pi^2)))/(8*f^3) - (hC*^2*((2*mLambda*mXim^7*mπp^2 + 2*mLambda*mXim^6*mπp^2*(-mLambda + mΞs - mΣs) - 2*mLambda*(-mΞs^4 + Mπ^4)*mπp^2*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΣs) + 2*mLambda*mXim^5*mπp^2*(mLambda^2 - 4*mΞs^2 - 6*Mπ^2 + mπp^2 + mLambda*mΣs + 5*mΣs^2 - 2*mΞs*(mLambda + mΣs)) - 2*mXim^4*(mLambda*mΞs^5 + mπp^2*(2*mLambda^4 - 8*mLambda^2*Mπ^2 + Mπ^4 + mLambda^2*mπp^2) + 2*mLambda*mΞs^4*mΣs + mLambda*mπp^2*(2*mLambda^2 - 5*Mπ^2 + mπp^2)*mΣs + 10*mLambda*mπp^2*mΣs^3 - mπp^2*mΣs^4 + mLambda*mΣs^5 + mLambda*mΞs^3*(8*mπp^2 + 3*mΣs^2) + mLambda*mΞs^2*(-2*mLambda*mπp^2 - 2*mπp^2*mΣs + 3*mΣs^3) + mLambda*mΞs*(3*Mπ^2*mπp^2 - 2*mπp^4 - 5*mLambda*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 2*mΣs^4)) + mXim^3*(2*mLambda^2*mΞs^5 + mLambda*mπp^2*(27*Mπ^4 - 8*Mπ^2*(mLambda^2 + 2*mπp^2) + 2*(mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4)) - 2*mπp^2*(mLambda^2*Mπ^2 + Mπ^4 - 2*mLambda^2*mπp^2)*mΣs - 2*mLambda*mπp^2*(3*mLambda^2 + 11*Mπ^2 + mπp^2)*mΣs^2 + 16*mLambda^2*mπp^2*mΣs^3 - 28*mLambda*mπp^2*mΣs^4 + 2*(mLambda^2 + mπp^2)*mΣs^5 + mLambda*mΞs^4*(27*mπp^2 + 4*mLambda*mΣs) + 2*mLambda*mΞs^3*(10*mLambda*mπp^2 + 12*mπp^2*mΣs + 3*mLambda*mΣs^2) + 2*mLambda*mΞs^2*(mπp^2*(-3*mLambda^2 + 13*Mπ^2 - 8*mπp^2) + mLambda*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 3*mLambda*mΣs^3) + 2*mΞs*(-(mπp^2*(2*mLambda^4 - 11*mLambda^2*Mπ^2 + Mπ^4 + 3*mLambda^2*mπp^2)) + mLambda*mπp^2*(13*Mπ^2 - 4*(3*mLambda^2 + mπp^2))*mΣs - 10*mLambda^2*mπp^2*mΣs^2 - 6*mLambda*mπp^2*mΣs^3 + (2*mLambda^2 + mπp^2)*mΣs^4)) + mXim^2*(2*mΞs^5*(mLambda^3 - mLambda*mπp^2) + 2*mπp^2*(Mπ^4*(-27*mLambda^2 + mπp^2) - mLambda^4*(mLambda^2 + mπp^2) + 4*mLambda^2*Mπ^2*(2*mLambda^2 + mπp^2)) - 2*mLambda*mπp^2*(2*mLambda^4 + 25*Mπ^4 + 3*mLambda^2*mπp^2 + mπp^4 - Mπ^2*(11*mLambda^2 + 7*mπp^2))*mΣs + 4*mLambda^2*mπp^2*(mLambda^2 - Mπ^2 + mπp^2)*mΣs^2 + 20*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^3 - mπp^2*(mLambda^2 + 2*mπp^2)*mΣs^4 + mLambda*(2*mLambda^2 + mπp^2)*mΣs^5 + mLambda*mΞs^4*(-(mLambda*mπp^2) + 4*mLambda^2*mΣs - 3*mπp^2*mΣs) + 2*mLambda*mΞs^3*(8*mπp^2*(mLambda^2 - mπp^2) - 6*mLambda*mπp^2*mΣs + 3*(mLambda^2 + mπp^2)*mΣs^2) + 2*mLambda*mΞs^2*(2*mLambda*mπp^2*(-Mπ^2 + mπp^2) + (-10*mLambda^2*mπp^2 + 4*mπp^4)*mΣs - 4*mLambda*mπp^2*mΣs^2 + 3*(mLambda^2 + mπp^2)*mΣs^3) + mLambda*mΞs*(mπp^2*(5*Mπ^4 + 2*(mLambda^2 + mπp^2)^2 - 2*Mπ^2*(mLambda^2 + 5*mπp^2)) - 2*mLambda*mπp^2*(-5*mLambda^2 + 8*Mπ^2 + mπp^2)*mΣs + 2*mπp^2*(mLambda^2 - 7*mπp^2)*mΣs^2 - 12*mLambda*mπp^2*mΣs^3 + (4*mLambda^2 + 3*mπp^2)*mΣs^4)) + mXim*(mΞs^5*(-2*mLambda^4 + mLambda^2*mπp^2) + mLambda*mπp^2*(-64*Mπ^6 + Mπ^4*(27*mLambda^2 + 28*mπp^2) - 4*Mπ^2*(3*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4) + 2*(mLambda^6 + mLambda^4*mπp^2 + mLambda^2*mπp^4 + mπp^6)) + mπp^2*(2*mLambda^2*(mLambda^2 + mπp^2)^2 + Mπ^4*(5*mLambda^2 + 2*mπp^2) - 2*Mπ^2*(3*mLambda^4 + 5*mLambda^2*mπp^2))*mΣs - 2*mLambda*mπp^2*(4*(mLambda^2 + mπp^2)^2 - Mπ^2*(13*mLambda^2 + 11*mπp^2))*mΣs^2 - 16*mLambda^2*mπp^2*(mLambda^2 + mπp^2)*mΣs^3 + 27*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^4 - 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^5 + mLambda*mΞs^4*(-28*mLambda^2*mπp^2 + 27*mπp^4 - 4*mLambda^3*mΣs + 3*mLambda*mπp^2*mΣs) - 2*mLambda*mΞs^3*(mLambda^2 - mπp^2)*(10*mLambda*mπp^2 + 6*mπp^2*mΣs + 3*mLambda*mΣs^2) + 2*mLambda*mΞs^2*(mLambda^2 - mπp^2)*(mπp^2*(5*mLambda^2 - 11*Mπ^2 + 4*mπp^2) + 7*mLambda*mπp^2*mΣs - 7*mπp^2*mΣs^2 - 3*mLambda*mΣs^3) + mΞs*(-2*mπp^2*(Mπ^4*(25*mLambda^2 - mπp^2) - Mπ^2*(5*mLambda^4 + 7*mLambda^2*mπp^2) + mLambda^2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)) - 2*mLambda*mπp^2*(8*Mπ^4 + 2*mLambda^2*(mLambda^2 + 2*mπp^2) - Mπ^2*(13*mLambda^2 + 5*mπp^2))*mΣs + 4*mLambda^2*mπp^2*(mLambda^2 + 2*mπp^2)*mΣs^2 + 12*mLambda*mπp^2*(2*mLambda^2 + mπp^2)*mΣs^3 - (4*mLambda^4 + 3*mLambda^2*mπp^2 + 2*mπp^4)*mΣs^4)))/(3456*mLambda*mXim*mΞs^2*mπp^2*mΣs^2*Pi^2) + ((2*mXim^7*mπp^4 + 2*(-mΞs^2 + Mπ^2)^2*mπp^4*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΣs) + mXim^6*(-2*mΞs^5 - 2*mLambda*mπp^4 - 4*mΞs^4*mΣs - 5*mπp^4*mΣs - 7*mπp^2*mΣs^3 + 2*mΣs^5 - 2*mΞs^3*(-3*mπp^2 + mΣs^2) + 2*mΞs^2*(2*mπp^2*mΣs + mΣs^3) + mΞs*(5*mπp^4 - 6*mπp^2*mΣs^2 + 4*mΣs^4)) + mXim^5*(2*mLambda*mΞs^5 + mπp^4*(mLambda^2 - 7*Mπ^2 + 2*mπp^2) + 4*mπp^4*mΣs^2 + 7*mLambda*mπp^2*mΣs^3 - 2*mπp^2*mΣs^4 - 2*mLambda*mΣs^5 + mΞs^4*(-mπp^2 + 4*mLambda*mΣs) + 2*mΞs^3*(-3*mLambda*mπp^2 - 2*mπp^2*mΣs + mLambda*mΣs^2) - mΞs^2*(7*mπp^4 + 4*mLambda*mπp^2*mΣs + 6*mπp^2*mΣs^2 + 2*mLambda*mΣs^3) - mΞs*(7*mLambda*mπp^4 + 6*mπp^4*mΣs - 6*mLambda*mπp^2*mΣs^2 + 5*mπp^2*mΣs^3 + 4*mLambda*mΣs^4)) + mXim^4*(mΞs^5*(2*mLambda^2 - mπp^2) - mLambda*mπp^4*(mLambda^2 - 7*Mπ^2 + mπp^2) + mπp^4*(-3*mLambda^2 + 14*Mπ^2 - 4*mπp^2)*mΣs + mLambda*mπp^4*mΣs^2 + mπp^2*(4*mLambda^2 + 3*Mπ^2 + 7*mπp^2)*mΣs^3 + mLambda*mπp^2*mΣs^4 - 2*(mLambda^2 + mπp^2)*mΣs^5 + mΞs^4*(-(mLambda*mπp^2) + 4*mLambda^2*mΣs - 2*mπp^2*mΣs) + mΞs^3*(mπp^2*(-9*mLambda^2 + 3*Mπ^2 + 8*mπp^2) - mLambda*mπp^2*mΣs + 2*(mLambda^2 - 2*mπp^2)*mΣs^2) - mΞs^2*(3*mLambda*mπp^4 + mπp^2*(10*mLambda^2 - 6*Mπ^2 - 3*mπp^2)*mΣs + (2*mLambda^2 + 5*mπp^2)*mΣs^3) + mΞs*(mπp^4*(-4*mLambda^2 - 2*Mπ^2 + mπp^2) - 6*mLambda*mπp^4*mΣs + 6*mπp^2*(Mπ^2 + mπp^2)*mΣs^2 + mLambda*mπp^2*mΣs^3 - 4*(mLambda^2 + mπp^2)*mΣs^4)) + mXim^3*(-2*mΞs^5*(mLambda^3 - mLambda*mπp^2) + mπp^4*(5*Mπ^4 + Mπ^2*(mLambda^2 - 5*mπp^2) + mπp^2*(mLambda^2 + 2*mπp^2)) + mLambda*mπp^4*(2*mLambda^2 - Mπ^2 + mπp^2)*mΣs - 2*mπp^4*(mLambda^2 + 2*mπp^2)*mΣs^2 - mLambda*mπp^2*(4*mLambda^2 + 3*Mπ^2 + 2*mπp^2)*mΣs^3 + mπp^2*(mLambda^2 + 2*mπp^2)*mΣs^4 + mLambda*(2*mLambda^2 + mπp^2)*mΣs^5 - 2*mΞs^4*(mLambda^2 - mπp^2)*(-mπp^2 + 2*mLambda*mΣs) + mΞs^3*(3*mLambda*mπp^2*(3*mLambda^2 - Mπ^2 - 3*mπp^2) + 5*mπp^2*(mLambda^2 - 2*mπp^2)*mΣs + (-2*mLambda^3 + 5*mLambda*mπp^2)*mΣs^2) + mΞs^2*(mπp^4*(12*mLambda^2 - 2*Mπ^2 - 11*mπp^2) + mLambda*mπp^2*(10*mLambda^2 - 6*Mπ^2 - 3*mπp^2)*mΣs + 6*mπp^2*(mLambda^2 + mπp^2)*mΣs^2 + 2*(mLambda^3 + 2*mLambda*mπp^2)*mΣs^3) + mΞs*(3*mLambda*mπp^4*(mLambda^2 + 3*Mπ^2 - 2*mπp^2) + mπp^4*(3*mLambda^2 + 14*Mπ^2 - 12*mπp^2)*mΣs - 3*mLambda*mπp^2*(2*Mπ^2 + mπp^2)*mΣs^2 + (4*mLambda^2*mπp^2 + 5*mπp^4)*mΣs^3 + 2*mLambda*(2*mLambda^2 + mπp^2)*mΣs^4)) - mXim*(-mΞs^2 + Mπ^2)*mπp^4*(Mπ^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΣs) - mΞs*(mLambda*mΞs^2 - 4*(mLambda^2 - mπp^2)*(mLambda + mΣs) + mΞs*(-2*mLambda^2 + 3*mπp^2 + mLambda*mΣs))) - mXim^2*mπp^4*(Mπ^4*(5*mLambda + 4*mΞs + 7*mΣs) + Mπ^2*(-5*mΞs^3 - mΞs^2*(9*mLambda + 8*mΣs) + (mLambda + mΣs)*(mLambda^2 - 4*mπp^2 + 3*mΣs^2) + mΞs*(-3*mLambda^2 - 2*mπp^2 + mLambda*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 + mΞs^2*(4*mLambda + mΣs) - (mLambda + mΣs)*(-5*mLambda^2 + 2*mπp^2 + 3*mΣs^2) - mΞs*(-9*mLambda^2 + 4*mπp^2 + mLambda*mΣs + 6*mΣs^2))))*A0[mΞs^2])/(1728*mXim^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((2*mLambda^3*mXim^7 - 2*mLambda^3*(-mΞs^2 + Mπ^2)^2*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΣs) + mXim^6*(3*mLambda^3*(-mLambda + mΞs) - 2*Mπ^4 - 6*mLambda^3*mΣs + 3*mLambda^2*mΣs^2 - 4*mLambda*mΣs^3 - 2*mΣs^4 + Mπ^2*(3*mLambda^2 + 4*mLambda*mΣs + 4*mΣs^2)) + mLambda^3*mXim*(-mΞs^2 + Mπ^2)*(Mπ^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΣs) - mΞs*(mLambda*mΞs^2 - 4*(mLambda^2 - mπp^2)*(mLambda + mΣs) + mΞs*(-2*mLambda^2 + 3*mπp^2 + mLambda*mΣs))) + mXim^4*(-3*mLambda^6 - 4*mLambda^3*mΞs^3 + 2*mLambda^4*mπp^2 - 6*mLambda^5*mΣs - 5*mLambda^4*mΣs^2 + mLambda^3*mΣs^3 + 4*mLambda*mπp^2*mΣs^3 + 4*mLambda^2*mΣs^4 + 2*mπp^2*mΣs^4 + mLambda*mΣs^5 + Mπ^4*(5*mLambda^2 + mLambda*mΞs + 2*mπp^2 + mLambda*mΣs) + mLambda^2*mΞs^2*(-5*mLambda^2 + 3*mLambda*mΣs - 3*mΣs^2) + mLambda*mΞs*mΣs*(-4*mLambda^3 - 6*mLambda^2*mΣs - mLambda*mΣs^2 + mΣs^3) + Mπ^2*(24*mLambda^4 + 3*mLambda^2*mΞs^2 - 6*mLambda^2*mπp^2 + 35*mLambda^3*mΣs - 4*mLambda*mπp^2*mΣs - 9*mLambda^2*mΣs^2 - 4*mπp^2*mΣs^2 - 2*mLambda*mΣs^3 + mLambda*mΞs*(-2*mLambda^2 + mLambda*mΣs - 2*mΣs^2))) + mXim^5*(2*mLambda^5 - 2*mLambda^3*mΞs^2 + mLambda^3*mπp^2 + 4*mLambda^3*mΣs^2 + 7*mLambda^2*mΣs^3 - 2*mLambda*mΣs^4 - 2*mΣs^5 - 2*Mπ^4*(-mLambda + mΞs + mΣs) - mΞs*(6*mLambda^4 + 7*mLambda^3*mΣs - 3*mLambda^2*mΣs^2 + 4*mLambda*mΣs^3 + 2*mΣs^4) + Mπ^2*(-9*mLambda^3 - mLambda^2*mΣs + 4*mΣs^3 + mΞs*(3*mLambda^2 + 4*mLambda*mΣs + 4*mΣs^2))) + mLambda^3*mXim^2*(Mπ^4*(5*mLambda + 4*mΞs + 7*mΣs) + Mπ^2*(-5*mΞs^3 - mΞs^2*(9*mLambda + 8*mΣs) + 3*(mLambda + mΣs)*(mLambda^2 - 2*mπp^2 + mΣs^2) + mΞs*(-mLambda^2 - 4*mπp^2 + mLambda*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 - 3*(-mLambda + mΣs)*(mLambda + mΣs)^2 + mΞs^2*(4*mLambda + mΣs) - mΞs*(-7*mLambda^2 + 2*mπp^2 + mLambda*mΣs + 6*mΣs^2))) + mXim^3*(Mπ^4*(38*mLambda^3 + 7*mLambda^2*mΞs - mLambda*mπp^2 + 2*mΞs*mπp^2 + 4*mLambda^2*mΣs + 2*mπp^2*mΣs) + (-mLambda + mΣs)*(mLambda + mΣs)^3*(-(mLambda*(2*mLambda^2 + mπp^2)) + (mLambda^2 + 2*mπp^2)*mΣs) + mLambda^2*mΞs^3*(mLambda^2 + 5*mLambda*mΣs - 3*mΣs^2) - 2*mLambda^2*mΞs^2*(-2*mLambda^3 + 2*mLambda*mπp^2 + 3*mLambda^2*mΣs + 6*mLambda*mΣs^2 + 3*mΣs^3) + mΞs*(mLambda + mΣs)*(-6*mLambda^5 - (mLambda^4 + 2*mLambda^2*mπp^2)*mΣs + 2*mLambda*(2*mLambda^2 + mπp^2)*mΣs^2 + (mLambda^2 + 2*mπp^2)*mΣs^3) + Mπ^2*(3*mLambda^2*mΞs^3 + 2*mLambda^2*mΞs^2*(mLambda + 3*mΣs) - mΞs*(-35*mLambda^4 + 6*mLambda^2*mπp^2 + (-56*mLambda^3 + 4*mLambda*mπp^2)*mΣs + 4*(2*mLambda^2 + mπp^2)*mΣs^2) - (mLambda + mΣs)*(9*mLambda^4 + 6*mLambda^2*mπp^2 - (7*mLambda^3 + 2*mLambda*mπp^2)*mΣs + (5*mLambda^2 + 4*mπp^2)*mΣs^2))))*A0[Mπ^2])/(1728*mLambda^3*mXim^3*mΞs^2*mΣs^2*Pi^2) + ((2*mLambda^7*mπp^4 - 7*mLambda^5*Mπ^2*mπp^4 + 5*mLambda^3*Mπ^4*mπp^4 + 2*mLambda^5*mπp^6 - 5*mLambda^3*Mπ^2*mπp^6 + mLambda*Mπ^4*mπp^6 + 2*mLambda^3*mπp^8 + 2*mΞs^5*(mLambda^6 - mLambda^4*mπp^2) + 5*mLambda^6*mπp^4*mΣs - 2*mLambda^4*Mπ^2*mπp^4*mΣs - 4*mLambda^2*Mπ^4*mπp^4*mΣs + mLambda^4*mπp^6*mΣs + 2*mLambda^2*Mπ^2*mπp^6*mΣs - 2*Mπ^4*mπp^6*mΣs - 7*mLambda^5*mπp^4*mΣs^2 - 2*mLambda^3*Mπ^2*mπp^4*mΣs^2 - 11*mLambda^3*mπp^6*mΣs^2 + 2*mLambda*Mπ^2*mπp^6*mΣs^2 + 6*mLambda^6*mπp^2*mΣs^3 + 3*mLambda^4*Mπ^2*mπp^2*mΣs^3 + 8*mLambda^4*mπp^4*mΣs^3 + 5*mLambda^2*Mπ^2*mπp^4*mΣs^3 + 4*mLambda^2*mπp^6*mΣs^3 + 4*Mπ^2*mπp^6*mΣs^3 - mLambda^5*mπp^2*mΣs^4 - 2*mLambda^3*mπp^4*mΣs^4 - 3*mLambda*mπp^6*mΣs^4 - 2*mLambda^6*mΣs^5 - mLambda^4*mπp^2*mΣs^5 - mLambda^2*mπp^4*mΣs^5 - 2*mπp^6*mΣs^5 + 2*mLambda^3*mΞs^4*(mLambda^2 - mπp^2)*(-mπp^2 + 2*mLambda*mΣs) + mLambda^2*mΞs^3*(mLambda^2 - mπp^2)*((-7*mLambda^2 + 3*Mπ^2)*mπp^2 - 5*mLambda*mπp^2*mΣs + (2*mLambda^2 - 3*mπp^2)*mΣs^2) - 2*mLambda^2*mΞs^2*(mLambda^2 - mπp^2)*(-2*mLambda*mπp^4 + 3*(mLambda^2 - Mπ^2)*mπp^2*mΣs + 3*mLambda*mπp^2*mΣs^2 + (mLambda^2 + 3*mπp^2)*mΣs^3) - mΞs*(mπp^4*(5*mLambda^6 + 4*mLambda^4*mπp^2 + Mπ^4*(7*mLambda^2 + 2*mπp^2) - 2*Mπ^2*(7*mLambda^4 + 2*mLambda^2*mπp^2)) + 2*mLambda*mπp^4*(3*mLambda^2*(mLambda^2 + 2*mπp^2) - Mπ^2*(7*mLambda^2 + 2*mπp^2))*mΣs - mπp^2*(4*mLambda^6 + 3*mLambda^4*mπp^2 + 2*mLambda^2*mπp^4 + Mπ^2*(6*mLambda^4 + 8*mLambda^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*(2*mLambda^5*mπp^2 + 5*mLambda^3*mπp^4 + 2*mLambda*mπp^6)*mΣs^3 + (4*mLambda^6 + 2*mLambda^4*mπp^2 + mLambda^2*mπp^4 + 2*mπp^6)*mΣs^4) + mXim^3*(2*mLambda^3*mΞs^5 + (-mLambda^4 - mLambda^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 4*mLambda^3*mΞs^4*mΣs + mLambda*(3*mLambda^2 - 4*Mπ^2)*mπp^4*mΣs - (5*mLambda^2 + 4*Mπ^2)*mπp^4*mΣs^2 - 2*mLambda^3*mΞs^2*mΣs^3 + (9*mLambda^3*mπp^2 + 4*mLambda*mπp^4)*mΣs^3 + 2*mπp^4*mΣs^4 - 2*mLambda^3*mΣs^5 + 2*mLambda^3*mΞs^3*(-2*mπp^2 + mΣs^2) + 2*mLambda^3*mΞs*(mπp^4 + 5*mπp^2*mΣs^2 - 2*mΣs^4)) + mXim^2*(-2*mLambda^4*mΞs^5 + mLambda*mπp^4*(mLambda^4 + mLambda^2*Mπ^2 - 2*Mπ^4 + mLambda^2*mπp^2) + (-4*mLambda^4 + 3*mLambda^2*Mπ^2 + 2*Mπ^4)*mπp^4*mΣs + 12*mLambda^3*mπp^4*mΣs^2 - (9*mLambda^4*mπp^2 + 9*mLambda^2*mπp^4 + 4*Mπ^2*mπp^4)*mΣs^3 + 2*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^4 + 2*(mLambda^4 + mπp^4)*mΣs^5 + mLambda^3*mΞs^4*(mπp^2 - 4*mLambda*mΣs) + 2*mLambda^3*mΞs^3*(2*mLambda*mπp^2 + 2*mπp^2*mΣs - mLambda*mΣs^2) + 2*mLambda^3*mΞs^2*(-mπp^4 + 3*mπp^2*mΣs^2 + mLambda*mΣs^3) + mΞs*((-3*mLambda^4 - mLambda^2*Mπ^2 + 2*Mπ^4)*mπp^4 + mLambda*(3*mLambda^2 - 4*Mπ^2)*mπp^4*mΣs - (10*mLambda^4*mπp^2 + 5*mLambda^2*mπp^4 + 4*Mπ^2*mπp^4)*mΣs^2 + (5*mLambda^3*mπp^2 + 4*mLambda*mπp^4)*mΣs^3 + 2*(2*mLambda^4 + mπp^4)*mΣs^4)) - mXim*(mΞs^5*(2*mLambda^5 - mLambda^3*mπp^2) + mπp^4*(mLambda^4*(2*mLambda^2 + mπp^2) + Mπ^4*(5*mLambda^2 + 2*mπp^2) - Mπ^2*(7*mLambda^4 + 4*mLambda^2*mπp^2)) + mLambda*mπp^4*(7*mLambda^4 + Mπ^4 + 6*mLambda^2*mπp^2 - Mπ^2*(9*mLambda^2 + 4*mπp^2))*mΣs - mπp^4*(-3*mLambda^4 + 2*mLambda^2*mπp^2 + Mπ^2*(9*mLambda^2 + 4*mπp^2))*mΣs^2 + mLambda*mπp^2*(6*mLambda^4 + 9*mLambda^2*mπp^2 + 4*mπp^4 + Mπ^2*(3*mLambda^2 - 2*mπp^2))*mΣs^3 + mπp^2*(mLambda^4 + 4*mLambda^2*mπp^2 + 2*mπp^4)*mΣs^4 + (-2*mLambda^5 - 2*mLambda^3*mπp^2 + mLambda*mπp^4)*mΣs^5 + mLambda^3*mΞs^4*(-(mLambda*mπp^2) + 4*mLambda^2*mΣs - 2*mπp^2*mΣs) + mLambda^3*mΞs^3*(mπp^2*(-7*mLambda^2 + 3*Mπ^2 + 2*mπp^2) - mLambda*mπp^2*mΣs + 2*(mLambda^2 - 2*mπp^2)*mΣs^2) - mLambda^2*mΞs^2*((mLambda^2 - 3*Mπ^2)*mπp^4 - 3*mLambda*mπp^2*(-2*mLambda^2 + 2*Mπ^2 + mπp^2)*mΣs + 3*mπp^4*mΣs^2 + (2*mLambda^3 + 5*mLambda*mπp^2)*mΣs^3) + mLambda*mΞs*(mπp^4*(mLambda^2*Mπ^2 + Mπ^4 - mLambda^2*mπp^2) + mLambda*(6*mLambda^2 + Mπ^2)*mπp^4*mΣs + mπp^2*(4*mLambda^4 + 3*mLambda^2*mπp^2 + Mπ^2*(6*mLambda^2 - 2*mπp^2))*mΣs^2 + mLambda*mπp^2*(mLambda^2 - mπp^2)*mΣs^3 + (-4*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4)*mΣs^4)))*A0[mΣs^2])/(1728*mLambda^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((-2*mLambda^11 + mLambda^10*mΞs - 12*mLambda^9*mΞs^2 - 21*mLambda^8*mΞs^3 - 12*mLambda^7*mΞs^4 - 6*mLambda^6*mΞs^5 + mLambda^9*mπp^2 + mLambda^8*mΞs*mπp^2 + 6*mLambda^7*mΞs^2*mπp^2 + 9*mLambda^6*mΞs^3*mπp^2 + mLambda^7*mπp^4 - 2*mLambda^6*mΞs*mπp^4 - 3*mLambda^10*mΣs + 2*mLambda^9*mΞs*mΣs - 6*mLambda^8*mΞs^2*mΣs - 3*mLambda^7*mΞs^3*mΣs + 6*mLambda^5*mΞs^5*mΣs + 3*mLambda^8*mπp^2*mΣs + 2*mLambda^7*mΞs*mπp^2*mΣs + 3*mLambda^5*mΞs^3*mπp^2*mΣs - 4*mLambda^5*mΞs*mπp^4*mΣs + 4*mLambda^9*mΣs^2 - mLambda^8*mΞs*mΣs^2 + 30*mLambda^7*mΞs^2*mΣs^2 + 24*mLambda^6*mΞs^3*mΣs^2 - 6*mLambda^4*mΞs^5*mΣs^2 + mLambda^7*mπp^2*mΣs^2 - mLambda^6*mΞs*mπp^2*mΣs^2 - 18*mLambda^5*mΞs^2*mπp^2*mΣs^2 - 5*mLambda^5*mπp^4*mΣs^2 + 2*mLambda^4*mΞs*mπp^4*mΣs^2 + 7*mLambda^8*mΣs^3 - 4*mLambda^7*mΞs*mΣs^3 + 18*mLambda^6*mΞs^2*mΣs^3 - 9*mLambda^5*mΞs^3*mΣs^3 - 12*mLambda^4*mΞs^4*mΣs^3 - 5*mLambda^6*mπp^2*mΣs^3 - 4*mLambda^5*mΞs*mπp^2*mΣs^3 - 6*mLambda^4*mΞs^2*mπp^2*mΣs^3 + 9*mLambda^3*mΞs^3*mπp^2*mΣs^3 - 2*mLambda^4*mπp^4*mΣs^3 + 8*mLambda^3*mΞs*mπp^4*mΣs^3 - 2*mLambda^7*mΣs^4 - mLambda^6*mΞs*mΣs^4 - 18*mLambda^5*mΞs^2*mΣs^4 - 15*mLambda^4*mΞs^3*mΣs^4 - 5*mLambda^5*mπp^2*mΣs^4 - mLambda^4*mΞs*mπp^2*mΣs^4 + 12*mLambda^3*mΞs^2*mπp^2*mΣs^4 + 3*mLambda^2*mΞs^3*mπp^2*mΣs^4 + 7*mLambda^3*mπp^4*mΣs^4 + 2*mLambda^2*mΞs*mπp^4*mΣs^4 - 5*mLambda^6*mΣs^5 + 2*mLambda^5*mΞs*mΣs^5 - 12*mLambda^4*mΞs^2*mΣs^5 + mLambda^4*mπp^2*mΣs^5 + 2*mLambda^3*mΞs*mπp^2*mΣs^5 + 6*mLambda^2*mΞs^2*mπp^2*mΣs^5 + 4*mLambda^2*mπp^4*mΣs^5 - 4*mLambda*mΞs*mπp^4*mΣs^5 + mLambda^4*mΞs*mΣs^6 + 3*mLambda^3*mπp^2*mΣs^6 + mLambda^2*mΞs*mπp^2*mΣs^6 - 3*mLambda*mπp^4*mΣs^6 - 2*mΞs*mπp^4*mΣs^6 + mLambda^4*mΣs^7 + mLambda^2*mπp^2*mΣs^7 - 2*mπp^4*mΣs^7 + Mπ^6*(mLambda^2 - mπp^2)*(5*mLambda^3 - 7*mLambda^2*mΞs + mLambda*mπp^2 - 2*mΞs*mπp^2 - 4*mLambda^2*mΣs - 2*mπp^2*mΣs) - Mπ^4*(12*mLambda^7 - 3*mLambda^5*mπp^2 - 3*mLambda^3*mπp^4 + mΞs^3*(9*mLambda^4 - 3*mLambda^2*mπp^2) + 4*mLambda^2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs + mLambda*(13*mLambda^4 - 2*mLambda^2*mπp^2 + mπp^4)*mΣs^2 + (-3*mLambda^4 + 3*mLambda^2*mπp^2 + 6*mπp^4)*mΣs^3 + 6*mLambda^2*mΞs^2*(mLambda^3 + mLambda*mπp^2 + 3*mLambda^2*mΣs - mπp^2*mΣs) + mΞs*(-15*mLambda^6 + 21*mLambda^4*mπp^2 + 6*mLambda^2*mπp^4 + 4*mLambda*(-2*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4)*mΣs + (-3*mLambda^4 + 9*mLambda^2*mπp^2 + 6*mπp^4)*mΣs^2)) + mXim^5*(mLambda^6 + 2*Mπ^6 + 5*mLambda^5*mΣs - 4*mLambda^4*mΣs^2 + 17*mLambda^3*mΣs^3 + 5*mLambda^2*mΣs^4 - 4*mLambda*mΣs^5 - 2*mΣs^6 - Mπ^4*(3*mLambda^2 + 4*mLambda*mΣs + 6*mΣs^2) + Mπ^2*mΣs*(-mLambda^3 - 2*mLambda^2*mΣs + 8*mLambda*mΣs^2 + 6*mΣs^3)) + mXim^4*(mLambda + mΞs + mΣs)*(mLambda^6 + 2*Mπ^6 + 5*mLambda^5*mΣs - 4*mLambda^4*mΣs^2 + 17*mLambda^3*mΣs^3 + 5*mLambda^2*mΣs^4 - 4*mLambda*mΣs^5 - 2*mΣs^6 - Mπ^4*(3*mLambda^2 + 4*mLambda*mΣs + 6*mΣs^2) + Mπ^2*mΣs*(-mLambda^3 - 2*mLambda^2*mΣs + 8*mLambda*mΣs^2 + 6*mΣs^3)) + Mπ^2*(6*mLambda^4*mΞs^5 + 12*mLambda^4*mΞs^4*(mLambda + mΣs) + 3*mLambda^2*mΞs^3*(10*mLambda^4 - 4*mLambda^2*mπp^2 + (5*mLambda^3 - 3*mLambda*mπp^2)*mΣs + (8*mLambda^2 - 2*mπp^2)*mΣs^2) + (mLambda + mΣs)^2*(9*mLambda^7 - 3*mLambda^3*mπp^4 + (-7*mLambda^6 - 7*mLambda^4*mπp^2 + 8*mLambda^2*mπp^4)*mΣs + (2*mLambda^5 - mLambda^3*mπp^2 - 7*mLambda*mπp^4)*mΣs^2 + 6*mπp^4*mΣs^3) + 6*mLambda^2*mΞs^2*(3*mLambda^5 + (5*mLambda^4 - 3*mLambda^2*mπp^2)*mΣs + (3*mLambda^3 - mLambda*mπp^2)*mΣs^2 + (5*mLambda^2 - 2*mπp^2)*mΣs^3) + mΞs*(mLambda + mΣs)*(-9*mLambda^7 + 15*mLambda^5*mπp^2 + 6*mLambda^3*mπp^4 - (mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4)*mΣs + (-25*mLambda^5 + 11*mLambda^3*mπp^2 + 2*mLambda*mπp^4)*mΣs^2 + 3*(mLambda^4 + mLambda^2*mπp^2 + 2*mπp^4)*mΣs^3)) + mXim^3*(Mπ^6*(-7*mLambda^2 + 3*mLambda*mΞs - 4*mπp^2 + 3*mLambda*mΣs) + 3*mLambda^2*mΞs^2*(mLambda^4 - 5*mLambda^3*mΣs + 4*mLambda^2*mΣs^2 - 3*mLambda*mΣs^3 - mΣs^4) + 3*mLambda*mΞs*(2*mLambda^6 + 2*mLambda^5*mΣs + 8*mLambda^4*mΣs^2 + 11*mLambda^3*mΣs^3 + mLambda^2*mΣs^4 - 3*mLambda*mΣs^5 - mΣs^6) - (mLambda + mΣs)*(-mLambda^7 + 5*mLambda^5*mπp^2 - (mLambda^6 + 10*mLambda^4*mπp^2)*mΣs - (mLambda^5 - 14*mLambda^3*mπp^2)*mΣs^2 + (5*mLambda^4 + 11*mLambda^2*mπp^2)*mΣs^3 - 4*mLambda*(4*mLambda^2 + mπp^2)*mΣs^4 - (mLambda^2 + 4*mπp^2)*mΣs^5 + 3*mLambda*mΣs^6) + Mπ^4*(15*mLambda^4 - 3*mLambda^2*mΞs^2 + 9*mLambda^2*mπp^2 + 2*(7*mLambda^3 + 4*mLambda*mπp^2)*mΣs + 12*(mLambda^2 + mπp^2)*mΣs^2 - 9*mLambda*mΣs^3 - 9*mLambda*mΞs*mΣs*(mLambda + mΣs)) + Mπ^2*(-9*mLambda^6 - (19*mLambda^5 + 7*mLambda^3*mπp^2)*mΣs + 2*(5*mLambda^4 - mLambda^2*mπp^2)*mΣs^2 - (31*mLambda^3 + 16*mLambda*mπp^2)*mΣs^3 - 3*(mLambda^2 + 4*mπp^2)*mΣs^4 + 9*mLambda*mΣs^5 + 3*mLambda^2*mΞs^2*mΣs*(3*mLambda + 2*mΣs) + 3*mLambda*mΞs*(-3*mLambda^4 + mLambda^3*mΣs - mLambda^2*mΣs^2 + 6*mLambda*mΣs^3 + 3*mΣs^4))) + mXim^2*(-(Mπ^6*(mLambda*(7*mLambda^2 + mπp^2) + mΞs*(7*mLambda^2 + 4*mπp^2) + 4*(mLambda^2 + mπp^2)*mΣs)) + 3*mLambda^2*mΞs^3*(mLambda^4 - 5*mLambda^3*mΣs + 4*mLambda^2*mΣs^2 - 3*mLambda*mΣs^3 - mΣs^4) + (-mLambda + mΣs)*(mLambda + mΣs)^2*(-mLambda^6 + 2*mLambda^4*mπp^2 - 2*(mLambda^5 + 4*mLambda^3*mπp^2)*mΣs - 6*mLambda^2*mπp^2*mΣs^2 + 5*mLambda*(mLambda^2 + mπp^2)*mΣs^3 + (mLambda^2 + 4*mπp^2)*mΣs^4) + 6*mLambda^2*mΞs^2*(mLambda^5 - 2*mLambda^4*mΣs + mLambda^3*mΣs^2 + 2*mLambda^2*mΣs^3 - 3*mLambda*mΣs^4 - mΣs^5) + mΞs*(mLambda + mΣs)*(10*mLambda^7 - 5*mLambda^5*mπp^2 + (mLambda^6 + 10*mLambda^4*mπp^2)*mΣs + 2*(5*mLambda^5 - 7*mLambda^3*mπp^2)*mΣs^2 - (5*mLambda^4 + 11*mLambda^2*mπp^2)*mΣs^3 + (-5*mLambda^3 + 4*mLambda*mπp^2)*mΣs^4 + (mLambda^2 + 4*mπp^2)*mΣs^5) + Mπ^4*(15*mLambda^5 - 3*mLambda^2*mΞs^3 + 6*mLambda^3*mπp^2 - 6*mLambda^2*mΞs^2*mΣs + (29*mLambda^4 + 11*mLambda^2*mπp^2)*mΣs + (29*mLambda^3 + 11*mLambda*mπp^2)*mΣs^2 + 3*(3*mLambda^2 + 4*mπp^2)*mΣs^3 + mΞs*(24*mLambda^4 + 9*mLambda^2*mπp^2 + 2*(7*mLambda^3 + 4*mLambda*mπp^2)*mΣs + 3*(5*mLambda^2 + 4*mπp^2)*mΣs^2)) + Mπ^2*(-3*mLambda^5*(3*mLambda^2 + mπp^2) - 7*mLambda^4*(4*mLambda^2 + mπp^2)*mΣs - 3*(2*mLambda^5 + 5*mLambda^3*mπp^2)*mΣs^2 - 3*(7*mLambda^4 + 2*mLambda^2*mπp^2)*mΣs^3 - (28*mLambda^3 + 19*mLambda*mπp^2)*mΣs^4 - 6*(mLambda^2 + 2*mπp^2)*mΣs^5 + 3*mLambda^2*mΞs^3*mΣs*(3*mLambda + 2*mΣs) + 6*mLambda^2*mΞs^2*(-mLambda^3 + 2*mLambda^2*mΣs + 3*mLambda*mΣs^2 + 2*mΣs^3) - mΞs*(27*mLambda^6 + (25*mLambda^5 + 7*mLambda^3*mπp^2)*mΣs + 2*mLambda^2*(-5*mLambda^2 + mπp^2)*mΣs^2 + 2*(5*mLambda^3 + 8*mLambda*mπp^2)*mΣs^3 + 3*(3*mLambda^2 + 4*mπp^2)*mΣs^4))) - mXim*(-((-mLambda + mΣs)^2*(mLambda + mΣs)^4*(-2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + 3*mLambda*(mLambda^2 + mπp^2)*mΣs)) + Mπ^6*(-5*mLambda^4 - 5*mLambda^2*mπp^2 - 2*mπp^4 + 3*mLambda*mΞs*(5*mLambda^2 + mπp^2) + 3*mLambda*(3*mLambda^2 + mπp^2)*mΣs) + 6*mLambda^4*mΞs^4*(mLambda^2 - mLambda*mΣs + mΣs^2) - 3*mLambda*mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-2*mLambda^3*(mLambda^2 + mπp^2) - 2*mLambda^4*mΣs + 2*mLambda*(mLambda^2 + mπp^2)*mΣs^2 + (mLambda^2 + mπp^2)*mΣs^3) + 6*mLambda^3*mΞs^3*(2*mLambda^4 + 2*mLambda^3*mΣs + 2*mLambda^2*mΣs^2 + 3*mLambda*mΣs^3 + mΣs^4) + 3*mLambda^2*mΞs^2*(mLambda + mΣs)*(3*mLambda^3*(mLambda^2 - mπp^2) + (-6*mLambda^4 + 2*mLambda^2*mπp^2)*mΣs - 2*mLambda*(mLambda^2 + mπp^2)*mΣs^2 + (5*mLambda^2 - mπp^2)*mΣs^3 + 4*mLambda*mΣs^4) + Mπ^4*(6*mLambda^3*mΞs^3 + 6*mLambda^2*(2*mLambda^4 + 3*mLambda^2*mπp^2 + mπp^4) + 4*mLambda*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs + 6*mπp^2*(mLambda^2 + mπp^2)*mΣs^2 - 3*(7*mLambda^3 + 3*mLambda*mπp^2)*mΣs^3 + 3*mLambda^2*mΞs^2*(mLambda^2 - mπp^2 + 4*mLambda*mΣs) - 3*mLambda*mΞs*(2*mLambda^2*(6*mLambda^2 + mπp^2) + 3*mLambda*(3*mLambda^2 + mπp^2)*mΣs + (11*mLambda^2 + 3*mπp^2)*mΣs^2)) + Mπ^2*(-6*mLambda^4*mΞs^4 - 6*mLambda^3*mΞs^3*(3*mLambda^2 + 3*mLambda*mΣs + 2*mΣs^2) - 3*mLambda^2*mΞs^2*(4*mLambda^2*(mLambda^2 - mπp^2) + 3*(mLambda^3 - mLambda*mπp^2)*mΣs + 2*(5*mLambda^2 - mπp^2)*mΣs^2 + 8*mLambda*mΣs^3) + 3*mLambda*mΞs*(3*mLambda^4*(3*mLambda^2 + mπp^2) + (13*mLambda^5 + 7*mLambda^3*mπp^2)*mΣs + (13*mLambda^4 + 3*mLambda^2*mπp^2)*mΣs^2 + 6*mLambda*(2*mLambda^2 + mπp^2)*mΣs^3 + (7*mLambda^2 + 3*mπp^2)*mΣs^4) + (mLambda + mΣs)*(-3*(3*mLambda^7 + 5*mLambda^5*mπp^2 + 2*mLambda^3*mπp^4) + (7*mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4)*mΣs + (13*mLambda^5 - 5*mLambda^3*mπp^2 - 2*mLambda*mπp^4)*mΣs^2 - 6*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^3 + 3*(5*mLambda^3 + 3*mLambda*mπp^2)*mΣs^4))))*B0[mLambda^2, Mπ^2, mΣs^2])/(1728*mLambda^3*mΞs^2*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΣs^2*Pi^2) + ((-2*mXim^11 + mXim^10*(-2*mLambda - 3*mΞs + mΣs) + 2*(-mΞs^2 + Mπ^2)^3*(mLambda^2 - mπp^2)^2*(mLambda + mΞs + mΣs) + mXim^9*(mLambda^2 - mLambda*mΞs + 4*mΞs^2 + 9*Mπ^2 + mπp^2 + 6*mLambda*mΣs + 2*mΞs*mΣs - 12*mΣs^2) + mXim^8*(mLambda^3 + 7*mΞs^3 - 2*mLambda*mπp^2 + Mπ^2*(9*mLambda + 11*mΞs - 9*mΣs) + 10*mLambda^2*mΣs + mπp^2*mΣs - 9*mLambda*mΣs^2 - 21*mΣs^3 - mΞs^2*(-8*mLambda + mΣs) + 3*mΞs*(mLambda^2 + mπp^2 + 4*mLambda*mΣs - 2*mΣs^2)) + mXim*(-mΞs^2 + Mπ^2)^2*(mLambda^2 - mπp^2)*(Mπ^2*(2*mLambda^2 + 3*mLambda*mΞs + mπp^2 + 3*mLambda*mΣs) - mΞs*(3*mLambda*mΞs^2 + 4*(mLambda^2 - mπp^2)*(mLambda + mΣs) + 3*mΞs*(2*mLambda^2 - mπp^2 + mLambda*mΣs))) + mXim^7*(mLambda^4 - 2*mΞs^4 - 12*Mπ^4 - 2*mLambda^2*mπp^2 + mπp^4 + mΞs^3*(5*mLambda - 4*mΣs) + 6*mLambda^3*mΣs + 6*mLambda*mπp^2*mΣs + 6*mLambda^2*mΣs^2 + 6*mπp^2*mΣs^2 - 12*mLambda*mΣs^3 - 12*mΣs^4 + mΞs^2*(mLambda^2 + mπp^2 - 6*mLambda*mΣs + 30*mΣs^2) + mΞs*(2*mLambda^3 - mLambda*mπp^2 + 11*mLambda^2*mΣs + 2*mπp^2*mΣs + 9*mLambda*mΣs^2 - 3*mΣs^3) - Mπ^2*(3*mΞs^2 + 2*mΞs*(-mLambda + 5*mΣs) + 9*(mLambda^2 + 3*mLambda*mΣs - 2*mΣs^2))) - mXim^2*(-mΞs^2 + Mπ^2)*(Mπ^4*(mΞs*(4*mLambda^2 - 2*mπp^2) + (7*mLambda^2 - 5*mπp^2)*(mLambda + mΣs)) + mΞs^2*(mΞs^3*(mLambda^2 + mπp^2) + mΞs^2*(-2*mLambda^3 + 4*mLambda*mπp^2 + (mLambda^2 + mπp^2)*mΣs) + mΞs*(mLambda^2 - mπp^2)*(mLambda^2 - 4*mπp^2 - 9*mLambda*mΣs - 6*mΣs^2) - (mLambda^2 - mπp^2)*(mLambda + mΣs)*(-5*mLambda^2 + 2*mπp^2 + 3*mΣs^2)) + Mπ^2*(mΞs^3*(-5*mLambda^2 + mπp^2) + mΞs^2*(-5*mLambda^3 + mLambda*mπp^2 - 8*mLambda^2*mΣs + 4*mπp^2*mΣs) + 3*(mLambda^2 - mπp^2)*(mLambda + mΣs)*(mLambda^2 - 2*mπp^2 + mΣs^2) + mΞs*(mLambda^2 - mπp^2)*(7*mLambda^2 - 4*mπp^2 + 9*mLambda*mΣs + 6*mΣs^2))) - mXim^6*(5*mΞs^5 + Mπ^4*(12*mLambda + 4*mΞs - 15*mΣs) + mΞs^4*(10*mLambda + mΣs) + mΞs^3*(8*mLambda^2 + 5*mπp^2 + 21*mLambda*mΣs - 18*mΣs^2) - 6*mLambda*mΞs*(mLambda + mΣs)*(mLambda^2 + mπp^2 - 2*mΣs^2) - mΞs^2*(2*mLambda^3 + 8*mLambda*mπp^2 + 11*mLambda^2*mΣs - mπp^2*mΣs + 24*mLambda*mΣs^2 + 24*mΣs^3) + (mLambda + mΣs)*(-mLambda^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 - 3*(mLambda^2 + 3*mπp^2)*mΣs^2 + 6*mΣs^4) + Mπ^2*(3*mΞs^3 + mΞs^2*(20*mLambda + 26*mΣs) + mΞs*(28*mLambda^2 + 7*mπp^2 + 39*mLambda*mΣs - 30*mΣs^2) - 3*(mLambda + mΣs)*(-3*mLambda^2 + 5*mπp^2 - 6*mLambda*mΣs + 10*mΣs^2))) - mXim^3*(Mπ^6*(7*mLambda^2 + 9*mLambda*mΞs + 4*mπp^2 + 15*mLambda*mΣs) - Mπ^4*(-3*mLambda^4 + 21*mLambda*mΞs^3 + 6*mLambda^2*mπp^2 + 3*mπp^4 + 6*mLambda*mπp^2*mΣs - 6*mπp^2*mΣs^2 - 6*mLambda*mΣs^3 + mΞs^2*(29*mLambda^2 + 2*mπp^2 + 33*mLambda*mΣs) - 2*mΞs*(-7*mLambda^3 + 2*mLambda*mπp^2 - 7*mLambda^2*mΣs + 8*mπp^2*mΣs + 6*mLambda*mΣs^2)) - mΞs^3*(3*mLambda*mΞs^4 + 3*mΞs^3*(2*mLambda^2 + mπp^2 + mLambda*mΣs) - (mLambda^2 - mπp^2)*(mLambda + mΣs)*(-17*mLambda^2 + 8*mπp^2 + 9*mΣs^2) + mΞs^2*(17*mLambda^3 - 7*mLambda*mπp^2 - 4*mLambda^2*mΣs + 2*mπp^2*mΣs - 12*mLambda*mΣs^2) + mΞs*(22*mLambda^4 - 23*mLambda^2*mπp^2 + 7*mπp^4 + 3*mLambda*(mLambda^2 + mπp^2)*mΣs - 6*(3*mLambda^2 - 2*mπp^2)*mΣs^2 - 6*mLambda*mΣs^3)) + mΞs*Mπ^2*(15*mLambda*mΞs^4 + mΞs^3*(28*mLambda^2 + mπp^2 + 21*mLambda*mΣs) - (mLambda^2 - mπp^2)*(mLambda + mΣs)*(-mLambda^2 - 8*mπp^2 + 9*mΣs^2) + mΞs^2*(31*mLambda^3 - 11*mLambda*mπp^2 + 2*(5*mLambda^2 - 7*mπp^2)*mΣs - 24*mLambda*mΣs^2) + 3*mΞs*(mLambda^4 + 5*mLambda^2*mπp^2 - 2*mπp^4 + (mLambda^3 + 3*mLambda*mπp^2)*mΣs + (-6*mLambda^2 + 2*mπp^2)*mΣs^2 - 4*mLambda*mΣs^3))) + mXim^5*(5*Mπ^6 + Mπ^4*(-13*mΞs^2 + 8*mΞs*(mLambda + mΣs) + 3*(5*mLambda^2 + mπp^2 + 12*mLambda*mΣs - 2*mΣs^2)) + Mπ^2*(2*mΞs^4 - 3*mπp^2*(mLambda^2 + mπp^2) - 9*mLambda*(mLambda^2 + mπp^2)*mΣs - 6*mLambda^2*mΣs^2 + 18*mLambda*mΣs^3 + 12*mΣs^4 - mΞs^3*(7*mLambda + 22*mΣs) + 3*mΞs^2*(-2*mLambda^2 - 5*mπp^2 - 13*mLambda*mΣs + 6*mΣs^2) + mΞs*(mLambda + mΣs)*(-19*mLambda^2 + 2*mπp^2 - 6*mLambda*mΣs + 15*mΣs^2)) + mΞs*(mΞs^4*(-7*mLambda + 2*mΣs) - mΞs^3*(8*mLambda^2 + 5*mπp^2 + 3*mLambda*mΣs + 18*mΣs^2) - mΞs^2*(4*mLambda^3 - 5*mLambda*mπp^2 - 5*mLambda^2*mΣs + 4*mπp^2*mΣs + 9*mLambda*mΣs^2 + 9*mΣs^3) + mΞs*(mLambda^4 + 16*mLambda^2*mπp^2 - 5*mπp^4 + 12*(2*mLambda^3 - mLambda*mπp^2)*mΣs + 6*(mLambda^2 - 3*mπp^2)*mΣs^2 - 12*mLambda*mΣs^3) + (mLambda + mΣs)*(5*mLambda^4 + 5*mLambda^2*mπp^2 - 4*mπp^4 + 3*(-5*mLambda^2 + mπp^2)*mΣs^2 + 6*mΣs^4))) + mXim^4*(Mπ^6*(5*mLambda - 4*mΞs - 7*mΣs) + Mπ^4*(3*mΞs^3 + 3*mΞs^2*mΣs + mΞs*(29*mLambda^2 - 4*mπp^2 + 27*mLambda*mΣs - 18*mΣs^2) - 3*(-5*mLambda^3 + 6*mLambda*mπp^2 - 8*mLambda^2*mΣs + 7*mπp^2*mΣs + mLambda*mΣs^2 + 3*mΣs^3)) + Mπ^2*(3*mΞs^4*(-3*mLambda + mΣs) + 6*(mLambda + mΣs)*(-mπp^2 + mΣs^2)^2 + 3*mΞs^3*(-7*mLambda^2 - 3*mπp^2 - 12*mLambda*mΣs + 10*mΣs^2) + 2*mΞs^2*(5*mLambda^3 - 4*mLambda*mπp^2 + 5*mLambda^2*mΣs - mπp^2*mΣs + 15*mLambda*mΣs^2 + 12*mΣs^3) + mΞs*(-mLambda^4 - 7*mLambda^2*mπp^2 + 2*mπp^4 + 3*(mLambda^3 - 7*mLambda*mπp^2)*mΣs + 6*(2*mLambda^2 - 3*mπp^2)*mΣs^2 + 18*mLambda*mΣs^3 + 12*mΣs^4)) + mΞs^2*(mΞs^5 + mΞs^4*(4*mLambda + mΣs) + mΞs^3*(4*mLambda^2 + mπp^2 + 9*mLambda*mΣs - 12*mΣs^2) - mΞs^2*(-11*mLambda^3 + 10*mLambda*mπp^2 + (10*mLambda^2 + mπp^2)*mΣs + 27*mLambda*mΣs^2 + 15*mΣs^3) - 2*(mLambda + mΣs)*(2*mLambda^4 + 2*mLambda^2*mπp^2 - mπp^4 - 6*mLambda^2*mΣs^2 + 3*mΣs^4) - mΞs*(-13*mLambda^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 + (-33*mLambda^3 + 15*mLambda*mπp^2)*mΣs + 6*(-2*mLambda^2 + mπp^2)*mΣs^2 + 18*mLambda*mΣs^3 + 12*mΣs^4))))*B0[mXim^2, mΞs^2, Mπ^2])/(1728*mXim^3*mΞs^2*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΣs^2*Pi^2) - ((mLambda^4*mπp^8 + 3*mLambda^2*Mπ^2*mπp^8 - 6*Mπ^4*mπp^8 + mLambda^2*mπp^10 + 3*Mπ^2*mπp^10 - 2*mπp^12 - 2*mLambda*mΞs^7*(mLambda^2 - mπp^2)^2 + 2*mLambda^5*mπp^6*mΣs + 6*mLambda^3*Mπ^2*mπp^6*mΣs - 12*mLambda*Mπ^4*mπp^6*mΣs - mLambda^3*mπp^8*mΣs - mLambda*mπp^10*mΣs - 3*mLambda^4*mπp^6*mΣs^2 - 3*mLambda^2*Mπ^2*mπp^6*mΣs^2 - 12*Mπ^4*mπp^6*mΣs^2 - 3*mLambda^2*mπp^8*mΣs^2 - 9*Mπ^2*mπp^8*mΣs^2 + 6*mπp^10*mΣs^2 - 6*mLambda^5*mπp^4*mΣs^3 - 9*mLambda^3*Mπ^2*mπp^4*mΣs^3 - 6*mLambda*Mπ^4*mπp^4*mΣs^3 + 3*mLambda^3*mπp^6*mΣs^3 - 3*mLambda*Mπ^2*mπp^6*mΣs^3 + 3*mLambda*mπp^8*mΣs^3 + 3*mLambda^4*mπp^4*mΣs^4 + 3*mLambda^2*mπp^6*mΣs^4 + 6*Mπ^2*mπp^6*mΣs^4 - 6*mπp^8*mΣs^4 + 6*mLambda^5*mπp^2*mΣs^5 + 3*mLambda^3*Mπ^2*mπp^2*mΣs^5 - 3*mLambda^3*mπp^4*mΣs^5 + 3*mLambda*Mπ^2*mπp^4*mΣs^5 - 3*mLambda*mπp^6*mΣs^5 - mLambda^4*mπp^2*mΣs^6 - mLambda^2*mπp^4*mΣs^6 + 2*mπp^6*mΣs^6 - 2*mLambda^5*mΣs^7 + mLambda^3*mπp^2*mΣs^7 + mLambda*mπp^4*mΣs^7 - 2*mΞs^6*(mLambda^2 - mπp^2)^2*(-mπp^2 + 2*mLambda*mΣs) + mΞs^5*mπp^2*(9*mLambda^5 - 21*mLambda^3*mπp^2 + 6*mLambda*mπp^4 - 3*Mπ^2*(mLambda^3 - 3*mLambda*mπp^2) + (5*mLambda^4 - 7*mLambda^2*mπp^2 + 8*mπp^4)*mΣs + 3*(mLambda^3 - 3*mLambda*mπp^2)*mΣs^2) + 2*mΞs^4*(3*mπp^4*(-2*mLambda^4 + mLambda^2*mπp^2 - mπp^4 + Mπ^2*(mLambda^2 + mπp^2)) + mLambda*mπp^2*(-3*Mπ^2*(mLambda^2 - 3*mπp^2) + 5*(mLambda^2 - mπp^2)^2)*mΣs + 2*(-(mLambda^2*mπp) + mπp^3)^2*mΣs^2 + 3*(mLambda^5 - mLambda^3*mπp^2 - 2*mLambda*mπp^4)*mΣs^3) + mΞs^3*(-3*mLambda*mπp^4*(7*mLambda^4 + 2*Mπ^4 - 5*mLambda^2*mπp^2 + 2*mπp^4 + Mπ^2*(-7*mLambda^2 + mπp^2)) + mπp^4*(-19*mLambda^4 + 35*mLambda^2*mπp^2 - 16*mπp^4 + 6*Mπ^2*(2*mLambda^2 - mπp^2))*mΣs + mLambda*mπp^2*(-7*mLambda^4 + 26*mLambda^2*mπp^2 + 5*mπp^4 - 3*Mπ^2*(mLambda^2 - 7*mπp^2))*mΣs^2 - mπp^2*(mLambda^4 + 7*mLambda^2*mπp^2 - 8*mπp^4)*mΣs^3 + (6*mLambda^5 - 9*mLambda^3*mπp^2 - 9*mLambda*mπp^4)*mΣs^4) - 2*mΞs*(mLambda*mπp^6*(2*mLambda^4 + 6*Mπ^4 - mLambda^2*mπp^2 - mπp^4 + Mπ^2*(-9*mLambda^2 + 3*mπp^2)) + mπp^6*(6*Mπ^4 - 9*Mπ^2*(mLambda^2 - mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4))*mΣs + mLambda*mπp^4*(-2*mLambda^4 + 6*Mπ^4 + mLambda^2*mπp^2 + 12*Mπ^2*mπp^2 + mπp^4)*mΣs^2 + mπp^4*(-mLambda^2 + mπp^2)*(4*mLambda^2 + 3*Mπ^2 + 8*mπp^2)*mΣs^3 + mLambda*mπp^2*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4 - 3*Mπ^2*(mLambda^2 + mπp^2))*mΣs^4 + 2*mπp^2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4)*mΣs^5 + (2*mLambda^5 - mLambda^3*mπp^2 - mLambda*mπp^4)*mΣs^6) - mΞs^2*mπp^2*(9*mLambda^4*mπp^4 + 3*mLambda^2*mπp^6 - 6*mπp^8 + (8*mLambda^5*mπp^2 - 7*mLambda^3*mπp^4 + 5*mLambda*mπp^6)*mΣs + 4*mπp^2*(mLambda^4 - 11*mLambda^2*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(5*mLambda^5 - 16*mLambda^3*mπp^2 + 5*mLambda*mπp^4)*mΣs^3 + (5*mLambda^4 + 5*mLambda^2*mπp^2 - 4*mπp^4)*mΣs^4 + 3*mLambda*(mLambda^2 + mπp^2)*mΣs^5 + 12*Mπ^4*(mπp^4 + mLambda*mπp^2*mΣs) - 3*Mπ^2*(9*mLambda^2*mπp^4 - 3*mπp^6 + (8*mLambda^3*mπp^2 - 4*mLambda*mπp^4)*mΣs + 4*mLambda^2*mπp^2*mΣs^2 + (mLambda^3 + 5*mLambda*mπp^2)*mΣs^3)) - mXim^5*(2*mΞs^7 - 6*mΞs^5*mπp^2 + 4*mΞs^6*mΣs + 4*mπp^6*mΣs + 21*mπp^4*mΣs^3 - 9*mπp^2*mΣs^5 + 2*mΣs^7 + 2*mΞs*(-mπp^2 + mΣs^2)^2*(-mπp^2 + 2*mΣs^2) - 2*mΞs^4*(2*mπp^2*mΣs + 3*mΣs^3) + mΞs^2*(-4*mπp^4*mΣs + 7*mπp^2*mΣs^3) + mΞs^3*(6*mπp^4 + 10*mπp^2*mΣs^2 - 6*mΣs^4)) - mXim^4*(2*mLambda*mΞs^7 - mπp^8 + 4*mLambda*mπp^6*mΣs + 9*mπp^6*mΣs^2 + 21*mLambda*mπp^4*mΣs^3 + 12*mπp^4*mΣs^4 - 9*mLambda*mπp^2*mΣs^5 - 2*mπp^2*mΣs^6 + 2*mLambda*mΣs^7 + 2*mΞs^5*mπp^2*(-3*mLambda + 2*mΣs) + mΞs^6*(mπp^2 + 4*mLambda*mΣs) - mΞs^4*(3*mπp^4 + 4*mLambda*mπp^2*mΣs - 5*mπp^2*mΣs^2 + 6*mLambda*mΣs^3) + mΞs^2*mπp^2*(3*mπp^4 - 4*mLambda*mπp^2*mΣs + 4*mπp^2*mΣs^2 + 7*mLambda*mΣs^3 - 4*mΣs^4) + mΞs^3*(6*mLambda*mπp^4 - 8*mπp^4*mΣs + 10*mLambda*mπp^2*mΣs^2 + mπp^2*mΣs^3 - 6*mLambda*mΣs^4) + mΞs*(-2*mLambda*mπp^6 + 4*mπp^6*mΣs + 8*mLambda*mπp^4*mΣs^2 + 19*mπp^4*mΣs^3 - 10*mLambda*mπp^2*mΣs^4 - 5*mπp^2*mΣs^5 + 4*mLambda*mΣs^6)) + mXim^3*(3*mLambda*mπp^8 + mΞs^7*(4*mLambda^2 + mπp^2) + 2*mπp^6*(-5*mLambda^2 + 9*Mπ^2 + mπp^2)*mΣs + 9*mLambda*mπp^6*mΣs^2 + 3*mπp^4*(7*mLambda^2 + 7*Mπ^2 + 5*mπp^2)*mΣs^3 - 15*mLambda*mπp^4*mΣs^4 - 3*mπp^2*(5*mLambda^2 + Mπ^2 + 7*mπp^2)*mΣs^5 + 3*mLambda*mπp^2*mΣs^6 + 4*(mLambda^2 + mπp^2)*mΣs^7 + mΞs^6*(-3*mLambda*mπp^2 + 2*(4*mLambda^2 + mπp^2)*mΣs) - 3*mΞs^5*mπp^2*(5*mLambda^2 - Mπ^2 + mπp^2 + 3*mLambda*mΣs + mΣs^2) - mΞs^4*(-9*mLambda*mπp^4 + 2*mπp^2*(7*mLambda^2 - 3*Mπ^2 + mπp^2)*mΣs + 9*mLambda*mπp^2*mΣs^2 + 3*(4*mLambda^2 + 3*mπp^2)*mΣs^3) + mΞs^3*(3*mπp^4*(7*mLambda^2 - 3*Mπ^2 + mπp^2) + 15*mLambda*mπp^4*mΣs + mπp^2*(17*mLambda^2 + 3*Mπ^2 + 32*mπp^2)*mΣs^2 - 6*(2*mLambda^2 + mπp^2)*mΣs^4) + mΞs^2*mπp^2*(-9*mLambda*mπp^4 - 2*(4*mLambda^2*mπp^2 + mπp^4)*mΣs - 12*mLambda*mπp^2*mΣs^2 - 3*Mπ^2*mΣs^3 + (17*mLambda^2 + 26*mπp^2)*mΣs^3 + 9*mLambda*mΣs^4 + 3*mΣs^5) + mΞs*(-(mπp^6*(10*mLambda^2 - 6*Mπ^2 + mπp^2)) - 6*mLambda*mπp^6*mΣs + mπp^4*(-8*mLambda^2 + 24*Mπ^2 + 7*mπp^2)*mΣs^2 - 33*mLambda*mπp^4*mΣs^3 - 2*mπp^2*(7*mLambda^2 + 3*Mπ^2 + 10*mπp^2)*mΣs^4 + 9*mLambda*mπp^2*mΣs^5 + 8*(mLambda^2 + mπp^2)*mΣs^6)) - mXim*(-3*mLambda*mπp^8*(mLambda^2 - 2*Mπ^2 + mπp^2) + mΞs^7*(2*mLambda^4 - mLambda^2*mπp^2 - mπp^4) - 2*mπp^6*(mLambda^4 - 6*Mπ^4 + mLambda^2*mπp^2 + mπp^4 + 3*Mπ^2*(mLambda^2 - mπp^2))*mΣs + 9*mLambda*mπp^6*(mLambda^2 + mπp^2)*mΣs^2 + 3*mπp^4*(2*Mπ^4 + Mπ^2*(3*mLambda^2 + mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4))*mΣs^3 - 3*mLambda*mπp^4*(2*Mπ^2 + 3*(mLambda^2 + mπp^2))*mΣs^4 - 3*mπp^2*(Mπ^2*(mLambda^2 + 3*mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4))*mΣs^5 + 3*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^6 + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^7 + mΞs^6*(mLambda^2 - mπp^2)*(-3*mLambda*mπp^2 + 2*(2*mLambda^2 + mπp^2)*mΣs) + 3*mΞs^5*mπp^2*(-mLambda^2 + mπp^2)*(3*mLambda^2 - Mπ^2 + mπp^2 + 3*mLambda*mΣs + mΣs^2) + mΞs^4*(3*mLambda*mπp^4*(5*mLambda^2 - 2*Mπ^2 - 3*mπp^2) + 2*mπp^2*(-5*mLambda^4 + mLambda^2*mπp^2 + mπp^4 + 3*Mπ^2*(mLambda^2 - mπp^2))*mΣs + (-9*mLambda^3*mπp^2 + 15*mLambda*mπp^4)*mΣs^2 - 3*(2*mLambda^4 + mLambda^2*mπp^2 - 3*mπp^4)*mΣs^3) + mΞs^3*(3*mπp^4*(7*mLambda^4 + 2*Mπ^4 - 2*mLambda^2*mπp^2 - mπp^4 + Mπ^2*(-7*mLambda^2 + mπp^2)) + 3*mLambda*mπp^4*(11*mLambda^2 - 6*Mπ^2 - 7*mπp^2)*mΣs + mπp^2*(7*mLambda^4 - 5*mLambda^2*mπp^2 + 10*mπp^4 + 3*Mπ^2*(mLambda^2 - 5*mπp^2))*mΣs^2 + 18*mLambda*mπp^4*mΣs^3 - 6*(mLambda^4 - 2*mπp^4)*mΣs^4) + mΞs*(mπp^6*(4*mLambda^4 - 18*mLambda^2*Mπ^2 + 12*Mπ^4 + mLambda^2*mπp^2 + mπp^4) + 6*mLambda*mπp^6*(mLambda^2 - 2*Mπ^2 + 2*mπp^2)*mΣs + mπp^4*(-4*mLambda^4 + 12*Mπ^4 - mLambda^2*mπp^2 + 12*Mπ^2*mπp^2 + 5*mπp^4)*mΣs^2 - 3*mLambda*mπp^4*(5*mLambda^2 + 6*Mπ^2 + 7*mπp^2)*mΣs^3 - 2*mπp^2*(2*mLambda^4 + 2*mLambda^2*mπp^2 + 5*mπp^4 + 3*Mπ^2*(mLambda^2 + 3*mπp^2))*mΣs^4 + 9*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^5 + 4*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^6) + mΞs^2*mπp^2*(-9*mLambda^3*mπp^4 + 9*mLambda*mπp^6 + 12*Mπ^4*mπp^2*mΣs + 2*(4*mLambda^4*mπp^2 - 11*mLambda^2*mπp^4 + mπp^6)*mΣs + 12*mLambda*mπp^2*(mLambda^2 - 3*mπp^2)*mΣs^2 + 5*(2*mLambda^4 - mLambda^2*mπp^2 - mπp^4)*mΣs^3 + 3*(3*mLambda^3 + 5*mLambda*mπp^2)*mΣs^4 + 3*(mLambda^2 + 3*mπp^2)*mΣs^5 - 3*Mπ^2*mΣs*(8*mπp^2*(mLambda^2 - mπp^2) + 8*mLambda*mπp^2*mΣs + (mLambda^2 + 7*mπp^2)*mΣs^2))) + mXim^2*(mπp^8*(-2*mLambda^2 + 3*Mπ^2 + mπp^2) + mΞs^7*(4*mLambda^3 - 2*mLambda*mπp^2) - mLambda*mπp^6*(10*mLambda^2 - 18*Mπ^2 + mπp^2)*mΣs + 3*(9*Mπ^2*mπp^6 - mπp^8)*mΣs^2 + 3*mLambda*mπp^4*(7*mLambda^2 + 7*Mπ^2 + 2*mπp^2)*mΣs^3 + 3*mπp^4*(mLambda^2 + 2*Mπ^2 + 2*mπp^2)*mΣs^4 - 3*mLambda*mπp^2*(5*mLambda^2 + Mπ^2 + 2*mπp^2)*mΣs^5 - mπp^2*(mLambda^2 + 4*mπp^2)*mΣs^6 + mLambda*(4*mLambda^2 + mπp^2)*mΣs^7 - mΞs^6*(mLambda^2*mπp^2 + mπp^4 - 8*mLambda^3*mΣs + 4*mLambda*mπp^2*mΣs) + mΞs^5*mπp^2*(-15*mLambda^3 + 3*mLambda*Mπ^2 + 6*mLambda*mπp^2 - (mLambda^2 + 4*mπp^2)*mΣs - 3*mLambda*mΣs^2) + mΞs^4*(3*mπp^4*(mLambda^2 + mπp^2) + 2*mLambda*mπp^2*(-7*mLambda^2 + 3*Mπ^2 + 2*mπp^2)*mΣs + mπp^2*(mLambda^2 - 5*mπp^2)*mΣs^2 - 12*mLambda^3*mΣs^3) + mΞs^3*(3*mLambda*mπp^4*(7*mLambda^2 - 3*Mπ^2 - 2*mπp^2) + mπp^4*(-7*mLambda^2 + 6*Mπ^2 + 8*mπp^2)*mΣs + mLambda*mπp^2*(17*mLambda^2 + 3*Mπ^2 + 5*mπp^2)*mΣs^2 + (2*mLambda^2*mπp^2 - 7*mπp^4)*mΣs^3 + 3*mLambda*(-4*mLambda^2 + mπp^2)*mΣs^4) + mΞs*(2*mLambda*mπp^6*(-5*mLambda^2 + 3*Mπ^2 + mπp^2) - 2*mπp^6*(8*mLambda^2 - 9*Mπ^2 + 2*mπp^2)*mΣs + 2*mLambda*mπp^4*(-4*mLambda^2 + 12*Mπ^2 + 11*mπp^2)*mΣs^2 + mπp^4*(-7*mLambda^2 + 12*Mπ^2 + 35*mπp^2)*mΣs^3 - 2*mLambda*mπp^2*(7*mLambda^2 + 3*Mπ^2 + mπp^2)*mΣs^4 - mπp^2*(mLambda^2 + 7*mπp^2)*mΣs^5 + 2*mLambda*(4*mLambda^2 + mπp^2)*mΣs^6) + mΞs^2*mπp^2*(-3*mπp^6 + (-8*mLambda^3*mπp^2 + mLambda*mπp^4)*mΣs + (-16*mLambda^2*mπp^2 + 44*mπp^4)*mΣs^2 + (17*mLambda^3 + 5*mLambda*mπp^2)*mΣs^3 + (mLambda^2 - 8*mπp^2)*mΣs^4 + 3*mLambda*mΣs^5 - 3*Mπ^2*(mπp^4 - 4*mπp^2*mΣs^2 + mLambda*mΣs^3))))*B0[mπp^2, mΞs^2, mΣs^2])/(1728*mΞs^2*mπp^4*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mXim^7*mΣs^3 - 3*mXim^6*mΣs^3*(mLambda + mΞs + mΣs) + mXim^5*mΣs*(-(mΞs*mΣs*(4*mLambda^2 + 5*mLambda*mΣs + mΣs^2)) - 2*(-mπp^2 + mΣs^2)*(-mLambda^2 + mLambda*mΣs + 2*mΣs^2) + mΞs^2*(2*mLambda^2 - 2*mLambda*mΣs + 5*mΣs^2) + Mπ^2*(-2*mΞs^2 + 2*mπp^2 + 4*mΞs*mΣs + 7*mΣs^2)) + Mπ^6*(mLambda*mΞs^3 + mπp^4 + 2*mLambda*mπp^2*mΣs + 2*mπp^2*mΣs^2 + mLambda*mΣs^3 + 2*mΞs^2*(mπp^2 + mLambda*mΣs) + 2*mΞs*(mLambda*mπp^2 + mπp^2*mΣs + mLambda*mΣs^2)) - Mπ^4*(2*mLambda*mΞs^5 + 2*mΞs^4*(mLambda^2 + mπp^2 + 2*mLambda*mΣs) + mLambda*mΞs^3*(5*mLambda^2 + 3*mLambda*mΣs + 5*mΣs^2) + (mLambda + mΣs)*(-mπp^2 + mΣs^2)*(-(mLambda*mπp^2) - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2) + 2*mΞs^2*(3*mLambda^2*mπp^2 - mπp^4 + (3*mLambda^3 - mLambda*mπp^2)*mΣs + (mLambda^2 + mπp^2)*mΣs^2 + 2*mLambda*mΣs^3) + 2*mΞs*(2*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*mπp^2*(mLambda^2 - mπp^2)*mΣs - 2*mLambda*mπp^2*mΣs^2 + mLambda*mΣs^4)) - mΞs^3*(mΞs*(3*mLambda^2 - 2*mπp^2 + mLambda*mΣs)*(-mLambda^2 + mΣs^2)^2 + mLambda*mΞs^4*(mLambda^2 - mLambda*mΣs + mΣs^2) + (mLambda^2 - mπp^2)*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-3*mLambda^2 + mπp^2 + 2*mΣs^2) + 2*mLambda*mΞs^3*(mLambda^3 + mΣs^3) + 2*mΞs^2*(2*mLambda^5 - mLambda^3*mπp^2 - 2*mLambda^3*mΣs^2 + (mLambda^2 - mπp^2)*mΣs^3 + mLambda*mΣs^4)) + mΞs*Mπ^2*(mLambda*mΞs^6 + 2*mLambda*mΞs^5*(mLambda + mΣs) + 2*(mLambda^2 - mπp^2)*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2) + 2*mΞs^4*(3*mLambda^3 - mLambda*mπp^2 + (mLambda^2 - mπp^2)*mΣs + 2*mLambda*mΣs^2) + mLambda*mΞs^3*(5*mLambda^3 + 6*mLambda^2*mΣs - 4*mπp^2*mΣs + 2*mLambda*mΣs^2 + 5*mΣs^3) + 2*mΞs*(mLambda + mΣs)*(2*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*(mLambda^2 - mπp^2)^2*mΣs - 2*mLambda^3*mΣs^2 + mLambda*mΣs^4) + mΞs^2*(mLambda*(7*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4) + 2*(3*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4)*mΣs - 4*mLambda*(mLambda^2 + mπp^2)*mΣs^2 + 2*(mLambda^2 - mπp^2)*mΣs^3 + 4*mLambda*mΣs^4)) + mXim^4*mΣs*(-2*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2) + mΞs^3*(2*mLambda^2 - 2*mLambda*mΣs + 5*mΣs^2) + 2*mΞs*(mLambda + mΣs)*(-(mLambda*mπp^2) - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2) + 2*mΞs^2*(mLambda^3 - mLambda^2*mΣs + mLambda*mΣs^2 + 3*mΣs^3) + Mπ^2*(-2*mLambda*mΞs^2 - 2*mΞs^3 + 2*mLambda*mπp^2 + 4*mπp^2*mΣs + 7*mLambda*mΣs^2 + 5*mΣs^3 + 2*mΞs*(mπp^2 + 2*mLambda*mΣs + 3*mΣs^2))) + mXim^3*(-2*mLambda*mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2) - (-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^4*(mLambda^3 - 3*mLambda^2*mΣs + 3*mLambda*mΣs^2 - 2*mΣs^3) + 2*mΞs^3*(mLambda^4 + mLambda^3*mΣs + 3*mLambda^2*mΣs^2 + 4*mLambda*mΣs^3 + mΣs^4) + 2*mΞs^2*(mLambda + mΣs)*(-(mLambda^2*mπp^2) - 2*(mLambda^3 - mLambda*mπp^2)*mΣs + (2*mLambda^2 - 3*mπp^2)*mΣs^2 + 2*mΣs^4) + Mπ^4*(2*mΞs^3 - 4*mπp^2*mΣs - 5*mΣs^3 - 2*mΞs*(mπp^2 + 3*mΣs^2)) + Mπ^2*(mΞs^4*(-mLambda + 2*mΣs) - 2*mΞs^3*(2*mLambda^2 + mLambda*mΣs + 2*mΣs^2) + mΞs^2*(2*mLambda*mπp^2 + 4*mLambda^2*mΣs + 4*mLambda*mΣs^2 - 4*mΣs^3) + (-mπp^2 + mΣs^2)*(mLambda*mπp^2 - 4*mLambda^2*mΣs + 2*mπp^2*mΣs + 3*mLambda*mΣs^2 + 6*mΣs^3) + 2*mΞs*(2*mLambda^2*mπp^2 + mLambda*mπp^2*mΣs + 2*(mLambda^2 - mπp^2)*mΣs^2 + 4*mLambda*mΣs^3 + 3*mΣs^4))) + mXim^2*(Mπ^4*(2*mLambda*mΞs^3 + mΞs^4 - mπp^4 - 4*mLambda*mπp^2*mΣs - 2*mΞs^2*mΣs^2 - 6*mπp^2*mΣs^2 - 5*mLambda*mΣs^3 - 2*mΣs^4 - mΞs*(2*mLambda*mπp^2 + 4*mπp^2*mΣs + 6*mLambda*mΣs^2 + 3*mΣs^3)) + mΞs*((-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mLambda^2 + mπp^2 + mΣs^2) - 2*mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-(mLambda*mπp^2) - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2) + mΞs^4*(mLambda^3 - 3*mLambda^2*mΣs + 3*mLambda*mΣs^2 - 2*mΣs^3) + mΞs^3*(2*mLambda^4 - 2*mLambda^3*mΣs + 2*mLambda^2*mΣs^2 + 3*mLambda*mΣs^3 - 3*mΣs^4) - 2*mΞs^2*(mLambda + mΣs)*(-mLambda^4 + mLambda^2*mπp^2 + 2*(mLambda^3 - mLambda*mπp^2)*mΣs + (-4*mLambda^2 + 3*mπp^2)*mΣs^2 + mΣs^4)) + Mπ^2*(mΞs^5*(-mLambda + 2*mΣs) + mΞs^4*(-3*mLambda^2 + mLambda*mΣs + 2*mΣs^2) + 2*mΞs^3*(-2*mLambda^3 + mLambda*mπp^2 + mLambda^2*mΣs + mLambda*mΣs^2 + mΣs^3) + (mLambda + mΣs)*(-mπp^2 + mΣs^2)*(-(mLambda*mπp^2) - 4*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mLambda^2*mπp^2 + 2*mLambda^3*mΣs + 4*(mLambda^2 - mπp^2)*mΣs^2 + mΣs^4) + mΞs*(4*mLambda^3*mπp^2 - mLambda*mπp^4 + (6*mLambda^2*mπp^2 - 2*mπp^4)*mΣs + 4*(mLambda^3 - 2*mLambda*mπp^2)*mΣs^2 + 2*(mLambda^2 - 4*mπp^2)*mΣs^3 + mLambda*mΣs^4 + 2*mΣs^5))) + mXim*(Mπ^6*(mΞs + mΣs)*(mΞs^2 + 2*mπp^2 + mΞs*mΣs + mΣs^2) - mΞs^2*((-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mLambda^2 + mπp^2 + mΣs^2) + mLambda*mΞs^4*(mLambda^2 - mLambda*mΣs + mΣs^2) + mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-3*mLambda^3 + 2*mLambda*mπp^2 - 2*mLambda^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mLambda + mΣs)*(mLambda^4 - mLambda^2*mπp^2 - 2*mLambda^3*mΣs + mLambda*mπp^2*mΣs - mπp^2*mΣs^2 + mLambda*mΣs^3 + mΣs^4) + mΞs^3*(2*mLambda^4 + 2*mLambda^3*mΣs + 2*mLambda^2*mΣs^2 + 3*mLambda*mΣs^3 + mΣs^4)) - Mπ^4*(mΞs^5 + mΞs^4*(mLambda + 2*mΣs) + mΞs^3*(5*mLambda^2 + 3*mLambda*mΣs + 4*mΣs^2) + mΞs^2*mΣs*(6*mLambda^2 - 4*mπp^2 + 4*mLambda*mΣs + 5*mΣs^2) + (-mπp^2 + mΣs^2)*(mLambda*mπp^2 - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + mΞs*(4*mLambda^2*mπp^2 - mπp^4 + 2*mLambda*mπp^2*mΣs - 2*mπp^2*mΣs^2 + 3*mLambda*mΣs^3 + 4*mΣs^4)) + Mπ^2*(mLambda*mΞs^6 + (-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^5*(3*mLambda^2 + 3*mLambda*mΣs + 2*mΣs^2) + mΞs*(mLambda + mΣs)*(-mπp^2 + mΣs^2)*(-2*mLambda^3 + mLambda*mπp^2 - 2*mπp^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + mΞs^4*(3*mLambda^3 - 2*mLambda*mπp^2 + (mLambda^2 - 2*mπp^2)*mΣs + 5*mLambda*mΣs^2 + 4*mΣs^3) + mΞs^3*(7*mLambda^4 - 2*mLambda^2*mπp^2 + 8*mLambda^3*mΣs - 4*mLambda*mπp^2*mΣs + 6*mLambda*mΣs^3 + 5*mΣs^4) + mΞs^2*(-2*mLambda^3*mπp^2 + mLambda*mπp^4 + 2*(2*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4)*mΣs + 4*(mLambda^3 - 2*mLambda*mπp^2)*mΣs^2 + 2*(mLambda^2 - 2*mπp^2)*mΣs^3 + 5*mLambda*mΣs^4 + 4*mΣs^5))))*C0[mXim^2, mLambda^2, mπp^2, mΞs^2, Mπ^2, mΣs^2])/(288*mΞs^2*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(4*Sqrt[3]*f^3) - (hC*^2*((2*mLambda*mXim^7*mπp^2 + 2*mLambda*mXim^6*mπp^2*(-mLambda - mΞs + mΩ) + 2*mLambda*mXim^5*mπp^2*(-6*MK^2 + mLambda^2 + mLambda*mΞs + 5*mΞs^2 + mπp^2 - 2*(mLambda + mΞs)*mΩ - 4*mΩ^2) - 2*mLambda*mπp^2*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΩ)*(MK^4 - mΩ^4) - 2*mXim^4*(mLambda*mΞs^5 + 10*mLambda*mΞs^3*mπp^2 - mΞs^4*mπp^2 + mLambda*mΞs*mπp^2*(-5*MK^2 + 2*mLambda^2 + mπp^2) + mπp^2*(MK^4 - 8*MK^2*mLambda^2 + 2*mLambda^4 + mLambda^2*mπp^2) + mLambda*(2*mΞs^4 + 3*MK^2*mπp^2 - 5*mLambda*mΞs*mπp^2 - 7*mΞs^2*mπp^2 - 2*mπp^4)*mΩ + mLambda*(3*mΞs^3 - 2*mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^2 + mLambda*(3*mΞs^2 + 8*mπp^2)*mΩ^3 + 2*mLambda*mΞs*mΩ^4 + mLambda*mΩ^5) + mXim^3*(16*mLambda^2*mΞs^3*mπp^2 - 28*mLambda*mΞs^4*mπp^2 + 2*mΞs^5*(mLambda^2 + mπp^2) - 2*mLambda*mΞs^2*mπp^2*(11*MK^2 + 3*mLambda^2 + mπp^2) - 2*mΞs*mπp^2*(MK^4 + MK^2*mLambda^2 - 2*mLambda^2*mπp^2) + mLambda*mπp^2*(27*MK^4 - 8*MK^2*(mLambda^2 + 2*mπp^2) + 2*(mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4)) + 2*(-10*mLambda^2*mΞs^2*mπp^2 - 6*mLambda*mΞs^3*mπp^2 + mΞs^4*(2*mLambda^2 + mπp^2) - mπp^2*(MK^4 - 11*MK^2*mLambda^2 + 2*mLambda^4 + 3*mLambda^2*mπp^2) + mLambda*mΞs*mπp^2*(13*MK^2 - 4*(3*mLambda^2 + mπp^2)))*mΩ + 2*mLambda*(3*mLambda*mΞs^3 + mLambda*mΞs*mπp^2 - 7*mΞs^2*mπp^2 + mπp^2*(13*MK^2 - 3*mLambda^2 - 8*mπp^2))*mΩ^2 + 2*mLambda*(3*mLambda*mΞs^2 + 10*mLambda*mπp^2 + 12*mΞs*mπp^2)*mΩ^3 + mLambda*(4*mLambda*mΞs + 27*mπp^2)*mΩ^4 + 2*mLambda^2*mΩ^5) + mXim^2*(20*mLambda*mΞs^3*mπp^2*(mLambda^2 + mπp^2) + 4*mLambda^2*mΞs^2*mπp^2*(-MK^2 + mLambda^2 + mπp^2) + mLambda*mΞs^5*(2*mLambda^2 + mπp^2) - mΞs^4*mπp^2*(mLambda^2 + 2*mπp^2) + 2*mπp^2*(MK^4*(-27*mLambda^2 + mπp^2) - mLambda^4*(mLambda^2 + mπp^2) + 4*MK^2*mLambda^2*(2*mLambda^2 + mπp^2)) - 2*mLambda*mΞs*mπp^2*(25*MK^4 + 2*mLambda^4 + 3*mLambda^2*mπp^2 + mπp^4 - MK^2*(11*mLambda^2 + 7*mπp^2)) + mLambda*(-12*mLambda*mΞs^3*mπp^2 + 2*mΞs^2*mπp^2*(mLambda^2 - 7*mπp^2) - 2*mLambda*mΞs*mπp^2*(8*MK^2 - 5*mLambda^2 + mπp^2) + mΞs^4*(4*mLambda^2 + 3*mπp^2) + mπp^2*(5*MK^4 + 2*(mLambda^2 + mπp^2)^2 - 2*MK^2*(mLambda^2 + 5*mπp^2)))*mΩ + 2*mLambda*(-4*mLambda*mΞs^2*mπp^2 + 2*mLambda*mπp^2*(-MK^2 + mπp^2) + 3*mΞs^3*(mLambda^2 + mπp^2) + mΞs*(-10*mLambda^2*mπp^2 + 4*mπp^4))*mΩ^2 + 2*mLambda*(-6*mLambda*mΞs*mπp^2 + 8*mπp^2*(mLambda^2 - mπp^2) + 3*mΞs^2*(mLambda^2 + mπp^2))*mΩ^3 + mLambda*(4*mLambda^2*mΞs - mLambda*mπp^2 - 3*mΞs*mπp^2)*mΩ^4 + 2*(mLambda^3 - mLambda*mπp^2)*mΩ^5) + mXim*(-16*mLambda^2*mΞs^3*mπp^2*(mLambda^2 + mπp^2) + 27*mLambda*mΞs^4*mπp^2*(mLambda^2 + mπp^2) - 2*mΞs^5*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) - 2*mLambda*mΞs^2*mπp^2*(4*(mLambda^2 + mπp^2)^2 - MK^2*(13*mLambda^2 + 11*mπp^2)) + mΞs*mπp^2*(2*mLambda^2*(mLambda^2 + mπp^2)^2 + MK^4*(5*mLambda^2 + 2*mπp^2) - 2*MK^2*(3*mLambda^4 + 5*mLambda^2*mπp^2)) + mLambda*mπp^2*(-64*MK^6 + MK^4*(27*mLambda^2 + 28*mπp^2) - 4*MK^2*(3*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4) + 2*(mLambda^6 + mLambda^4*mπp^2 + mLambda^2*mπp^4 + mπp^6)) + (12*mLambda*mΞs^3*mπp^2*(2*mLambda^2 + mπp^2) + 4*mLambda^2*mΞs^2*mπp^2*(mLambda^2 + 2*mπp^2) - mΞs^4*(4*mLambda^4 + 3*mLambda^2*mπp^2 + 2*mπp^4) - 2*mLambda*mΞs*mπp^2*(8*MK^4 + 2*mLambda^2*(mLambda^2 + 2*mπp^2) - MK^2*(13*mLambda^2 + 5*mπp^2)) - 2*mπp^2*(MK^4*(25*mLambda^2 - mπp^2) - MK^2*(5*mLambda^4 + 7*mLambda^2*mπp^2) + mLambda^2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)))*mΩ + 2*mLambda*(mLambda^2 - mπp^2)*(-3*mLambda*mΞs^3 + 7*mLambda*mΞs*mπp^2 - 7*mΞs^2*mπp^2 + mπp^2*(-11*MK^2 + 5*mLambda^2 + 4*mπp^2))*mΩ^2 - 2*mLambda*(mLambda^2 - mπp^2)*(3*mLambda*mΞs^2 + 10*mLambda*mπp^2 + 6*mΞs*mπp^2)*mΩ^3 + mLambda*(-4*mLambda^3*mΞs - 28*mLambda^2*mπp^2 + 3*mLambda*mΞs*mπp^2 + 27*mπp^4)*mΩ^4 + (-2*mLambda^4 + mLambda^2*mπp^2)*mΩ^5))/(3456*mLambda*mXim*mΞs^2*mπp^2*mΩ^2*Pi^2) + ((2*mLambda^3*mXim^7 - 2*mLambda^3*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΩ)*(MK^2 - mΩ^2)^2 + mXim^6*(-2*MK^4 - 6*mLambda^3*mΞs + 3*mLambda^2*mΞs^2 - 4*mLambda*mΞs^3 - 2*mΞs^4 + MK^2*(3*mLambda^2 + 4*mLambda*mΞs + 4*mΞs^2) + 3*mLambda^3*(-mLambda + mΩ)) + mXim^5*(2*mLambda^5 + 4*mLambda^3*mΞs^2 + 7*mLambda^2*mΞs^3 - 2*mLambda*mΞs^4 - 2*mΞs^5 + mLambda^3*mπp^2 - (6*mLambda^4 + 7*mLambda^3*mΞs - 3*mLambda^2*mΞs^2 + 4*mLambda*mΞs^3 + 2*mΞs^4)*mΩ - 2*mLambda^3*mΩ^2 - 2*MK^4*(-mLambda + mΞs + mΩ) + MK^2*(-9*mLambda^3 - mLambda^2*mΞs + 4*mΞs^3 + (3*mLambda^2 + 4*mLambda*mΞs + 4*mΞs^2)*mΩ)) + mLambda^3*mXim*(MK^2 - mΩ^2)*(MK^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΩ) - mΩ*(-4*(mLambda + mΞs)*(mLambda^2 - mπp^2) + (-2*mLambda^2 + mLambda*mΞs + 3*mπp^2)*mΩ + mLambda*mΩ^2)) + mXim^4*(-3*mLambda^6 - 6*mLambda^5*mΞs - 5*mLambda^4*mΞs^2 + mLambda^3*mΞs^3 + 4*mLambda^2*mΞs^4 + mLambda*mΞs^5 + 2*mLambda^4*mπp^2 + 4*mLambda*mΞs^3*mπp^2 + 2*mΞs^4*mπp^2 + mLambda*mΞs*(-4*mLambda^3 - 6*mLambda^2*mΞs - mLambda*mΞs^2 + mΞs^3)*mΩ + mLambda^2*(-5*mLambda^2 + 3*mLambda*mΞs - 3*mΞs^2)*mΩ^2 - 4*mLambda^3*mΩ^3 + MK^4*(5*mLambda^2 + mLambda*mΞs + 2*mπp^2 + mLambda*mΩ) + MK^2*(24*mLambda^4 + 35*mLambda^3*mΞs - 9*mLambda^2*mΞs^2 - 2*mLambda*mΞs^3 - 6*mLambda^2*mπp^2 - 4*mLambda*mΞs*mπp^2 - 4*mΞs^2*mπp^2 + mLambda*(-2*mLambda^2 + mLambda*mΞs - 2*mΞs^2)*mΩ + 3*mLambda^2*mΩ^2)) + mLambda^3*mXim^2*(MK^4*(5*mLambda + 7*mΞs + 4*mΩ) + MK^2*(3*(mLambda + mΞs)*(mLambda^2 + mΞs^2 - 2*mπp^2) + (-mLambda^2 + mLambda*mΞs + 6*mΞs^2 - 4*mπp^2)*mΩ - (9*mLambda + 8*mΞs)*mΩ^2 - 5*mΩ^3) + mΩ^2*(-3*(-mLambda + mΞs)*(mLambda + mΞs)^2 - (-7*mLambda^2 + mLambda*mΞs + 6*mΞs^2 + 2*mπp^2)*mΩ + (4*mLambda + mΞs)*mΩ^2 + mΩ^3)) + mXim^3*((-mLambda + mΞs)*(mLambda + mΞs)^3*(-(mLambda*(2*mLambda^2 + mπp^2)) + mΞs*(mLambda^2 + 2*mπp^2)) + (mLambda + mΞs)*(-6*mLambda^5 + 2*mLambda*mΞs^2*(2*mLambda^2 + mπp^2) + mΞs^3*(mLambda^2 + 2*mπp^2) - mΞs*(mLambda^4 + 2*mLambda^2*mπp^2))*mΩ - 2*mLambda^2*(-2*mLambda^3 + 3*mLambda^2*mΞs + 6*mLambda*mΞs^2 + 3*mΞs^3 + 2*mLambda*mπp^2)*mΩ^2 + mLambda^2*(mLambda^2 + 5*mLambda*mΞs - 3*mΞs^2)*mΩ^3 + MK^4*(38*mLambda^3 + 4*mLambda^2*mΞs - mLambda*mπp^2 + 2*mΞs*mπp^2 + 7*mLambda^2*mΩ + 2*mπp^2*mΩ) + MK^2*(-((mLambda + mΞs)*(9*mLambda^4 + 6*mLambda^2*mπp^2 + mΞs^2*(5*mLambda^2 + 4*mπp^2) - mΞs*(7*mLambda^3 + 2*mLambda*mπp^2))) - (-35*mLambda^4 + 6*mLambda^2*mπp^2 + 4*mΞs^2*(2*mLambda^2 + mπp^2) + mΞs*(-56*mLambda^3 + 4*mLambda*mπp^2))*mΩ + 2*mLambda^2*(mLambda + 3*mΞs)*mΩ^2 + 3*mLambda^2*mΩ^3)))*A0[MK^2])/(1728*mLambda^3*mXim^3*mΞs^2*mΩ^2*Pi^2) + ((-2*mLambda^6*mΞs^5 + 3*MK^2*mLambda^4*mΞs^3*mπp^2 + 6*mLambda^6*mΞs^3*mπp^2 - mLambda^5*mΞs^4*mπp^2 - mLambda^4*mΞs^5*mπp^2 + 5*MK^4*mLambda^3*mπp^4 - 7*MK^2*mLambda^5*mπp^4 + 2*mLambda^7*mπp^4 - 4*MK^4*mLambda^2*mΞs*mπp^4 - 2*MK^2*mLambda^4*mΞs*mπp^4 + 5*mLambda^6*mΞs*mπp^4 - 2*MK^2*mLambda^3*mΞs^2*mπp^4 - 7*mLambda^5*mΞs^2*mπp^4 + 5*MK^2*mLambda^2*mΞs^3*mπp^4 + 8*mLambda^4*mΞs^3*mπp^4 - 2*mLambda^3*mΞs^4*mπp^4 - mLambda^2*mΞs^5*mπp^4 + MK^4*mLambda*mπp^6 - 5*MK^2*mLambda^3*mπp^6 + 2*mLambda^5*mπp^6 - 2*MK^4*mΞs*mπp^6 + 2*MK^2*mLambda^2*mΞs*mπp^6 + mLambda^4*mΞs*mπp^6 + 2*MK^2*mLambda*mΞs^2*mπp^6 - 11*mLambda^3*mΞs^2*mπp^6 + 4*MK^2*mΞs^3*mπp^6 + 4*mLambda^2*mΞs^3*mπp^6 - 3*mLambda*mΞs^4*mπp^6 - 2*mΞs^5*mπp^6 + 2*mLambda^3*mπp^8 - (mΞs^4*(4*mLambda^6 + 2*mLambda^4*mπp^2 + mLambda^2*mπp^4 + 2*mπp^6) + 2*mΞs^3*(2*mLambda^5*mπp^2 + 5*mLambda^3*mπp^4 + 2*mLambda*mπp^6) + 2*mLambda*mΞs*mπp^4*(3*mLambda^2*(mLambda^2 + 2*mπp^2) - MK^2*(7*mLambda^2 + 2*mπp^2)) + mπp^4*(5*mLambda^6 + 4*mLambda^4*mπp^2 + MK^4*(7*mLambda^2 + 2*mπp^2) - 2*MK^2*(7*mLambda^4 + 2*mLambda^2*mπp^2)) - mΞs^2*mπp^2*(4*mLambda^6 + 3*mLambda^4*mπp^2 + 2*mLambda^2*mπp^4 + MK^2*(6*mLambda^4 + 8*mLambda^2*mπp^2 + 4*mπp^4)))*mΩ - 2*mLambda^2*(mLambda^2 - mπp^2)*(3*(-MK^2 + mLambda^2)*mΞs*mπp^2 + 3*mLambda*mΞs^2*mπp^2 - 2*mLambda*mπp^4 + mΞs^3*(mLambda^2 + 3*mπp^2))*mΩ^2 + mLambda^2*(mLambda^2 - mπp^2)*((3*MK^2 - 7*mLambda^2)*mπp^2 - 5*mLambda*mΞs*mπp^2 + mΞs^2*(2*mLambda^2 - 3*mπp^2))*mΩ^3 + 2*mLambda^3*(mLambda^2 - mπp^2)*(2*mLambda*mΞs - mπp^2)*mΩ^4 + 2*(mLambda^6 - mLambda^4*mπp^2)*mΩ^5 + mXim^3*(-2*mLambda^3*mΞs^5 + (2*MK^4 - MK^2*mLambda^2 - mLambda^4)*mπp^4 + mLambda*(-4*MK^2 + 3*mLambda^2)*mΞs*mπp^4 - (4*MK^2 + 5*mLambda^2)*mΞs^2*mπp^4 + 2*mΞs^4*mπp^4 + mΞs^3*(9*mLambda^3*mπp^2 + 4*mLambda*mπp^4) + 2*mLambda^3*(-2*mΞs^4 + 5*mΞs^2*mπp^2 + mπp^4)*mΩ - 2*mLambda^3*mΞs^3*mΩ^2 + 2*mLambda^3*(mΞs^2 - 2*mπp^2)*mΩ^3 + 4*mLambda^3*mΞs*mΩ^4 + 2*mLambda^3*mΩ^5) + mXim^2*((2*MK^4 + 3*MK^2*mLambda^2 - 4*mLambda^4)*mΞs*mπp^4 + 12*mLambda^3*mΞs^2*mπp^4 + 2*mLambda*mΞs^4*mπp^2*(mLambda^2 + mπp^2) + mLambda*mπp^4*(-2*MK^4 + MK^2*mLambda^2 + mLambda^4 + mLambda^2*mπp^2) + 2*mΞs^5*(mLambda^4 + mπp^4) - mΞs^3*(9*mLambda^4*mπp^2 + 4*MK^2*mπp^4 + 9*mLambda^2*mπp^4) + ((2*MK^4 - MK^2*mLambda^2 - 3*mLambda^4)*mπp^4 + mLambda*(-4*MK^2 + 3*mLambda^2)*mΞs*mπp^4 + 2*mΞs^4*(2*mLambda^4 + mπp^4) + mΞs^3*(5*mLambda^3*mπp^2 + 4*mLambda*mπp^4) - mΞs^2*(10*mLambda^4*mπp^2 + 4*MK^2*mπp^4 + 5*mLambda^2*mπp^4))*mΩ + 2*mLambda^3*(mLambda*mΞs^3 + 3*mΞs^2*mπp^2 - mπp^4)*mΩ^2 + 2*mLambda^3*(-(mLambda*mΞs^2) + 2*mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ^3 + mLambda^3*(-4*mLambda*mΞs + mπp^2)*mΩ^4 - 2*mLambda^4*mΩ^5) - mXim*(mΞs^4*mπp^2*(mLambda^4 + 4*mLambda^2*mπp^2 + 2*mπp^4) + mΞs^5*(-2*mLambda^5 - 2*mLambda^3*mπp^2 + mLambda*mπp^4) + mLambda*mΞs^3*mπp^2*(6*mLambda^4 + 9*mLambda^2*mπp^2 + 4*mπp^4 + MK^2*(3*mLambda^2 - 2*mπp^2)) + mLambda*mΞs*mπp^4*(MK^4 + 7*mLambda^4 + 6*mLambda^2*mπp^2 - MK^2*(9*mLambda^2 + 4*mπp^2)) - mΞs^2*mπp^4*(-3*mLambda^4 + 2*mLambda^2*mπp^2 + MK^2*(9*mLambda^2 + 4*mπp^2)) + mπp^4*(mLambda^4*(2*mLambda^2 + mπp^2) + MK^4*(5*mLambda^2 + 2*mπp^2) - MK^2*(7*mLambda^4 + 4*mLambda^2*mπp^2)) + mLambda*(mLambda*(MK^2 + 6*mLambda^2)*mΞs*mπp^4 + mLambda*mΞs^3*mπp^2*(mLambda^2 - mπp^2) + mπp^4*(MK^4 + MK^2*mLambda^2 - mLambda^2*mπp^2) + mΞs^4*(-4*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4) + mΞs^2*mπp^2*(4*mLambda^4 + 3*mLambda^2*mπp^2 + MK^2*(6*mLambda^2 - 2*mπp^2)))*mΩ - mLambda^2*((-3*MK^2 + mLambda^2)*mπp^4 + 3*mΞs^2*mπp^4 - 3*mLambda*mΞs*mπp^2*(2*MK^2 - 2*mLambda^2 + mπp^2) + mΞs^3*(2*mLambda^3 + 5*mLambda*mπp^2))*mΩ^2 + mLambda^3*(-(mLambda*mΞs*mπp^2) + 2*mΞs^2*(mLambda^2 - 2*mπp^2) + mπp^2*(3*MK^2 - 7*mLambda^2 + 2*mπp^2))*mΩ^3 + mLambda^3*(4*mLambda^2*mΞs - mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^4 + (2*mLambda^5 - mLambda^3*mπp^2)*mΩ^5))*A0[mΞs^2])/(1728*mLambda^3*mΞs^2*mπp^4*mΩ^2*Pi^2) + ((2*mXim^7*mπp^4 + 2*mπp^4*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΩ)*(MK^2 - mΩ^2)^2 + mXim^6*(2*mΞs^5 - 7*mΞs^3*mπp^2 - 2*mLambda*mπp^4 - 5*mΞs*mπp^4 + (4*mΞs^4 - 6*mΞs^2*mπp^2 + 5*mπp^4)*mΩ + 2*(mΞs^3 + 2*mΞs*mπp^2)*mΩ^2 - 2*(mΞs^2 - 3*mπp^2)*mΩ^3 - 4*mΞs*mΩ^4 - 2*mΩ^5) + mXim^5*(-2*mLambda*mΞs^5 + 7*mLambda*mΞs^3*mπp^2 - 2*mΞs^4*mπp^2 + 4*mΞs^2*mπp^4 + mπp^4*(-7*MK^2 + mLambda^2 + 2*mπp^2) - (4*mLambda*mΞs^4 - 6*mLambda*mΞs^2*mπp^2 + 5*mΞs^3*mπp^2 + 7*mLambda*mπp^4 + 6*mΞs*mπp^4)*mΩ - (2*mLambda*mΞs^3 + 4*mLambda*mΞs*mπp^2 + 6*mΞs^2*mπp^2 + 7*mπp^4)*mΩ^2 + 2*(mLambda*mΞs^2 - 3*mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^3 + (4*mLambda*mΞs - mπp^2)*mΩ^4 + 2*mLambda*mΩ^5) + mXim^4*(mLambda*mΞs^4*mπp^2 + mLambda*mΞs^2*mπp^4 + mΞs*mπp^4*(14*MK^2 - 3*mLambda^2 - 4*mπp^2) - 2*mΞs^5*(mLambda^2 + mπp^2) - mLambda*mπp^4*(-7*MK^2 + mLambda^2 + mπp^2) + mΞs^3*mπp^2*(3*MK^2 + 4*mLambda^2 + 7*mπp^2) + (mLambda*mΞs^3*mπp^2 - 6*mLambda*mΞs*mπp^4 + 6*mΞs^2*mπp^2*(MK^2 + mπp^2) + mπp^4*(-2*MK^2 - 4*mLambda^2 + mπp^2) - 4*mΞs^4*(mLambda^2 + mπp^2))*mΩ - (3*mLambda*mπp^4 + mΞs*mπp^2*(-6*MK^2 + 10*mLambda^2 - 3*mπp^2) + mΞs^3*(2*mLambda^2 + 5*mπp^2))*mΩ^2 + (-(mLambda*mΞs*mπp^2) + 2*mΞs^2*(mLambda^2 - 2*mπp^2) + mπp^2*(3*MK^2 - 9*mLambda^2 + 8*mπp^2))*mΩ^3 + (4*mLambda^2*mΞs - mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^4 + (2*mLambda^2 - mπp^2)*mΩ^5) + mXim^3*(mLambda*mΞs^5*(2*mLambda^2 + mπp^2) + mLambda*mΞs*mπp^4*(-MK^2 + 2*mLambda^2 + mπp^2) + mΞs^4*mπp^2*(mLambda^2 + 2*mπp^2) - 2*mΞs^2*mπp^4*(mLambda^2 + 2*mπp^2) - mLambda*mΞs^3*mπp^2*(3*MK^2 + 4*mLambda^2 + 2*mπp^2) + mπp^4*(5*MK^4 + MK^2*(mLambda^2 - 5*mπp^2) + mπp^2*(mLambda^2 + 2*mπp^2)) + (mΞs*mπp^4*(14*MK^2 + 3*mLambda^2 - 12*mπp^2) + 3*mLambda*mπp^4*(3*MK^2 + mLambda^2 - 2*mπp^2) - 3*mLambda*mΞs^2*mπp^2*(2*MK^2 + mπp^2) + 2*mLambda*mΞs^4*(2*mLambda^2 + mπp^2) + mΞs^3*(4*mLambda^2*mπp^2 + 5*mπp^4))*mΩ + (mπp^4*(-2*MK^2 + 12*mLambda^2 - 11*mπp^2) + mLambda*mΞs*mπp^2*(-6*MK^2 + 10*mLambda^2 - 3*mπp^2) + 6*mΞs^2*mπp^2*(mLambda^2 + mπp^2) + 2*mΞs^3*(mLambda^3 + 2*mLambda*mπp^2))*mΩ^2 + (3*mLambda*mπp^2*(-MK^2 + 3*mLambda^2 - 3*mπp^2) + 5*mΞs*mπp^2*(mLambda^2 - 2*mπp^2) + mΞs^2*(-2*mLambda^3 + 5*mLambda*mπp^2))*mΩ^3 - 2*(mLambda^2 - mπp^2)*(2*mLambda*mΞs - mπp^2)*mΩ^4 - 2*(mLambda^3 - mLambda*mπp^2)*mΩ^5) - mXim*mπp^4*(MK^2 - mΩ^2)*(MK^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΩ) - mΩ*(-4*(mLambda + mΞs)*(mLambda^2 - mπp^2) + (-2*mLambda^2 + mLambda*mΞs + 3*mπp^2)*mΩ + mLambda*mΩ^2)) - mXim^2*mπp^4*(MK^4*(5*mLambda + 7*mΞs + 4*mΩ) + MK^2*((mLambda + mΞs)*(mLambda^2 + 3*mΞs^2 - 4*mπp^2) + (-3*mLambda^2 + mLambda*mΞs + 6*mΞs^2 - 2*mπp^2)*mΩ - (9*mLambda + 8*mΞs)*mΩ^2 - 5*mΩ^3) + mΩ^2*(-((mLambda + mΞs)*(-5*mLambda^2 + 3*mΞs^2 + 2*mπp^2)) - (-9*mLambda^2 + mLambda*mΞs + 6*mΞs^2 + 4*mπp^2)*mΩ + (4*mLambda + mΞs)*mΩ^2 + mΩ^3)))*A0[mΩ^2])/(1728*mXim^3*mΞs^2*mπp^4*mΩ^2*Pi^2) + ((-2*mLambda^11 - 3*mLambda^10*mΞs + 4*mLambda^9*mΞs^2 + 7*mLambda^8*mΞs^3 - 2*mLambda^7*mΞs^4 - 5*mLambda^6*mΞs^5 + mLambda^4*mΞs^7 + mXim^5*(2*MK^6 + mLambda^6 + 5*mLambda^5*mΞs - 4*mLambda^4*mΞs^2 + 17*mLambda^3*mΞs^3 + 5*mLambda^2*mΞs^4 - 4*mLambda*mΞs^5 - 2*mΞs^6 - MK^4*(3*mLambda^2 + 4*mLambda*mΞs + 6*mΞs^2) + MK^2*mΞs*(-mLambda^3 - 2*mLambda^2*mΞs + 8*mLambda*mΞs^2 + 6*mΞs^3)) + mLambda^9*mπp^2 + 3*mLambda^8*mΞs*mπp^2 + mLambda^7*mΞs^2*mπp^2 - 5*mLambda^6*mΞs^3*mπp^2 - 5*mLambda^5*mΞs^4*mπp^2 + mLambda^4*mΞs^5*mπp^2 + 3*mLambda^3*mΞs^6*mπp^2 + mLambda^2*mΞs^7*mπp^2 + mLambda^7*mπp^4 - 5*mLambda^5*mΞs^2*mπp^4 - 2*mLambda^4*mΞs^3*mπp^4 + 7*mLambda^3*mΞs^4*mπp^4 + 4*mLambda^2*mΞs^5*mπp^4 - 3*mLambda*mΞs^6*mπp^4 - 2*mΞs^7*mπp^4 + mLambda^10*mΩ + 2*mLambda^9*mΞs*mΩ - mLambda^8*mΞs^2*mΩ - 4*mLambda^7*mΞs^3*mΩ - mLambda^6*mΞs^4*mΩ + 2*mLambda^5*mΞs^5*mΩ + mLambda^4*mΞs^6*mΩ + mLambda^8*mπp^2*mΩ + 2*mLambda^7*mΞs*mπp^2*mΩ - mLambda^6*mΞs^2*mπp^2*mΩ - 4*mLambda^5*mΞs^3*mπp^2*mΩ - mLambda^4*mΞs^4*mπp^2*mΩ + 2*mLambda^3*mΞs^5*mπp^2*mΩ + mLambda^2*mΞs^6*mπp^2*mΩ - 2*mLambda^6*mπp^4*mΩ - 4*mLambda^5*mΞs*mπp^4*mΩ + 2*mLambda^4*mΞs^2*mπp^4*mΩ + 8*mLambda^3*mΞs^3*mπp^4*mΩ + 2*mLambda^2*mΞs^4*mπp^4*mΩ - 4*mLambda*mΞs^5*mπp^4*mΩ - 2*mΞs^6*mπp^4*mΩ - 12*mLambda^9*mΩ^2 - 6*mLambda^8*mΞs*mΩ^2 + 30*mLambda^7*mΞs^2*mΩ^2 + 18*mLambda^6*mΞs^3*mΩ^2 - 18*mLambda^5*mΞs^4*mΩ^2 - 12*mLambda^4*mΞs^5*mΩ^2 + 6*mLambda^7*mπp^2*mΩ^2 - 18*mLambda^5*mΞs^2*mπp^2*mΩ^2 - 6*mLambda^4*mΞs^3*mπp^2*mΩ^2 + 12*mLambda^3*mΞs^4*mπp^2*mΩ^2 + 6*mLambda^2*mΞs^5*mπp^2*mΩ^2 - 21*mLambda^8*mΩ^3 - 3*mLambda^7*mΞs*mΩ^3 + 24*mLambda^6*mΞs^2*mΩ^3 - 9*mLambda^5*mΞs^3*mΩ^3 - 15*mLambda^4*mΞs^4*mΩ^3 + 9*mLambda^6*mπp^2*mΩ^3 + 3*mLambda^5*mΞs*mπp^2*mΩ^3 + 9*mLambda^3*mΞs^3*mπp^2*mΩ^3 + 3*mLambda^2*mΞs^4*mπp^2*mΩ^3 - 12*mLambda^7*mΩ^4 - 12*mLambda^4*mΞs^3*mΩ^4 - 6*mLambda^6*mΩ^5 + 6*mLambda^5*mΞs*mΩ^5 - 6*mLambda^4*mΞs^2*mΩ^5 + mXim^4*(2*MK^6 + mLambda^6 + 5*mLambda^5*mΞs - 4*mLambda^4*mΞs^2 + 17*mLambda^3*mΞs^3 + 5*mLambda^2*mΞs^4 - 4*mLambda*mΞs^5 - 2*mΞs^6 - MK^4*(3*mLambda^2 + 4*mLambda*mΞs + 6*mΞs^2) + MK^2*mΞs*(-mLambda^3 - 2*mLambda^2*mΞs + 8*mLambda*mΞs^2 + 6*mΞs^3))*(mLambda + mΞs + mΩ) + MK^6*(mLambda^2 - mπp^2)*(5*mLambda^3 - 4*mLambda^2*mΞs + mLambda*mπp^2 - 2*mΞs*mπp^2 - 7*mLambda^2*mΩ - 2*mπp^2*mΩ) - MK^4*(12*mLambda^7 - 3*mLambda^5*mπp^2 - 3*mLambda^3*mπp^4 + mLambda*mΞs^2*(13*mLambda^4 - 2*mLambda^2*mπp^2 + mπp^4) + 4*mLambda^2*mΞs*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mΞs^3*(-3*mLambda^4 + 3*mLambda^2*mπp^2 + 6*mπp^4) + (-15*mLambda^6 + 21*mLambda^4*mπp^2 + 6*mLambda^2*mπp^4 + 4*mLambda*mΞs*(-2*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4) + mΞs^2*(-3*mLambda^4 + 9*mLambda^2*mπp^2 + 6*mπp^4))*mΩ + 6*mLambda^2*(mLambda^3 + 3*mLambda^2*mΞs + mLambda*mπp^2 - mΞs*mπp^2)*mΩ^2 + (9*mLambda^4 - 3*mLambda^2*mπp^2)*mΩ^3) + MK^2*((mLambda + mΞs)^2*(9*mLambda^7 - 3*mLambda^3*mπp^4 + 6*mΞs^3*mπp^4 + mΞs^2*(2*mLambda^5 - mLambda^3*mπp^2 - 7*mLambda*mπp^4) + mΞs*(-7*mLambda^6 - 7*mLambda^4*mπp^2 + 8*mLambda^2*mπp^4)) + (mLambda + mΞs)*(-9*mLambda^7 + 15*mLambda^5*mπp^2 + 6*mLambda^3*mπp^4 + 3*mΞs^3*(mLambda^4 + mLambda^2*mπp^2 + 2*mπp^4) + mΞs^2*(-25*mLambda^5 + 11*mLambda^3*mπp^2 + 2*mLambda*mπp^4) - mΞs*(mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4))*mΩ + 6*mLambda^2*(3*mLambda^5 + mΞs^3*(5*mLambda^2 - 2*mπp^2) + mΞs^2*(3*mLambda^3 - mLambda*mπp^2) + mΞs*(5*mLambda^4 - 3*mLambda^2*mπp^2))*mΩ^2 + 3*mLambda^2*(10*mLambda^4 - 4*mLambda^2*mπp^2 + mΞs^2*(8*mLambda^2 - 2*mπp^2) + mΞs*(5*mLambda^3 - 3*mLambda*mπp^2))*mΩ^3 + 12*mLambda^4*(mLambda + mΞs)*mΩ^4 + 6*mLambda^4*mΩ^5) + mXim^3*(-((mLambda + mΞs)*(-mLambda^7 + 3*mLambda*mΞs^6 + 5*mLambda^5*mπp^2 - 4*mLambda*mΞs^4*(4*mLambda^2 + mπp^2) - mΞs^5*(mLambda^2 + 4*mπp^2) + mΞs^3*(5*mLambda^4 + 11*mLambda^2*mπp^2) - mΞs^2*(mLambda^5 - 14*mLambda^3*mπp^2) - mΞs*(mLambda^6 + 10*mLambda^4*mπp^2))) + 3*mLambda*(2*mLambda^6 + 2*mLambda^5*mΞs + 8*mLambda^4*mΞs^2 + 11*mLambda^3*mΞs^3 + mLambda^2*mΞs^4 - 3*mLambda*mΞs^5 - mΞs^6)*mΩ + 3*mLambda^2*(mLambda^4 - 5*mLambda^3*mΞs + 4*mLambda^2*mΞs^2 - 3*mLambda*mΞs^3 - mΞs^4)*mΩ^2 + MK^6*(-7*mLambda^2 + 3*mLambda*mΞs - 4*mπp^2 + 3*mLambda*mΩ) + MK^4*(15*mLambda^4 - 9*mLambda*mΞs^3 + 9*mLambda^2*mπp^2 + 12*mΞs^2*(mLambda^2 + mπp^2) + 2*mΞs*(7*mLambda^3 + 4*mLambda*mπp^2) - 9*mLambda*mΞs*(mLambda + mΞs)*mΩ - 3*mLambda^2*mΩ^2) + MK^2*(-9*mLambda^6 + 9*mLambda*mΞs^5 - 3*mΞs^4*(mLambda^2 + 4*mπp^2) - mΞs^3*(31*mLambda^3 + 16*mLambda*mπp^2) + 2*mΞs^2*(5*mLambda^4 - mLambda^2*mπp^2) - mΞs*(19*mLambda^5 + 7*mLambda^3*mπp^2) + 3*mLambda*(-3*mLambda^4 + mLambda^3*mΞs - mLambda^2*mΞs^2 + 6*mLambda*mΞs^3 + 3*mΞs^4)*mΩ + 3*mLambda^2*mΞs*(3*mLambda + 2*mΞs)*mΩ^2)) + mXim^2*((-mLambda + mΞs)*(mLambda + mΞs)^2*(-mLambda^6 + 2*mLambda^4*mπp^2 - 6*mLambda^2*mΞs^2*mπp^2 + 5*mLambda*mΞs^3*(mLambda^2 + mπp^2) + mΞs^4*(mLambda^2 + 4*mπp^2) - 2*mΞs*(mLambda^5 + 4*mLambda^3*mπp^2)) + (mLambda + mΞs)*(10*mLambda^7 - 5*mLambda^5*mπp^2 + mΞs^5*(mLambda^2 + 4*mπp^2) + mΞs^4*(-5*mLambda^3 + 4*mLambda*mπp^2) - mΞs^3*(5*mLambda^4 + 11*mLambda^2*mπp^2) + 2*mΞs^2*(5*mLambda^5 - 7*mLambda^3*mπp^2) + mΞs*(mLambda^6 + 10*mLambda^4*mπp^2))*mΩ + 6*mLambda^2*(mLambda^5 - 2*mLambda^4*mΞs + mLambda^3*mΞs^2 + 2*mLambda^2*mΞs^3 - 3*mLambda*mΞs^4 - mΞs^5)*mΩ^2 + 3*mLambda^2*(mLambda^4 - 5*mLambda^3*mΞs + 4*mLambda^2*mΞs^2 - 3*mLambda*mΞs^3 - mΞs^4)*mΩ^3 - MK^6*(4*mΞs*(mLambda^2 + mπp^2) + mLambda*(7*mLambda^2 + mπp^2) + (7*mLambda^2 + 4*mπp^2)*mΩ) + MK^4*(15*mLambda^5 + 6*mLambda^3*mπp^2 + 3*mΞs^3*(3*mLambda^2 + 4*mπp^2) + mΞs^2*(29*mLambda^3 + 11*mLambda*mπp^2) + mΞs*(29*mLambda^4 + 11*mLambda^2*mπp^2) + (24*mLambda^4 + 9*mLambda^2*mπp^2 + 3*mΞs^2*(5*mLambda^2 + 4*mπp^2) + 2*mΞs*(7*mLambda^3 + 4*mLambda*mπp^2))*mΩ - 6*mLambda^2*mΞs*mΩ^2 - 3*mLambda^2*mΩ^3) + MK^2*(-3*mLambda^5*(3*mLambda^2 + mπp^2) - 7*mLambda^4*mΞs*(4*mLambda^2 + mπp^2) - 6*mΞs^5*(mLambda^2 + 2*mπp^2) - mΞs^4*(28*mLambda^3 + 19*mLambda*mπp^2) - 3*mΞs^3*(7*mLambda^4 + 2*mLambda^2*mπp^2) - 3*mΞs^2*(2*mLambda^5 + 5*mLambda^3*mπp^2) - (27*mLambda^6 + 2*mLambda^2*mΞs^2*(-5*mLambda^2 + mπp^2) + 3*mΞs^4*(3*mLambda^2 + 4*mπp^2) + 2*mΞs^3*(5*mLambda^3 + 8*mLambda*mπp^2) + mΞs*(25*mLambda^5 + 7*mLambda^3*mπp^2))*mΩ + 6*mLambda^2*(-mLambda^3 + 2*mLambda^2*mΞs + 3*mLambda*mΞs^2 + 2*mΞs^3)*mΩ^2 + 3*mLambda^2*mΞs*(3*mLambda + 2*mΞs)*mΩ^3)) - mXim*(-((-mLambda + mΞs)^2*(mLambda + mΞs)^4*(3*mLambda*mΞs*(mLambda^2 + mπp^2) - 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4))) - 3*mLambda*(-mLambda + mΞs)*(mLambda + mΞs)^2*(-2*mLambda^4*mΞs - 2*mLambda^3*(mLambda^2 + mπp^2) + 2*mLambda*mΞs^2*(mLambda^2 + mπp^2) + mΞs^3*(mLambda^2 + mπp^2))*mΩ + 3*mLambda^2*(mLambda + mΞs)*(4*mLambda*mΞs^4 + 3*mLambda^3*(mLambda^2 - mπp^2) + mΞs^3*(5*mLambda^2 - mπp^2) - 2*mLambda*mΞs^2*(mLambda^2 + mπp^2) + mΞs*(-6*mLambda^4 + 2*mLambda^2*mπp^2))*mΩ^2 + 6*mLambda^3*(2*mLambda^4 + 2*mLambda^3*mΞs + 2*mLambda^2*mΞs^2 + 3*mLambda*mΞs^3 + mΞs^4)*mΩ^3 + 6*mLambda^4*(mLambda^2 - mLambda*mΞs + mΞs^2)*mΩ^4 + MK^6*(-5*mLambda^4 - 5*mLambda^2*mπp^2 - 2*mπp^4 + 3*mLambda*mΞs*(3*mLambda^2 + mπp^2) + 3*mLambda*(5*mLambda^2 + mπp^2)*mΩ) + MK^4*(6*mΞs^2*mπp^2*(mLambda^2 + mπp^2) - 3*mΞs^3*(7*mLambda^3 + 3*mLambda*mπp^2) + 4*mLambda*mΞs*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4) + 6*mLambda^2*(2*mLambda^4 + 3*mLambda^2*mπp^2 + mπp^4) - 3*mLambda*(3*mLambda*mΞs*(3*mLambda^2 + mπp^2) + 2*mLambda^2*(6*mLambda^2 + mπp^2) + mΞs^2*(11*mLambda^2 + 3*mπp^2))*mΩ + 3*mLambda^2*(mLambda^2 + 4*mLambda*mΞs - mπp^2)*mΩ^2 + 6*mLambda^3*mΩ^3) + MK^2*((mLambda + mΞs)*(3*mΞs^4*(5*mLambda^3 + 3*mLambda*mπp^2) - 6*mΞs^3*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mΞs^2*(13*mLambda^5 - 5*mLambda^3*mπp^2 - 2*mLambda*mπp^4) + mΞs*(7*mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4) - 3*(3*mLambda^7 + 5*mLambda^5*mπp^2 + 2*mLambda^3*mπp^4)) + 3*mLambda*(6*mLambda*mΞs^3*(2*mLambda^2 + mπp^2) + 3*mLambda^4*(3*mLambda^2 + mπp^2) + mΞs^4*(7*mLambda^2 + 3*mπp^2) + mΞs^2*(13*mLambda^4 + 3*mLambda^2*mπp^2) + mΞs*(13*mLambda^5 + 7*mLambda^3*mπp^2))*mΩ - 3*mLambda^2*(8*mLambda*mΞs^3 + 4*mLambda^2*(mLambda^2 - mπp^2) + 2*mΞs^2*(5*mLambda^2 - mπp^2) + 3*mΞs*(mLambda^3 - mLambda*mπp^2))*mΩ^2 - 6*mLambda^3*(3*mLambda^2 + 3*mLambda*mΞs + 2*mΞs^2)*mΩ^3 - 6*mLambda^4*mΩ^4)))*B0[mLambda^2, MK^2, mΞs^2])/(1728*mLambda^3*mΞs^2*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΩ^2*Pi^2) + ((-2*mXim^11 + mXim^10*(-2*mLambda + mΞs - 3*mΩ) + 2*(mLambda^2 - mπp^2)^2*(mLambda + mΞs + mΩ)*(MK^2 - mΩ^2)^3 + mXim^9*(9*MK^2 + mLambda^2 + 6*mLambda*mΞs - 12*mΞs^2 + mπp^2 - mLambda*mΩ + 2*mΞs*mΩ + 4*mΩ^2) + mXim^8*(mLambda^3 + 10*mLambda^2*mΞs - 9*mLambda*mΞs^2 - 21*mΞs^3 - 2*mLambda*mπp^2 + mΞs*mπp^2 + 3*(mLambda^2 + 4*mLambda*mΞs - 2*mΞs^2 + mπp^2)*mΩ - (-8*mLambda + mΞs)*mΩ^2 + 7*mΩ^3 + MK^2*(9*mLambda - 9*mΞs + 11*mΩ)) + mXim^7*(-12*MK^4 + mLambda^4 + 6*mLambda^3*mΞs + 6*mLambda^2*mΞs^2 - 12*mLambda*mΞs^3 - 12*mΞs^4 - 2*mLambda^2*mπp^2 + 6*mLambda*mΞs*mπp^2 + 6*mΞs^2*mπp^2 + mπp^4 + (2*mLambda^3 + 11*mLambda^2*mΞs + 9*mLambda*mΞs^2 - 3*mΞs^3 - mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ + (mLambda^2 - 6*mLambda*mΞs + 30*mΞs^2 + mπp^2)*mΩ^2 + (5*mLambda - 4*mΞs)*mΩ^3 - 2*mΩ^4 - MK^2*(9*(mLambda^2 + 3*mLambda*mΞs - 2*mΞs^2) + 2*(-mLambda + 5*mΞs)*mΩ + 3*mΩ^2)) + mXim*(mLambda^2 - mπp^2)*(MK^2 - mΩ^2)^2*(MK^2*(2*mLambda^2 + 3*mLambda*mΞs + mπp^2 + 3*mLambda*mΩ) - mΩ*(4*(mLambda + mΞs)*(mLambda^2 - mπp^2) + 3*(2*mLambda^2 + mLambda*mΞs - mπp^2)*mΩ + 3*mLambda*mΩ^2)) - mXim^6*((mLambda + mΞs)*(-mLambda^4 + 6*mΞs^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 - 3*mΞs^2*(mLambda^2 + 3*mπp^2)) - 6*mLambda*(mLambda + mΞs)*(mLambda^2 - 2*mΞs^2 + mπp^2)*mΩ - (2*mLambda^3 + 11*mLambda^2*mΞs + 24*mLambda*mΞs^2 + 24*mΞs^3 + 8*mLambda*mπp^2 - mΞs*mπp^2)*mΩ^2 + (8*mLambda^2 + 21*mLambda*mΞs - 18*mΞs^2 + 5*mπp^2)*mΩ^3 + (10*mLambda + mΞs)*mΩ^4 + 5*mΩ^5 + MK^4*(12*mLambda - 15*mΞs + 4*mΩ) + MK^2*(-3*(mLambda + mΞs)*(-3*mLambda^2 - 6*mLambda*mΞs + 10*mΞs^2 + 5*mπp^2) + (28*mLambda^2 + 39*mLambda*mΞs - 30*mΞs^2 + 7*mπp^2)*mΩ + (20*mLambda + 26*mΞs)*mΩ^2 + 3*mΩ^3)) - mXim^2*(MK^2 - mΩ^2)*(MK^4*((mLambda + mΞs)*(7*mLambda^2 - 5*mπp^2) + (4*mLambda^2 - 2*mπp^2)*mΩ) + MK^2*(3*(mLambda + mΞs)*(mLambda^2 + mΞs^2 - 2*mπp^2)*(mLambda^2 - mπp^2) + (7*mLambda^2 + 9*mLambda*mΞs + 6*mΞs^2 - 4*mπp^2)*(mLambda^2 - mπp^2)*mΩ + (-5*mLambda^3 - 8*mLambda^2*mΞs + mLambda*mπp^2 + 4*mΞs*mπp^2)*mΩ^2 + (-5*mLambda^2 + mπp^2)*mΩ^3) + mΩ^2*(-((mLambda + mΞs)*(mLambda^2 - mπp^2)*(-5*mLambda^2 + 3*mΞs^2 + 2*mπp^2)) + (mLambda^2 - 9*mLambda*mΞs - 6*mΞs^2 - 4*mπp^2)*(mLambda^2 - mπp^2)*mΩ + (-2*mLambda^3 + 4*mLambda*mπp^2 + mΞs*(mLambda^2 + mπp^2))*mΩ^2 + (mLambda^2 + mπp^2)*mΩ^3)) - mXim^3*(MK^6*(7*mLambda^2 + 15*mLambda*mΞs + 4*mπp^2 + 9*mLambda*mΩ) - MK^4*(-3*mLambda^4 - 6*mLambda*mΞs^3 + 6*mLambda^2*mπp^2 + 6*mLambda*mΞs*mπp^2 - 6*mΞs^2*mπp^2 + 3*mπp^4 - 2*(-7*mLambda^3 - 7*mLambda^2*mΞs + 6*mLambda*mΞs^2 + 2*mLambda*mπp^2 + 8*mΞs*mπp^2)*mΩ + (29*mLambda^2 + 33*mLambda*mΞs + 2*mπp^2)*mΩ^2 + 21*mLambda*mΩ^3) - mΩ^3*(-((mLambda + mΞs)*(mLambda^2 - mπp^2)*(-17*mLambda^2 + 9*mΞs^2 + 8*mπp^2)) + (22*mLambda^4 - 6*mLambda*mΞs^3 - 23*mLambda^2*mπp^2 + 7*mπp^4 - 6*mΞs^2*(3*mLambda^2 - 2*mπp^2) + 3*mLambda*mΞs*(mLambda^2 + mπp^2))*mΩ + (17*mLambda^3 - 4*mLambda^2*mΞs - 12*mLambda*mΞs^2 - 7*mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ^2 + 3*(2*mLambda^2 + mLambda*mΞs + mπp^2)*mΩ^3 + 3*mLambda*mΩ^4) + MK^2*mΩ*(-((mLambda + mΞs)*(-mLambda^2 + 9*mΞs^2 - 8*mπp^2)*(mLambda^2 - mπp^2)) + 3*(mLambda^4 - 4*mLambda*mΞs^3 + 5*mLambda^2*mπp^2 - 2*mπp^4 + mΞs^2*(-6*mLambda^2 + 2*mπp^2) + mΞs*(mLambda^3 + 3*mLambda*mπp^2))*mΩ + (31*mLambda^3 - 24*mLambda*mΞs^2 - 11*mLambda*mπp^2 + 2*mΞs*(5*mLambda^2 - 7*mπp^2))*mΩ^2 + (28*mLambda^2 + 21*mLambda*mΞs + mπp^2)*mΩ^3 + 15*mLambda*mΩ^4)) + mXim^5*(5*MK^6 + MK^4*(3*(5*mLambda^2 + 12*mLambda*mΞs - 2*mΞs^2 + mπp^2) + 8*(mLambda + mΞs)*mΩ - 13*mΩ^2) + MK^2*(-6*mLambda^2*mΞs^2 + 18*mLambda*mΞs^3 + 12*mΞs^4 - 9*mLambda*mΞs*(mLambda^2 + mπp^2) - 3*mπp^2*(mLambda^2 + mπp^2) + (mLambda + mΞs)*(-19*mLambda^2 - 6*mLambda*mΞs + 15*mΞs^2 + 2*mπp^2)*mΩ + 3*(-2*mLambda^2 - 13*mLambda*mΞs + 6*mΞs^2 - 5*mπp^2)*mΩ^2 - (7*mLambda + 22*mΞs)*mΩ^3 + 2*mΩ^4) + mΩ*((mLambda + mΞs)*(5*mLambda^4 + 6*mΞs^4 + 5*mLambda^2*mπp^2 - 4*mπp^4 + 3*mΞs^2*(-5*mLambda^2 + mπp^2)) + (mLambda^4 - 12*mLambda*mΞs^3 + 16*mLambda^2*mπp^2 - 5*mπp^4 + 6*mΞs^2*(mLambda^2 - 3*mπp^2) + 12*mΞs*(2*mLambda^3 - mLambda*mπp^2))*mΩ - (4*mLambda^3 - 5*mLambda^2*mΞs + 9*mLambda*mΞs^2 + 9*mΞs^3 - 5*mLambda*mπp^2 + 4*mΞs*mπp^2)*mΩ^2 - (8*mLambda^2 + 3*mLambda*mΞs + 18*mΞs^2 + 5*mπp^2)*mΩ^3 + (-7*mLambda + 2*mΞs)*mΩ^4)) + mXim^4*(MK^6*(5*mLambda - 7*mΞs - 4*mΩ) + MK^4*(-3*(-5*mLambda^3 - 8*mLambda^2*mΞs + mLambda*mΞs^2 + 3*mΞs^3 + 6*mLambda*mπp^2 + 7*mΞs*mπp^2) + (29*mLambda^2 + 27*mLambda*mΞs - 18*mΞs^2 - 4*mπp^2)*mΩ + 3*mΞs*mΩ^2 + 3*mΩ^3) + MK^2*(6*(mLambda + mΞs)*(mΞs^2 - mπp^2)^2 + (-mLambda^4 + 18*mLambda*mΞs^3 + 12*mΞs^4 - 7*mLambda^2*mπp^2 + 2*mπp^4 + 6*mΞs^2*(2*mLambda^2 - 3*mπp^2) + 3*mΞs*(mLambda^3 - 7*mLambda*mπp^2))*mΩ + 2*(5*mLambda^3 + 5*mLambda^2*mΞs + 15*mLambda*mΞs^2 + 12*mΞs^3 - 4*mLambda*mπp^2 - mΞs*mπp^2)*mΩ^2 + 3*(-7*mLambda^2 - 12*mLambda*mΞs + 10*mΞs^2 - 3*mπp^2)*mΩ^3 + 3*(-3*mLambda + mΞs)*mΩ^4) + mΩ^2*(-2*(mLambda + mΞs)*(2*mLambda^4 - 6*mLambda^2*mΞs^2 + 3*mΞs^4 + 2*mLambda^2*mπp^2 - mπp^4) - (-13*mLambda^4 + 18*mLambda*mΞs^3 + 12*mΞs^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 + 6*mΞs^2*(-2*mLambda^2 + mπp^2) + mΞs*(-33*mLambda^3 + 15*mLambda*mπp^2))*mΩ - (-11*mLambda^3 + 27*mLambda*mΞs^2 + 15*mΞs^3 + 10*mLambda*mπp^2 + mΞs*(10*mLambda^2 + mπp^2))*mΩ^2 + (4*mLambda^2 + 9*mLambda*mΞs - 12*mΞs^2 + mπp^2)*mΩ^3 + (4*mLambda + mΞs)*mΩ^4 + mΩ^5)))*B0[mXim^2, MK^2, mΩ^2])/(1728*mXim^3*mΞs^2*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΩ^2*Pi^2) - ((-2*mLambda^5*mΞs^7 + 3*MK^2*mLambda^3*mΞs^5*mπp^2 + 6*mLambda^5*mΞs^5*mπp^2 - mLambda^4*mΞs^6*mπp^2 + mLambda^3*mΞs^7*mπp^2 - 6*MK^4*mLambda*mΞs^3*mπp^4 - 9*MK^2*mLambda^3*mΞs^3*mπp^4 - 6*mLambda^5*mΞs^3*mπp^4 + 3*mLambda^4*mΞs^4*mπp^4 + 3*MK^2*mLambda*mΞs^5*mπp^4 - 3*mLambda^3*mΞs^5*mπp^4 - mLambda^2*mΞs^6*mπp^4 + mLambda*mΞs^7*mπp^4 - 12*MK^4*mLambda*mΞs*mπp^6 + 6*MK^2*mLambda^3*mΞs*mπp^6 + 2*mLambda^5*mΞs*mπp^6 - 12*MK^4*mΞs^2*mπp^6 - 3*MK^2*mLambda^2*mΞs^2*mπp^6 - 3*mLambda^4*mΞs^2*mπp^6 - 3*MK^2*mLambda*mΞs^3*mπp^6 + 3*mLambda^3*mΞs^3*mπp^6 + 6*MK^2*mΞs^4*mπp^6 + 3*mLambda^2*mΞs^4*mπp^6 - 3*mLambda*mΞs^5*mπp^6 + 2*mΞs^6*mπp^6 - 6*MK^4*mπp^8 + 3*MK^2*mLambda^2*mπp^8 + mLambda^4*mπp^8 - mLambda^3*mΞs*mπp^8 - 9*MK^2*mΞs^2*mπp^8 - 3*mLambda^2*mΞs^2*mπp^8 + 3*mLambda*mΞs^3*mπp^8 - 6*mΞs^4*mπp^8 + 3*MK^2*mπp^10 + mLambda^2*mπp^10 - mLambda*mΞs*mπp^10 + 6*mΞs^2*mπp^10 - 2*mπp^12 - 2*(mΞs^3*mπp^4*(-mLambda^2 + mπp^2)*(3*MK^2 + 4*mLambda^2 + 8*mπp^2) + 2*mΞs^5*mπp^2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4) + mLambda*mΞs^2*mπp^4*(6*MK^4 - 2*mLambda^4 + 12*MK^2*mπp^2 + mLambda^2*mπp^2 + mπp^4) + mΞs^6*(2*mLambda^5 - mLambda^3*mπp^2 - mLambda*mπp^4) + mLambda*mΞs^4*mπp^2*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4 - 3*MK^2*(mLambda^2 + mπp^2)) + mLambda*mπp^6*(6*MK^4 + 2*mLambda^4 - mLambda^2*mπp^2 - mπp^4 + MK^2*(-9*mLambda^2 + 3*mπp^2)) + mΞs*mπp^6*(6*MK^4 - 9*MK^2*(mLambda^2 - mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4)))*mΩ - mπp^2*(9*mLambda^4*mπp^4 + 3*mLambda^2*mπp^6 - 6*mπp^8 + 3*mLambda*mΞs^5*(mLambda^2 + mπp^2) + mΞs^4*(5*mLambda^4 + 5*mLambda^2*mπp^2 - 4*mπp^4) + 12*MK^4*(mLambda*mΞs*mπp^2 + mπp^4) + 4*mΞs^2*mπp^2*(mLambda^4 - 11*mLambda^2*mπp^2 + 7*mπp^4) + 2*mΞs^3*(5*mLambda^5 - 16*mLambda^3*mπp^2 + 5*mLambda*mπp^4) + mΞs*(8*mLambda^5*mπp^2 - 7*mLambda^3*mπp^4 + 5*mLambda*mπp^6) - 3*MK^2*(4*mLambda^2*mΞs^2*mπp^2 + 9*mLambda^2*mπp^4 - 3*mπp^6 + mΞs^3*(mLambda^3 + 5*mLambda*mπp^2) + mΞs*(8*mLambda^3*mπp^2 - 4*mLambda*mπp^4)))*mΩ^2 + (-(mΞs^3*mπp^2*(mLambda^4 + 7*mLambda^2*mπp^2 - 8*mπp^4)) + mΞs^4*(6*mLambda^5 - 9*mLambda^3*mπp^2 - 9*mLambda*mπp^4) + mLambda*mΞs^2*mπp^2*(-7*mLambda^4 + 26*mLambda^2*mπp^2 + 5*mπp^4 - 3*MK^2*(mLambda^2 - 7*mπp^2)) + mΞs*mπp^4*(-19*mLambda^4 + 35*mLambda^2*mπp^2 - 16*mπp^4 + 6*MK^2*(2*mLambda^2 - mπp^2)) - 3*mLambda*mπp^4*(2*MK^4 + 7*mLambda^4 - 5*mLambda^2*mπp^2 + 2*mπp^4 + MK^2*(-7*mLambda^2 + mπp^2)))*mΩ^3 + 2*(2*mΞs^2*(-(mLambda^2*mπp) + mπp^3)^2 + 3*mΞs^3*(mLambda^5 - mLambda^3*mπp^2 - 2*mLambda*mπp^4) + mLambda*mΞs*mπp^2*(-3*MK^2*(mLambda^2 - 3*mπp^2) + 5*(mLambda^2 - mπp^2)^2) + 3*mπp^4*(-2*mLambda^4 + mLambda^2*mπp^2 - mπp^4 + MK^2*(mLambda^2 + mπp^2)))*mΩ^4 + mπp^2*(9*mLambda^5 - 21*mLambda^3*mπp^2 + 6*mLambda*mπp^4 - 3*MK^2*(mLambda^3 - 3*mLambda*mπp^2) + 3*mΞs^2*(mLambda^3 - 3*mLambda*mπp^2) + mΞs*(5*mLambda^4 - 7*mLambda^2*mπp^2 + 8*mπp^4))*mΩ^5 - 2*(mLambda^2 - mπp^2)^2*(2*mLambda*mΞs - mπp^2)*mΩ^6 - 2*mLambda*(mLambda^2 - mπp^2)^2*mΩ^7 - mXim^5*(2*mΞs^7 - 9*mΞs^5*mπp^2 + 21*mΞs^3*mπp^4 + 4*mΞs*mπp^6 + 2*(mΞs^2 - mπp^2)^2*(2*mΞs^2 - mπp^2)*mΩ + (7*mΞs^3*mπp^2 - 4*mΞs*mπp^4)*mΩ^2 + (-6*mΞs^4 + 10*mΞs^2*mπp^2 + 6*mπp^4)*mΩ^3 - 2*(3*mΞs^3 + 2*mΞs*mπp^2)*mΩ^4 - 6*mπp^2*mΩ^5 + 4*mΞs*mΩ^6 + 2*mΩ^7) - mXim^4*(2*mLambda*mΞs^7 - 9*mLambda*mΞs^5*mπp^2 - 2*mΞs^6*mπp^2 + 21*mLambda*mΞs^3*mπp^4 + 12*mΞs^4*mπp^4 + 4*mLambda*mΞs*mπp^6 + 9*mΞs^2*mπp^6 - mπp^8 + (4*mLambda*mΞs^6 - 10*mLambda*mΞs^4*mπp^2 - 5*mΞs^5*mπp^2 + 8*mLambda*mΞs^2*mπp^4 + 19*mΞs^3*mπp^4 - 2*mLambda*mπp^6 + 4*mΞs*mπp^6)*mΩ + mπp^2*(7*mLambda*mΞs^3 - 4*mΞs^4 - 4*mLambda*mΞs*mπp^2 + 4*mΞs^2*mπp^2 + 3*mπp^4)*mΩ^2 + (-6*mLambda*mΞs^4 + 10*mLambda*mΞs^2*mπp^2 + mΞs^3*mπp^2 + 6*mLambda*mπp^4 - 8*mΞs*mπp^4)*mΩ^3 - (6*mLambda*mΞs^3 + 4*mLambda*mΞs*mπp^2 - 5*mΞs^2*mπp^2 + 3*mπp^4)*mΩ^4 + 2*(-3*mLambda + 2*mΞs)*mπp^2*mΩ^5 + (4*mLambda*mΞs + mπp^2)*mΩ^6 + 2*mLambda*mΩ^7) + mXim^3*(3*mLambda*mΞs^6*mπp^2 - 15*mLambda*mΞs^4*mπp^4 + 9*mLambda*mΞs^2*mπp^6 + 3*mLambda*mπp^8 + 2*mΞs*mπp^6*(9*MK^2 - 5*mLambda^2 + mπp^2) + 4*mΞs^7*(mLambda^2 + mπp^2) + 3*mΞs^3*mπp^4*(7*MK^2 + 7*mLambda^2 + 5*mπp^2) - 3*mΞs^5*mπp^2*(MK^2 + 5*mLambda^2 + 7*mπp^2) + (9*mLambda*mΞs^5*mπp^2 - 33*mLambda*mΞs^3*mπp^4 - 6*mLambda*mΞs*mπp^6 + 8*mΞs^6*(mLambda^2 + mπp^2) - mπp^6*(-6*MK^2 + 10*mLambda^2 + mπp^2) + mΞs^2*mπp^4*(24*MK^2 - 8*mLambda^2 + 7*mπp^2) - 2*mΞs^4*mπp^2*(3*MK^2 + 7*mLambda^2 + 10*mπp^2))*mΩ + mπp^2*(-3*MK^2*mΞs^3 + 9*mLambda*mΞs^4 + 3*mΞs^5 - 12*mLambda*mΞs^2*mπp^2 - 9*mLambda*mπp^4 + mΞs^3*(17*mLambda^2 + 26*mπp^2) - 2*mΞs*(4*mLambda^2*mπp^2 + mπp^4))*mΩ^2 + (15*mLambda*mΞs*mπp^4 - 6*mΞs^4*(2*mLambda^2 + mπp^2) + 3*mπp^4*(-3*MK^2 + 7*mLambda^2 + mπp^2) + mΞs^2*mπp^2*(3*MK^2 + 17*mLambda^2 + 32*mπp^2))*mΩ^3 - (9*mLambda*mΞs^2*mπp^2 - 9*mLambda*mπp^4 + 2*mΞs*mπp^2*(-3*MK^2 + 7*mLambda^2 + mπp^2) + 3*mΞs^3*(4*mLambda^2 + 3*mπp^2))*mΩ^4 - 3*mπp^2*(-MK^2 + 5*mLambda^2 + 3*mLambda*mΞs + mΞs^2 + mπp^2)*mΩ^5 + (-3*mLambda*mπp^2 + 2*mΞs*(4*mLambda^2 + mπp^2))*mΩ^6 + (4*mLambda^2 + mπp^2)*mΩ^7) + mXim^2*(mπp^8*(3*MK^2 - 2*mLambda^2 + mπp^2) + mLambda*mΞs^7*(4*mLambda^2 + mπp^2) - mLambda*mΞs*mπp^6*(-18*MK^2 + 10*mLambda^2 + mπp^2) + 3*mΞs^4*mπp^4*(2*MK^2 + mLambda^2 + 2*mπp^2) - 3*mLambda*mΞs^5*mπp^2*(MK^2 + 5*mLambda^2 + 2*mπp^2) + 3*mLambda*mΞs^3*mπp^4*(7*MK^2 + 7*mLambda^2 + 2*mπp^2) - mΞs^6*mπp^2*(mLambda^2 + 4*mπp^2) + 3*mΞs^2*(9*MK^2*mπp^6 - mπp^8) + (2*mLambda*mπp^6*(3*MK^2 - 5*mLambda^2 + mπp^2) + 2*mLambda*mΞs^6*(4*mLambda^2 + mπp^2) - 2*mLambda*mΞs^4*mπp^2*(3*MK^2 + 7*mLambda^2 + mπp^2) - 2*mΞs*mπp^6*(-9*MK^2 + 8*mLambda^2 + 2*mπp^2) - mΞs^5*mπp^2*(mLambda^2 + 7*mπp^2) + 2*mLambda*mΞs^2*mπp^4*(12*MK^2 - 4*mLambda^2 + 11*mπp^2) + mΞs^3*mπp^4*(12*MK^2 - 7*mLambda^2 + 35*mπp^2))*mΩ + mπp^2*(3*mLambda*mΞs^5 - 3*mπp^6 + mΞs^4*(mLambda^2 - 8*mπp^2) + mΞs^3*(17*mLambda^3 + 5*mLambda*mπp^2) - 3*MK^2*(mLambda*mΞs^3 - 4*mΞs^2*mπp^2 + mπp^4) + mΞs^2*(-16*mLambda^2*mπp^2 + 44*mπp^4) + mΞs*(-8*mLambda^3*mπp^2 + mLambda*mπp^4))*mΩ^2 + (3*mLambda*mπp^4*(-3*MK^2 + 7*mLambda^2 - 2*mπp^2) + 3*mLambda*mΞs^4*(-4*mLambda^2 + mπp^2) + mLambda*mΞs^2*mπp^2*(3*MK^2 + 17*mLambda^2 + 5*mπp^2) + mΞs*mπp^4*(6*MK^2 - 7*mLambda^2 + 8*mπp^2) + mΞs^3*(2*mLambda^2*mπp^2 - 7*mπp^4))*mΩ^3 + (-12*mLambda^3*mΞs^3 + mΞs^2*mπp^2*(mLambda^2 - 5*mπp^2) + 3*mπp^4*(mLambda^2 + mπp^2) + 2*mLambda*mΞs*mπp^2*(3*MK^2 - 7*mLambda^2 + 2*mπp^2))*mΩ^4 + mπp^2*(3*MK^2*mLambda - 15*mLambda^3 - 3*mLambda*mΞs^2 + 6*mLambda*mπp^2 - mΞs*(mLambda^2 + 4*mπp^2))*mΩ^5 - (-8*mLambda^3*mΞs + mLambda^2*mπp^2 + 4*mLambda*mΞs*mπp^2 + mπp^4)*mΩ^6 + (4*mLambda^3 - 2*mLambda*mπp^2)*mΩ^7) - mXim*(3*mLambda*mΞs^6*mπp^2*(mLambda^2 + mπp^2) + 9*mLambda*mΞs^2*mπp^6*(mLambda^2 + mπp^2) - 3*mLambda*mπp^8*(-2*MK^2 + mLambda^2 + mπp^2) + 2*mΞs^7*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) - 2*mΞs*mπp^6*(-6*MK^4 + mLambda^4 + mLambda^2*mπp^2 + mπp^4 + 3*MK^2*(mLambda^2 - mπp^2)) - 3*mLambda*mΞs^4*mπp^4*(2*MK^2 + 3*(mLambda^2 + mπp^2)) + 3*mΞs^3*mπp^4*(2*MK^4 + MK^2*(3*mLambda^2 + mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)) - 3*mΞs^5*mπp^2*(MK^2*(mLambda^2 + 3*mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)) + (9*mLambda*mΞs^5*mπp^2*(mLambda^2 + mπp^2) + 6*mLambda*mΞs*mπp^6*(-2*MK^2 + mLambda^2 + 2*mπp^2) - 3*mLambda*mΞs^3*mπp^4*(6*MK^2 + 5*mLambda^2 + 7*mπp^2) + 4*mΞs^6*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mπp^6*(12*MK^4 - 18*MK^2*mLambda^2 + 4*mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mΞs^2*mπp^4*(12*MK^4 - 4*mLambda^4 + 12*MK^2*mπp^2 - mLambda^2*mπp^2 + 5*mπp^4) - 2*mΞs^4*mπp^2*(2*mLambda^4 + 2*mLambda^2*mπp^2 + 5*mπp^4 + 3*MK^2*(mLambda^2 + 3*mπp^2)))*mΩ + mπp^2*(12*MK^4*mΞs*mπp^2 - 9*mLambda^3*mπp^4 + 9*mLambda*mπp^6 + 12*mLambda*mΞs^2*mπp^2*(mLambda^2 - 3*mπp^2) + 3*mΞs^5*(mLambda^2 + 3*mπp^2) + 3*mΞs^4*(3*mLambda^3 + 5*mLambda*mπp^2) + 5*mΞs^3*(2*mLambda^4 - mLambda^2*mπp^2 - mπp^4) + 2*mΞs*(4*mLambda^4*mπp^2 - 11*mLambda^2*mπp^4 + mπp^6) - 3*MK^2*mΞs*(8*mLambda*mΞs*mπp^2 + 8*mπp^2*(mLambda^2 - mπp^2) + mΞs^2*(mLambda^2 + 7*mπp^2)))*mΩ^2 + (18*mLambda*mΞs^3*mπp^4 + 3*mLambda*mΞs*mπp^4*(-6*MK^2 + 11*mLambda^2 - 7*mπp^2) - 6*mΞs^4*(mLambda^4 - 2*mπp^4) + mΞs^2*mπp^2*(7*mLambda^4 - 5*mLambda^2*mπp^2 + 10*mπp^4 + 3*MK^2*(mLambda^2 - 5*mπp^2)) + 3*mπp^4*(2*MK^4 + 7*mLambda^4 - 2*mLambda^2*mπp^2 - mπp^4 + MK^2*(-7*mLambda^2 + mπp^2)))*mΩ^3 + (3*mLambda*mπp^4*(-2*MK^2 + 5*mLambda^2 - 3*mπp^2) - 3*mΞs^3*(2*mLambda^4 + mLambda^2*mπp^2 - 3*mπp^4) + mΞs^2*(-9*mLambda^3*mπp^2 + 15*mLambda*mπp^4) + 2*mΞs*mπp^2*(-5*mLambda^4 + mLambda^2*mπp^2 + mπp^4 + 3*MK^2*(mLambda^2 - mπp^2)))*mΩ^4 + 3*mπp^2*(-mLambda^2 + mπp^2)*(-MK^2 + 3*mLambda^2 + 3*mLambda*mΞs + mΞs^2 + mπp^2)*mΩ^5 + (mLambda^2 - mπp^2)*(-3*mLambda*mπp^2 + 2*mΞs*(2*mLambda^2 + mπp^2))*mΩ^6 + (2*mLambda^4 - mLambda^2*mπp^2 - mπp^4)*mΩ^7))*B0[mπp^2, mΞs^2, mΩ^2])/(1728*mΞs^2*mπp^4*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΩ^2*Pi^2) + ((-3*mXim^7*mΞs^3 - 3*mXim^6*mΞs^3*(mLambda + mΞs + mΩ) + MK^6*(mLambda*mΞs^3 + 2*mLambda*mΞs*mπp^2 + 2*mΞs^2*mπp^2 + mπp^4 + 2*(mLambda*mΞs^2 + mLambda*mπp^2 + mΞs*mπp^2)*mΩ + 2*(mLambda*mΞs + mπp^2)*mΩ^2 + mLambda*mΩ^3) - mΩ^3*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mLambda^2 - mπp^2)*(-3*mLambda^2 + 2*mΞs^2 + mπp^2) + (-mLambda^2 + mΞs^2)^2*(3*mLambda^2 + mLambda*mΞs - 2*mπp^2)*mΩ + 2*(2*mLambda^5 - 2*mLambda^3*mΞs^2 + mLambda*mΞs^4 - mLambda^3*mπp^2 + mΞs^3*(mLambda^2 - mπp^2))*mΩ^2 + 2*mLambda*(mLambda^3 + mΞs^3)*mΩ^3 + mLambda*(mLambda^2 - mLambda*mΞs + mΞs^2)*mΩ^4) - MK^4*((mLambda + mΞs)*(mΞs^2 - mπp^2)*(-2*mLambda^2*mΞs + mLambda*mΞs^2 - mLambda*mπp^2 + 2*mΞs*mπp^2) + 2*(mLambda*mΞs^4 + 2*mLambda^3*mπp^2 - 2*mLambda*mΞs^2*mπp^2 - mLambda*mπp^4 + 2*mΞs*mπp^2*(mLambda^2 - mπp^2))*mΩ + 2*(2*mLambda*mΞs^3 + 3*mLambda^2*mπp^2 - mπp^4 + mΞs^2*(mLambda^2 + mπp^2) + mΞs*(3*mLambda^3 - mLambda*mπp^2))*mΩ^2 + mLambda*(5*mLambda^2 + 3*mLambda*mΞs + 5*mΞs^2)*mΩ^3 + 2*(mLambda^2 + 2*mLambda*mΞs + mπp^2)*mΩ^4 + 2*mLambda*mΩ^5) + MK^2*mΩ*(2*(-mLambda + mΞs)*(mLambda + mΞs)^2*(mLambda^2 - mπp^2)*(mΞs^2 - mπp^2) + 2*(mLambda + mΞs)*(-2*mLambda^3*mΞs^2 + mLambda*mΞs^4 + 2*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*mΞs*(mLambda^2 - mπp^2)^2)*mΩ + (4*mLambda*mΞs^4 + 2*mΞs^3*(mLambda^2 - mπp^2) - 4*mLambda*mΞs^2*(mLambda^2 + mπp^2) + 2*mΞs*(3*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4) + mLambda*(7*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4))*mΩ^2 + mLambda*(5*mLambda^3 + 6*mLambda^2*mΞs + 2*mLambda*mΞs^2 + 5*mΞs^3 - 4*mΞs*mπp^2)*mΩ^3 + 2*(3*mLambda^3 + 2*mLambda*mΞs^2 - mLambda*mπp^2 + mΞs*(mLambda^2 - mπp^2))*mΩ^4 + 2*mLambda*(mLambda + mΞs)*mΩ^5 + mLambda*mΩ^6) + mXim^5*mΞs*(-2*(-mLambda^2 + mLambda*mΞs + 2*mΞs^2)*(mΞs^2 - mπp^2) - mΞs*(4*mLambda^2 + 5*mLambda*mΞs + mΞs^2)*mΩ + (2*mLambda^2 - 2*mLambda*mΞs + 5*mΞs^2)*mΩ^2 + MK^2*(7*mΞs^2 + 2*mπp^2 + 4*mΞs*mΩ - 2*mΩ^2)) + mXim^4*mΞs*(-2*(-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2) + 2*(mLambda + mΞs)*(-2*mLambda^2*mΞs + mLambda*mΞs^2 - mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ + 2*(mLambda^3 - mLambda^2*mΞs + mLambda*mΞs^2 + 3*mΞs^3)*mΩ^2 + (2*mLambda^2 - 2*mLambda*mΞs + 5*mΞs^2)*mΩ^3 + MK^2*(7*mLambda*mΞs^2 + 5*mΞs^3 + 2*mLambda*mπp^2 + 4*mΞs*mπp^2 + 2*(2*mLambda*mΞs + 3*mΞs^2 + mπp^2)*mΩ - 2*mLambda*mΩ^2 - 2*mΩ^3)) + mXim^3*(-((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)^2) - 2*mLambda*(-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)*mΩ + 2*(mLambda + mΞs)*(2*mΞs^4 - mLambda^2*mπp^2 + mΞs^2*(2*mLambda^2 - 3*mπp^2) - 2*mΞs*(mLambda^3 - mLambda*mπp^2))*mΩ^2 + 2*(mLambda^4 + mLambda^3*mΞs + 3*mLambda^2*mΞs^2 + 4*mLambda*mΞs^3 + mΞs^4)*mΩ^3 + (mLambda^3 - 3*mLambda^2*mΞs + 3*mLambda*mΞs^2 - 2*mΞs^3)*mΩ^4 + MK^4*(-5*mΞs^3 - 4*mΞs*mπp^2 - 2*(3*mΞs^2 + mπp^2)*mΩ + 2*mΩ^3) + MK^2*((mΞs^2 - mπp^2)*(-4*mLambda^2*mΞs + 3*mLambda*mΞs^2 + 6*mΞs^3 + mLambda*mπp^2 + 2*mΞs*mπp^2) + 2*(4*mLambda*mΞs^3 + 3*mΞs^4 + 2*mLambda^2*mπp^2 + mLambda*mΞs*mπp^2 + 2*mΞs^2*(mLambda^2 - mπp^2))*mΩ + (4*mLambda^2*mΞs + 4*mLambda*mΞs^2 - 4*mΞs^3 + 2*mLambda*mπp^2)*mΩ^2 - 2*(2*mLambda^2 + mLambda*mΞs + 2*mΞs^2)*mΩ^3 + (-mLambda + 2*mΞs)*mΩ^4)) + mXim^2*(MK^4*(-5*mLambda*mΞs^3 - 2*mΞs^4 - 4*mLambda*mΞs*mπp^2 - 6*mΞs^2*mπp^2 - mπp^4 - (6*mLambda*mΞs^2 + 3*mΞs^3 + 2*mLambda*mπp^2 + 4*mΞs*mπp^2)*mΩ - 2*mΞs^2*mΩ^2 + 2*mLambda*mΩ^3 + mΩ^4) + mΩ*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)*(-2*mLambda^2 + mΞs^2 + mπp^2) - 2*(-mLambda + mΞs)*(mLambda + mΞs)^2*(-2*mLambda^2*mΞs + mLambda*mΞs^2 - mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ - 2*(mLambda + mΞs)*(-mLambda^4 + mΞs^4 + mLambda^2*mπp^2 + mΞs^2*(-4*mLambda^2 + 3*mπp^2) + 2*mΞs*(mLambda^3 - mLambda*mπp^2))*mΩ^2 + (2*mLambda^4 - 2*mLambda^3*mΞs + 2*mLambda^2*mΞs^2 + 3*mLambda*mΞs^3 - 3*mΞs^4)*mΩ^3 + (mLambda^3 - 3*mLambda^2*mΞs + 3*mLambda*mΞs^2 - 2*mΞs^3)*mΩ^4) + MK^2*((mLambda + mΞs)*(mΞs^2 - mπp^2)*(-4*mLambda^2*mΞs + mLambda*mΞs^2 + 2*mΞs^3 - mLambda*mπp^2 + 2*mΞs*mπp^2) + (mLambda*mΞs^4 + 2*mΞs^5 + 4*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*mΞs^3*(mLambda^2 - 4*mπp^2) + 4*mΞs^2*(mLambda^3 - 2*mLambda*mπp^2) + mΞs*(6*mLambda^2*mπp^2 - 2*mπp^4))*mΩ + 2*(2*mLambda^3*mΞs + mΞs^4 + mLambda^2*mπp^2 + 4*mΞs^2*(mLambda^2 - mπp^2))*mΩ^2 + 2*(-2*mLambda^3 + mLambda^2*mΞs + mLambda*mΞs^2 + mΞs^3 + mLambda*mπp^2)*mΩ^3 + (-3*mLambda^2 + mLambda*mΞs + 2*mΞs^2)*mΩ^4 + (-mLambda + 2*mΞs)*mΩ^5)) + mXim*(MK^6*(mΞs + mΩ)*(mΞs^2 + 2*mπp^2 + mΞs*mΩ + mΩ^2) - mΩ^2*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)*(-2*mLambda^2 + mΞs^2 + mπp^2) + (-mLambda + mΞs)*(mLambda + mΞs)^2*(-3*mLambda^3 - 2*mLambda^2*mΞs + mLambda*mΞs^2 + 2*mΞs^3 + 2*mLambda*mπp^2)*mΩ + 2*(mLambda + mΞs)*(mLambda^4 - 2*mLambda^3*mΞs + mLambda*mΞs^3 + mΞs^4 - mLambda^2*mπp^2 + mLambda*mΞs*mπp^2 - mΞs^2*mπp^2)*mΩ^2 + (2*mLambda^4 + 2*mLambda^3*mΞs + 2*mLambda^2*mΞs^2 + 3*mLambda*mΞs^3 + mΞs^4)*mΩ^3 + mLambda*(mLambda^2 - mLambda*mΞs + mΞs^2)*mΩ^4) - MK^4*((mΞs^2 - mπp^2)*(-2*mLambda^2*mΞs + mLambda*mΞs^2 + 2*mΞs^3 + mLambda*mπp^2 + 2*mΞs*mπp^2) + (3*mLambda*mΞs^3 + 4*mΞs^4 + 4*mLambda^2*mπp^2 + 2*mLambda*mΞs*mπp^2 - 2*mΞs^2*mπp^2 - mπp^4)*mΩ + mΞs*(6*mLambda^2 + 4*mLambda*mΞs + 5*mΞs^2 - 4*mπp^2)*mΩ^2 + (5*mLambda^2 + 3*mLambda*mΞs + 4*mΞs^2)*mΩ^3 + (mLambda + 2*mΞs)*mΩ^4 + mΩ^5) + MK^2*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)^2 + (mLambda + mΞs)*(mΞs^2 - mπp^2)*(-2*mLambda^3 + mLambda*mΞs^2 + 2*mΞs^3 + mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ + (5*mLambda*mΞs^4 + 4*mΞs^5 - 2*mLambda^3*mπp^2 + mLambda*mπp^4 + 2*mΞs^3*(mLambda^2 - 2*mπp^2) + 4*mΞs^2*(mLambda^3 - 2*mLambda*mπp^2) + 2*mΞs*(2*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4))*mΩ^2 + (7*mLambda^4 + 8*mLambda^3*mΞs + 6*mLambda*mΞs^3 + 5*mΞs^4 - 2*mLambda^2*mπp^2 - 4*mLambda*mΞs*mπp^2)*mΩ^3 + (3*mLambda^3 + 5*mLambda*mΞs^2 + 4*mΞs^3 - 2*mLambda*mπp^2 + mΞs*(mLambda^2 - 2*mπp^2))*mΩ^4 + (3*mLambda^2 + 3*mLambda*mΞs + 2*mΞs^2)*mΩ^5 + mLambda*mΩ^6)))*C0[mXim^2, mLambda^2, mπp^2, mΩ^2, MK^2, mΞs^2])/(288*mΞs^2*(mLambda^2 + 2*mLambda*mXim + mXim^2 - mπp^2)*mΩ^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - ((-mDelta + mΩ)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(4*Sqrt[3]*f^3) - (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(4*Sqrt[3]*f^3) - (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + ((-mDelta + mΩ)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(4*Sqrt[3]*f^3) + (Sqrt[3]*hD*(mLambda - mN)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(256*f^3*Pi^2) + (hD*(-mN + mSigma)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(256*Sqrt[3]*f^3*Pi^2) + ((hD - 3*hF)*(-mN + mXim)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(128*Sqrt[3]*f^3*Pi^2) + ((Dd - 3*F)*(Dd + 3*F)*(hD + 3*hF)*(((mLambda^2 + mN*mXim)*A0[MK^2])/(32*mLambda*mXim*Pi^2) - ((mLambda + mXim)*A0[mLambda^2])/(32*mXim*Pi^2) - ((mLambda + mN)*A0[mN^2])/(32*mLambda*Pi^2) + ((mLambda + mN)*(mLambda^4 + mLambda^2*mN^2 - 2*mLambda*(MK^2 + (mLambda - mN)*mN)*mXim - (MK^2 + mLambda^2 + 2*mLambda*mN - mN^2)*mXim^2 - mLambda^2*mπp^2 + 2*mLambda*mN*mπp^2 - mN^2*mπp^2 + MK^2*(-mLambda^2 + mπp^2))*B0[mLambda^2, MK^2, mN^2])/(32*mLambda*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mLambda + mXim)*(-2*MK^2*mLambda*mXim - 2*(mLambda + mN)*mXim^3 + mXim^4 + 2*mLambda*mXim*mπp^2 - (MK^2 - mLambda^2)*(mLambda^2 - mπp^2) - mXim^2*(MK^2 + 2*mLambda^2 - 2*mLambda*mN - 2*mN^2 + mπp^2))*B0[mXim^2, MK^2, mLambda^2])/(32*mXim*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) - ((mLambda + mN)*(mLambda + mXim)*(mLambda^2 + mLambda*mN + (mLambda + mN)*mXim - mπp^2)*B0[mπp^2, mLambda^2, mN^2])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mLambda + mN)*(mLambda + mXim)*(mLambda^4 + mLambda^3*(-mLambda + mN) - mLambda^3*mXim + mLambda*(-mLambda + mN)^2*mXim - MK^2*(mLambda + mN)*mXim - mN^2*mXim^2 + mN*mXim^3 - mLambda*(-mLambda + mN)*(mLambda^2 - mπp^2) + (-mLambda + mN)*mXim*(mN^2 - mπp^2) + MK^2*(-mLambda^2 - mLambda*mN + mπp^2))*C0[mXim^2, mLambda^2, mπp^2, mLambda^2, MK^2, mN^2])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + ((Dd - 3*F)*(Dd + 3*F)*(hD + 3*hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd + F)*(Dd + 3*F)*(hD - hF)*(((mLambda*mSigma + mN*mXim)*A0[MK^2])/(32*mLambda*mXim*Pi^2) - ((mLambda + mN)*A0[mN^2])/(32*mLambda*Pi^2) - ((mSigma + mXim)*A0[mSigma^2])/(32*mXim*Pi^2) + ((mLambda + mN)*(mLambda^4 - 2*mLambda^3*mN + mLambda^2*mN^2 - 2*mLambda^3*mSigma + 2*mLambda^2*mN*mSigma + 2*mLambda^2*mSigma^2 - 2*mLambda*(MK^2 + (mLambda - mN)*mN)*mXim - (MK^2 + mLambda^2 + 2*mLambda*mN - mN^2)*mXim^2 - mLambda^2*mπp^2 + 2*mLambda*mN*mπp^2 - mN^2*mπp^2 + MK^2*(-mLambda^2 + mπp^2))*B0[mLambda^2, MK^2, mN^2])/(32*mLambda*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mSigma + mXim)*(-2*MK^2*mLambda*mXim - 2*(mN + mSigma)*mXim^3 + mXim^4 - (MK^2 - mSigma^2)*(mLambda^2 - mπp^2) + 2*mSigma*mXim*(-mLambda^2 + mLambda*mSigma + mπp^2) - mXim^2*(MK^2 + mLambda^2 - 2*mN^2 + 2*mLambda*mSigma - 2*mN*mSigma - mSigma^2 + mπp^2))*B0[mXim^2, MK^2, mSigma^2])/(32*mXim*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) - ((mLambda + mN)*(mSigma + mXim)*(mLambda*mN + mLambda*mSigma + (mN + mSigma)*mXim - mπp^2)*B0[mπp^2, mN^2, mSigma^2])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mLambda + mN)*(mSigma + mXim)*(mLambda*(-mLambda + mN)*mSigma^2 + mLambda*mSigma^3 + (-mLambda + mN)^2*mSigma*mXim - mLambda*mSigma^2*mXim - MK^2*(mN + mSigma)*mXim - mN*(-mLambda + mN + mSigma)*mXim^2 + mN*mXim^3 - (-mLambda + mN)*mSigma*(mLambda^2 - mπp^2) + (-mLambda + mN)*mXim*(mN^2 - mπp^2) + MK^2*(-(mLambda*mN) - mLambda*mSigma + mπp^2))*C0[mXim^2, mLambda^2, mπp^2, mSigma^2, MK^2, mN^2])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*f^3) + (Sqrt[3]*(Dd + F)*(Dd + 3*F)*(hD - hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*f^3) + (Dd*(Dd + 3*F)*(hD - 3*hF)*(-1/16*A0[mLambda^2]/Pi^2 - A0[mXim^2]/(16*Pi^2) + A0[(4*MK^2)/3 - Mπ^2/3]/(16*Pi^2) + ((2*mLambda^2*mXim^2 - 2*mLambda*mXim*((4*MK^2)/3 - Mπ^2/3) - mXim^2*((4*MK^2)/3 + 2*mLambda^2 - Mπ^2/3) + ((4*MK^2)/3 - Mπ^2/3)*(-mLambda^2 + mπp^2))*B0[mLambda^2, mLambda^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mXim^4 - 2*mXim^3*(mLambda + mXim) - 2*mLambda*mXim*((4*MK^2)/3 - Mπ^2/3) - ((4*MK^2)/3 - mXim^2 - Mπ^2/3)*(mLambda^2 - mπp^2) + 2*mXim^2*(-mLambda^2 + mLambda*mXim + mπp^2) - mXim^2*((4*MK^2)/3 - mLambda^2 - mXim^2 - Mπ^2/3 + mπp^2))*B0[mXim^2, mXim^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) - (mLambda*mXim*(mLambda^2 + mLambda*mXim + mXim*(mLambda + mXim) - mπp^2)*B0[mπp^2, mLambda^2, mXim^2])/(4*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + (mLambda*mXim*(-(mXim*(mLambda + mXim)*((4*MK^2)/3 - Mπ^2/3)) + ((4*MK^2)/3 - Mπ^2/3)*(-mLambda^2 - mLambda*mXim + mπp^2))*C0[mXim^2, mLambda^2, mπp^2, mXim^2, (4*MK^2)/3 - Mπ^2/3, mLambda^2])/(4*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) - ((-mN + mXim)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd - F)*(hD + hF)*(-1/32*((mLambda + mSigma)*A0[mSigma^2])/(mLambda*Pi^2) - A0[mXim^2]/(16*Pi^2) + ((mLambda*mXim + mSigma*mXim)*A0[Mπ^2])/(32*mLambda*mXim*Pi^2) + ((mLambda + mSigma)*(mLambda^4 - 2*mLambda^3*mSigma + mLambda^2*mSigma^2 - 2*mLambda^3*mXim + 2*mLambda^2*mSigma*mXim + 2*mLambda^2*mXim^2 - 2*mLambda*mXim*((mLambda - mSigma)*mSigma + Mπ^2) - mXim^2*(mLambda^2 + 2*mLambda*mSigma - mSigma^2 + Mπ^2) - mLambda^2*mπp^2 + 2*mLambda*mSigma*mπp^2 - mSigma^2*mπp^2 + Mπ^2*(-mLambda^2 + mπp^2))*B0[mLambda^2, mSigma^2, Mπ^2])/(32*mLambda*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mXim^4 - 2*mXim^3*(mSigma + mXim) - 2*mLambda*mXim*Mπ^2 - (-mXim^2 + Mπ^2)*(mLambda^2 - mπp^2) + 2*mXim^2*(-mLambda^2 + mLambda*mXim + mπp^2) - mXim^2*(mLambda^2 - 2*mSigma^2 + 2*mLambda*mXim - 2*mSigma*mXim - mXim^2 + Mπ^2 + mπp^2))*B0[mXim^2, mXim^2, Mπ^2])/(16*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) - ((mLambda + mSigma)*mXim*(mLambda*mSigma + mLambda*mXim + mXim*(mSigma + mXim) - mπp^2)*B0[mπp^2, mSigma^2, mXim^2])/(8*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + ((mLambda + mSigma)*mXim*(mLambda*(-mLambda + mSigma)*mXim^2 + (-mLambda + mSigma)^2*mXim^2 + mSigma*mXim^3 - mSigma*mXim^2*(-mLambda + mSigma + mXim) - mXim*(mSigma + mXim)*Mπ^2 - (-mLambda + mSigma)*mXim*(mLambda^2 - mπp^2) + (-mLambda + mSigma)*mXim*(mSigma^2 - mπp^2) + Mπ^2*(-(mLambda*mSigma) - mLambda*mXim + mπp^2))*C0[mXim^2, mLambda^2, mπp^2, mXim^2, Mπ^2, mSigma^2])/(8*(mLambda + mXim - mπp)*(mLambda + mXim + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) - ((-mN + mXim)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(4*f^3) + (Dd*(Dd + 3*F)*(hD - 3*hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) + ((-mN + mXim)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd - F)*(hD + hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) + ((-mN + mXim)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(4*f^3) + (Sqrt[3]*hD*(A0[MK^2]/(32*Pi^2) + (mXim*A0[MK^2])/(32*mLambda*Pi^2) + A0[mLambda^2]/(32*Pi^2) - (mXim*A0[mLambda^2])/(32*mLambda*Pi^2) + (MK^2*B0[mLambda^2, MK^2, mLambda^2])/(32*Pi^2) - (mLambda^2*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) - (MK^2*mXim*B0[mLambda^2, MK^2, mLambda^2])/(32*mLambda*Pi^2) + (mLambda*mXim*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) - ((mLambda - mN)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*f^3) + (hD*((mSigma*A0[MK^2])/(32*mLambda*Pi^2) + (mXim*A0[MK^2])/(32*mLambda*Pi^2) + A0[mSigma^2]/(16*Pi^2) - (mSigma*A0[mSigma^2])/(32*mLambda*Pi^2) - (mXim*A0[mSigma^2])/(32*mLambda*Pi^2) + (MK^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) - (mLambda^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) - (MK^2*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (3*mLambda*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) + (mSigma^3*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (MK^2*mXim*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) + (mLambda*mXim*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) + (mSigma*mXim*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) + (mSigma^2*mXim*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - ((-mN + mSigma)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*Sqrt[3]*f^3) + ((hD - 3*hF)*(A0[mXim^2]/(16*Pi^2) - (mXim*A0[mXim^2])/(16*mLambda*Pi^2) + (mXim*A0[Mπ^2])/(16*mLambda*Pi^2) - (mLambda^2*B0[mLambda^2, mXim^2, Mπ^2])/(16*Pi^2) - (mLambda*mXim*B0[mLambda^2, mXim^2, Mπ^2])/(16*Pi^2) + (mXim^2*B0[mLambda^2, mXim^2, Mπ^2])/(16*Pi^2) + (mXim^3*B0[mLambda^2, mXim^2, Mπ^2])/(16*mLambda*Pi^2) + (Mπ^2*B0[mLambda^2, mXim^2, Mπ^2])/(16*Pi^2) - (mXim*Mπ^2*B0[mLambda^2, mXim^2, Mπ^2])/(16*mLambda*Pi^2) - ((-mN + mXim)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(4*Sqrt[3]*f^3)}, {Xi0, -((-1/48*((hD - 3*hF)*A0[MK^2])/(Sqrt[3]*f^3*Pi^2) - ((hD - 3*hF)*A0[Mπ^2])/(256*Sqrt[3]*f^3*Pi^2) - (Sqrt[3]*(hD - 3*hF)*A0[(4*MK^2)/3 - Mπ^2/3])/(256*f^3*Pi^2))/Sqrt[2]) - (Sqrt[3/2]*(hD + hF)*(-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(128*f^3*Pi^2) - (Sqrt[3/2]*(hD + hF)*(-1/32*(mLambda*A0[MK^2])/(mXi0*Pi^2) - (mSigma*A0[MK^2])/(32*mXi0*Pi^2) - A0[mSigma^2]/(16*Pi^2) + (mLambda*A0[mSigma^2])/(32*mXi0*Pi^2) + (mSigma*A0[mSigma^2])/(32*mXi0*Pi^2) - (MK^2*B0[mXi0^2, MK^2, mSigma^2])/(16*Pi^2) - (mLambda*mSigma*B0[mXi0^2, MK^2, mSigma^2])/(16*Pi^2) + (MK^2*mLambda*B0[mXi0^2, MK^2, mSigma^2])/(32*mXi0*Pi^2) + (MK^2*mSigma*B0[mXi0^2, MK^2, mSigma^2])/(32*mXi0*Pi^2) - (mLambda*mSigma^2*B0[mXi0^2, MK^2, mSigma^2])/(32*mXi0*Pi^2) - (mSigma^3*B0[mXi0^2, MK^2, mSigma^2])/(32*mXi0*Pi^2) - (mLambda*mXi0*B0[mXi0^2, MK^2, mSigma^2])/(32*Pi^2) + (3*mSigma*mXi0*B0[mXi0^2, MK^2, mSigma^2])/(32*Pi^2) + (mXi0^2*B0[mXi0^2, MK^2, mSigma^2])/(16*Pi^2) - ((-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(16*Pi^2)))/(8*f^3) - (-1/4*(hC*^2*((2*mLambda*mXi0^7*mπp^2 + 2*mLambda*mXi0^6*mπp^2*(-mLambda + mΞs - mΣs) - 2*mLambda*(-mΞs^4 + Mπ^4)*mπp^2*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΣs) + 2*mLambda*mXi0^5*mπp^2*(mLambda^2 - 4*mΞs^2 - 6*Mπ^2 + mπp^2 + mLambda*mΣs + 5*mΣs^2 - 2*mΞs*(mLambda + mΣs)) - 2*mXi0^4*(mLambda*mΞs^5 + mπp^2*(2*mLambda^4 - 8*mLambda^2*Mπ^2 + Mπ^4 + mLambda^2*mπp^2) + 2*mLambda*mΞs^4*mΣs + mLambda*mπp^2*(2*mLambda^2 - 5*Mπ^2 + mπp^2)*mΣs + 10*mLambda*mπp^2*mΣs^3 - mπp^2*mΣs^4 + mLambda*mΣs^5 + mLambda*mΞs^3*(8*mπp^2 + 3*mΣs^2) + mLambda*mΞs^2*(-2*mLambda*mπp^2 - 2*mπp^2*mΣs + 3*mΣs^3) + mLambda*mΞs*(3*Mπ^2*mπp^2 - 2*mπp^4 - 5*mLambda*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 2*mΣs^4)) + mXi0^3*(2*mLambda^2*mΞs^5 + mLambda*mπp^2*(27*Mπ^4 - 8*Mπ^2*(mLambda^2 + 2*mπp^2) + 2*(mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4)) - 2*mπp^2*(mLambda^2*Mπ^2 + Mπ^4 - 2*mLambda^2*mπp^2)*mΣs - 2*mLambda*mπp^2*(3*mLambda^2 + 11*Mπ^2 + mπp^2)*mΣs^2 + 16*mLambda^2*mπp^2*mΣs^3 - 28*mLambda*mπp^2*mΣs^4 + 2*(mLambda^2 + mπp^2)*mΣs^5 + mLambda*mΞs^4*(27*mπp^2 + 4*mLambda*mΣs) + 2*mLambda*mΞs^3*(10*mLambda*mπp^2 + 12*mπp^2*mΣs + 3*mLambda*mΣs^2) + 2*mLambda*mΞs^2*(mπp^2*(-3*mLambda^2 + 13*Mπ^2 - 8*mπp^2) + mLambda*mπp^2*mΣs - 7*mπp^2*mΣs^2 + 3*mLambda*mΣs^3) + 2*mΞs*(-(mπp^2*(2*mLambda^4 - 11*mLambda^2*Mπ^2 + Mπ^4 + 3*mLambda^2*mπp^2)) + mLambda*mπp^2*(13*Mπ^2 - 4*(3*mLambda^2 + mπp^2))*mΣs - 10*mLambda^2*mπp^2*mΣs^2 - 6*mLambda*mπp^2*mΣs^3 + (2*mLambda^2 + mπp^2)*mΣs^4)) + mXi0^2*(2*mΞs^5*(mLambda^3 - mLambda*mπp^2) + 2*mπp^2*(Mπ^4*(-27*mLambda^2 + mπp^2) - mLambda^4*(mLambda^2 + mπp^2) + 4*mLambda^2*Mπ^2*(2*mLambda^2 + mπp^2)) - 2*mLambda*mπp^2*(2*mLambda^4 + 25*Mπ^4 + 3*mLambda^2*mπp^2 + mπp^4 - Mπ^2*(11*mLambda^2 + 7*mπp^2))*mΣs + 4*mLambda^2*mπp^2*(mLambda^2 - Mπ^2 + mπp^2)*mΣs^2 + 20*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^3 - mπp^2*(mLambda^2 + 2*mπp^2)*mΣs^4 + mLambda*(2*mLambda^2 + mπp^2)*mΣs^5 + mLambda*mΞs^4*(-(mLambda*mπp^2) + 4*mLambda^2*mΣs - 3*mπp^2*mΣs) + 2*mLambda*mΞs^3*(8*mπp^2*(mLambda^2 - mπp^2) - 6*mLambda*mπp^2*mΣs + 3*(mLambda^2 + mπp^2)*mΣs^2) + 2*mLambda*mΞs^2*(2*mLambda*mπp^2*(-Mπ^2 + mπp^2) + (-10*mLambda^2*mπp^2 + 4*mπp^4)*mΣs - 4*mLambda*mπp^2*mΣs^2 + 3*(mLambda^2 + mπp^2)*mΣs^3) + mLambda*mΞs*(mπp^2*(5*Mπ^4 + 2*(mLambda^2 + mπp^2)^2 - 2*Mπ^2*(mLambda^2 + 5*mπp^2)) - 2*mLambda*mπp^2*(-5*mLambda^2 + 8*Mπ^2 + mπp^2)*mΣs + 2*mπp^2*(mLambda^2 - 7*mπp^2)*mΣs^2 - 12*mLambda*mπp^2*mΣs^3 + (4*mLambda^2 + 3*mπp^2)*mΣs^4)) + mXi0*(mΞs^5*(-2*mLambda^4 + mLambda^2*mπp^2) + mLambda*mπp^2*(-64*Mπ^6 + Mπ^4*(27*mLambda^2 + 28*mπp^2) - 4*Mπ^2*(3*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4) + 2*(mLambda^6 + mLambda^4*mπp^2 + mLambda^2*mπp^4 + mπp^6)) + mπp^2*(2*mLambda^2*(mLambda^2 + mπp^2)^2 + Mπ^4*(5*mLambda^2 + 2*mπp^2) - 2*Mπ^2*(3*mLambda^4 + 5*mLambda^2*mπp^2))*mΣs - 2*mLambda*mπp^2*(4*(mLambda^2 + mπp^2)^2 - Mπ^2*(13*mLambda^2 + 11*mπp^2))*mΣs^2 - 16*mLambda^2*mπp^2*(mLambda^2 + mπp^2)*mΣs^3 + 27*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^4 - 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^5 + mLambda*mΞs^4*(-28*mLambda^2*mπp^2 + 27*mπp^4 - 4*mLambda^3*mΣs + 3*mLambda*mπp^2*mΣs) - 2*mLambda*mΞs^3*(mLambda^2 - mπp^2)*(10*mLambda*mπp^2 + 6*mπp^2*mΣs + 3*mLambda*mΣs^2) + 2*mLambda*mΞs^2*(mLambda^2 - mπp^2)*(mπp^2*(5*mLambda^2 - 11*Mπ^2 + 4*mπp^2) + 7*mLambda*mπp^2*mΣs - 7*mπp^2*mΣs^2 - 3*mLambda*mΣs^3) + mΞs*(-2*mπp^2*(Mπ^4*(25*mLambda^2 - mπp^2) - Mπ^2*(5*mLambda^4 + 7*mLambda^2*mπp^2) + mLambda^2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)) - 2*mLambda*mπp^2*(8*Mπ^4 + 2*mLambda^2*(mLambda^2 + 2*mπp^2) - Mπ^2*(13*mLambda^2 + 5*mπp^2))*mΣs + 4*mLambda^2*mπp^2*(mLambda^2 + 2*mπp^2)*mΣs^2 + 12*mLambda*mπp^2*(2*mLambda^2 + mπp^2)*mΣs^3 - (4*mLambda^4 + 3*mLambda^2*mπp^2 + 2*mπp^4)*mΣs^4)))/(3456*mLambda*mXi0*mΞs^2*mπp^2*mΣs^2*Pi^2) + ((2*mXi0^7*mπp^4 + 2*(-mΞs^2 + Mπ^2)^2*mπp^4*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΣs) + mXi0^6*(-2*mΞs^5 - 2*mLambda*mπp^4 - 4*mΞs^4*mΣs - 5*mπp^4*mΣs - 7*mπp^2*mΣs^3 + 2*mΣs^5 - 2*mΞs^3*(-3*mπp^2 + mΣs^2) + 2*mΞs^2*(2*mπp^2*mΣs + mΣs^3) + mΞs*(5*mπp^4 - 6*mπp^2*mΣs^2 + 4*mΣs^4)) + mXi0^5*(2*mLambda*mΞs^5 + mπp^4*(mLambda^2 - 7*Mπ^2 + 2*mπp^2) + 4*mπp^4*mΣs^2 + 7*mLambda*mπp^2*mΣs^3 - 2*mπp^2*mΣs^4 - 2*mLambda*mΣs^5 + mΞs^4*(-mπp^2 + 4*mLambda*mΣs) + 2*mΞs^3*(-3*mLambda*mπp^2 - 2*mπp^2*mΣs + mLambda*mΣs^2) - mΞs^2*(7*mπp^4 + 4*mLambda*mπp^2*mΣs + 6*mπp^2*mΣs^2 + 2*mLambda*mΣs^3) - mΞs*(7*mLambda*mπp^4 + 6*mπp^4*mΣs - 6*mLambda*mπp^2*mΣs^2 + 5*mπp^2*mΣs^3 + 4*mLambda*mΣs^4)) + mXi0^4*(mΞs^5*(2*mLambda^2 - mπp^2) - mLambda*mπp^4*(mLambda^2 - 7*Mπ^2 + mπp^2) + mπp^4*(-3*mLambda^2 + 14*Mπ^2 - 4*mπp^2)*mΣs + mLambda*mπp^4*mΣs^2 + mπp^2*(4*mLambda^2 + 3*Mπ^2 + 7*mπp^2)*mΣs^3 + mLambda*mπp^2*mΣs^4 - 2*(mLambda^2 + mπp^2)*mΣs^5 + mΞs^4*(-(mLambda*mπp^2) + 4*mLambda^2*mΣs - 2*mπp^2*mΣs) + mΞs^3*(mπp^2*(-9*mLambda^2 + 3*Mπ^2 + 8*mπp^2) - mLambda*mπp^2*mΣs + 2*(mLambda^2 - 2*mπp^2)*mΣs^2) - mΞs^2*(3*mLambda*mπp^4 + mπp^2*(10*mLambda^2 - 6*Mπ^2 - 3*mπp^2)*mΣs + (2*mLambda^2 + 5*mπp^2)*mΣs^3) + mΞs*(mπp^4*(-4*mLambda^2 - 2*Mπ^2 + mπp^2) - 6*mLambda*mπp^4*mΣs + 6*mπp^2*(Mπ^2 + mπp^2)*mΣs^2 + mLambda*mπp^2*mΣs^3 - 4*(mLambda^2 + mπp^2)*mΣs^4)) + mXi0^3*(-2*mΞs^5*(mLambda^3 - mLambda*mπp^2) + mπp^4*(5*Mπ^4 + Mπ^2*(mLambda^2 - 5*mπp^2) + mπp^2*(mLambda^2 + 2*mπp^2)) + mLambda*mπp^4*(2*mLambda^2 - Mπ^2 + mπp^2)*mΣs - 2*mπp^4*(mLambda^2 + 2*mπp^2)*mΣs^2 - mLambda*mπp^2*(4*mLambda^2 + 3*Mπ^2 + 2*mπp^2)*mΣs^3 + mπp^2*(mLambda^2 + 2*mπp^2)*mΣs^4 + mLambda*(2*mLambda^2 + mπp^2)*mΣs^5 - 2*mΞs^4*(mLambda^2 - mπp^2)*(-mπp^2 + 2*mLambda*mΣs) + mΞs^3*(3*mLambda*mπp^2*(3*mLambda^2 - Mπ^2 - 3*mπp^2) + 5*mπp^2*(mLambda^2 - 2*mπp^2)*mΣs + (-2*mLambda^3 + 5*mLambda*mπp^2)*mΣs^2) + mΞs^2*(mπp^4*(12*mLambda^2 - 2*Mπ^2 - 11*mπp^2) + mLambda*mπp^2*(10*mLambda^2 - 6*Mπ^2 - 3*mπp^2)*mΣs + 6*mπp^2*(mLambda^2 + mπp^2)*mΣs^2 + 2*(mLambda^3 + 2*mLambda*mπp^2)*mΣs^3) + mΞs*(3*mLambda*mπp^4*(mLambda^2 + 3*Mπ^2 - 2*mπp^2) + mπp^4*(3*mLambda^2 + 14*Mπ^2 - 12*mπp^2)*mΣs - 3*mLambda*mπp^2*(2*Mπ^2 + mπp^2)*mΣs^2 + (4*mLambda^2*mπp^2 + 5*mπp^4)*mΣs^3 + 2*mLambda*(2*mLambda^2 + mπp^2)*mΣs^4)) - mXi0*(-mΞs^2 + Mπ^2)*mπp^4*(Mπ^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΣs) - mΞs*(mLambda*mΞs^2 - 4*(mLambda^2 - mπp^2)*(mLambda + mΣs) + mΞs*(-2*mLambda^2 + 3*mπp^2 + mLambda*mΣs))) - mXi0^2*mπp^4*(Mπ^4*(5*mLambda + 4*mΞs + 7*mΣs) + Mπ^2*(-5*mΞs^3 - mΞs^2*(9*mLambda + 8*mΣs) + (mLambda + mΣs)*(mLambda^2 - 4*mπp^2 + 3*mΣs^2) + mΞs*(-3*mLambda^2 - 2*mπp^2 + mLambda*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 + mΞs^2*(4*mLambda + mΣs) - (mLambda + mΣs)*(-5*mLambda^2 + 2*mπp^2 + 3*mΣs^2) - mΞs*(-9*mLambda^2 + 4*mπp^2 + mLambda*mΣs + 6*mΣs^2))))*A0[mΞs^2])/(1728*mXi0^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((2*mLambda^3*mXi0^7 - 2*mLambda^3*(-mΞs^2 + Mπ^2)^2*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΣs) + mXi0^6*(3*mLambda^3*(-mLambda + mΞs) - 2*Mπ^4 - 6*mLambda^3*mΣs + 3*mLambda^2*mΣs^2 - 4*mLambda*mΣs^3 - 2*mΣs^4 + Mπ^2*(3*mLambda^2 + 4*mLambda*mΣs + 4*mΣs^2)) + mLambda^3*mXi0*(-mΞs^2 + Mπ^2)*(Mπ^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΣs) - mΞs*(mLambda*mΞs^2 - 4*(mLambda^2 - mπp^2)*(mLambda + mΣs) + mΞs*(-2*mLambda^2 + 3*mπp^2 + mLambda*mΣs))) + mXi0^4*(-3*mLambda^6 - 4*mLambda^3*mΞs^3 + 2*mLambda^4*mπp^2 - 6*mLambda^5*mΣs - 5*mLambda^4*mΣs^2 + mLambda^3*mΣs^3 + 4*mLambda*mπp^2*mΣs^3 + 4*mLambda^2*mΣs^4 + 2*mπp^2*mΣs^4 + mLambda*mΣs^5 + Mπ^4*(5*mLambda^2 + mLambda*mΞs + 2*mπp^2 + mLambda*mΣs) + mLambda^2*mΞs^2*(-5*mLambda^2 + 3*mLambda*mΣs - 3*mΣs^2) + mLambda*mΞs*mΣs*(-4*mLambda^3 - 6*mLambda^2*mΣs - mLambda*mΣs^2 + mΣs^3) + Mπ^2*(24*mLambda^4 + 3*mLambda^2*mΞs^2 - 6*mLambda^2*mπp^2 + 35*mLambda^3*mΣs - 4*mLambda*mπp^2*mΣs - 9*mLambda^2*mΣs^2 - 4*mπp^2*mΣs^2 - 2*mLambda*mΣs^3 + mLambda*mΞs*(-2*mLambda^2 + mLambda*mΣs - 2*mΣs^2))) + mXi0^5*(2*mLambda^5 - 2*mLambda^3*mΞs^2 + mLambda^3*mπp^2 + 4*mLambda^3*mΣs^2 + 7*mLambda^2*mΣs^3 - 2*mLambda*mΣs^4 - 2*mΣs^5 - 2*Mπ^4*(-mLambda + mΞs + mΣs) - mΞs*(6*mLambda^4 + 7*mLambda^3*mΣs - 3*mLambda^2*mΣs^2 + 4*mLambda*mΣs^3 + 2*mΣs^4) + Mπ^2*(-9*mLambda^3 - mLambda^2*mΣs + 4*mΣs^3 + mΞs*(3*mLambda^2 + 4*mLambda*mΣs + 4*mΣs^2))) + mLambda^3*mXi0^2*(Mπ^4*(5*mLambda + 4*mΞs + 7*mΣs) + Mπ^2*(-5*mΞs^3 - mΞs^2*(9*mLambda + 8*mΣs) + 3*(mLambda + mΣs)*(mLambda^2 - 2*mπp^2 + mΣs^2) + mΞs*(-mLambda^2 - 4*mπp^2 + mLambda*mΣs + 6*mΣs^2)) + mΞs^2*(mΞs^3 - 3*(-mLambda + mΣs)*(mLambda + mΣs)^2 + mΞs^2*(4*mLambda + mΣs) - mΞs*(-7*mLambda^2 + 2*mπp^2 + mLambda*mΣs + 6*mΣs^2))) + mXi0^3*(Mπ^4*(38*mLambda^3 + 7*mLambda^2*mΞs - mLambda*mπp^2 + 2*mΞs*mπp^2 + 4*mLambda^2*mΣs + 2*mπp^2*mΣs) + (-mLambda + mΣs)*(mLambda + mΣs)^3*(-(mLambda*(2*mLambda^2 + mπp^2)) + (mLambda^2 + 2*mπp^2)*mΣs) + mLambda^2*mΞs^3*(mLambda^2 + 5*mLambda*mΣs - 3*mΣs^2) - 2*mLambda^2*mΞs^2*(-2*mLambda^3 + 2*mLambda*mπp^2 + 3*mLambda^2*mΣs + 6*mLambda*mΣs^2 + 3*mΣs^3) + mΞs*(mLambda + mΣs)*(-6*mLambda^5 - (mLambda^4 + 2*mLambda^2*mπp^2)*mΣs + 2*mLambda*(2*mLambda^2 + mπp^2)*mΣs^2 + (mLambda^2 + 2*mπp^2)*mΣs^3) + Mπ^2*(3*mLambda^2*mΞs^3 + 2*mLambda^2*mΞs^2*(mLambda + 3*mΣs) - mΞs*(-35*mLambda^4 + 6*mLambda^2*mπp^2 + (-56*mLambda^3 + 4*mLambda*mπp^2)*mΣs + 4*(2*mLambda^2 + mπp^2)*mΣs^2) - (mLambda + mΣs)*(9*mLambda^4 + 6*mLambda^2*mπp^2 - (7*mLambda^3 + 2*mLambda*mπp^2)*mΣs + (5*mLambda^2 + 4*mπp^2)*mΣs^2))))*A0[Mπ^2])/(1728*mLambda^3*mXi0^3*mΞs^2*mΣs^2*Pi^2) + ((2*mLambda^7*mπp^4 - 7*mLambda^5*Mπ^2*mπp^4 + 5*mLambda^3*Mπ^4*mπp^4 + 2*mLambda^5*mπp^6 - 5*mLambda^3*Mπ^2*mπp^6 + mLambda*Mπ^4*mπp^6 + 2*mLambda^3*mπp^8 + 2*mΞs^5*(mLambda^6 - mLambda^4*mπp^2) + 5*mLambda^6*mπp^4*mΣs - 2*mLambda^4*Mπ^2*mπp^4*mΣs - 4*mLambda^2*Mπ^4*mπp^4*mΣs + mLambda^4*mπp^6*mΣs + 2*mLambda^2*Mπ^2*mπp^6*mΣs - 2*Mπ^4*mπp^6*mΣs - 7*mLambda^5*mπp^4*mΣs^2 - 2*mLambda^3*Mπ^2*mπp^4*mΣs^2 - 11*mLambda^3*mπp^6*mΣs^2 + 2*mLambda*Mπ^2*mπp^6*mΣs^2 + 6*mLambda^6*mπp^2*mΣs^3 + 3*mLambda^4*Mπ^2*mπp^2*mΣs^3 + 8*mLambda^4*mπp^4*mΣs^3 + 5*mLambda^2*Mπ^2*mπp^4*mΣs^3 + 4*mLambda^2*mπp^6*mΣs^3 + 4*Mπ^2*mπp^6*mΣs^3 - mLambda^5*mπp^2*mΣs^4 - 2*mLambda^3*mπp^4*mΣs^4 - 3*mLambda*mπp^6*mΣs^4 - 2*mLambda^6*mΣs^5 - mLambda^4*mπp^2*mΣs^5 - mLambda^2*mπp^4*mΣs^5 - 2*mπp^6*mΣs^5 + 2*mLambda^3*mΞs^4*(mLambda^2 - mπp^2)*(-mπp^2 + 2*mLambda*mΣs) + mLambda^2*mΞs^3*(mLambda^2 - mπp^2)*((-7*mLambda^2 + 3*Mπ^2)*mπp^2 - 5*mLambda*mπp^2*mΣs + (2*mLambda^2 - 3*mπp^2)*mΣs^2) - 2*mLambda^2*mΞs^2*(mLambda^2 - mπp^2)*(-2*mLambda*mπp^4 + 3*(mLambda^2 - Mπ^2)*mπp^2*mΣs + 3*mLambda*mπp^2*mΣs^2 + (mLambda^2 + 3*mπp^2)*mΣs^3) - mΞs*(mπp^4*(5*mLambda^6 + 4*mLambda^4*mπp^2 + Mπ^4*(7*mLambda^2 + 2*mπp^2) - 2*Mπ^2*(7*mLambda^4 + 2*mLambda^2*mπp^2)) + 2*mLambda*mπp^4*(3*mLambda^2*(mLambda^2 + 2*mπp^2) - Mπ^2*(7*mLambda^2 + 2*mπp^2))*mΣs - mπp^2*(4*mLambda^6 + 3*mLambda^4*mπp^2 + 2*mLambda^2*mπp^4 + Mπ^2*(6*mLambda^4 + 8*mLambda^2*mπp^2 + 4*mπp^4))*mΣs^2 + 2*(2*mLambda^5*mπp^2 + 5*mLambda^3*mπp^4 + 2*mLambda*mπp^6)*mΣs^3 + (4*mLambda^6 + 2*mLambda^4*mπp^2 + mLambda^2*mπp^4 + 2*mπp^6)*mΣs^4) + mXi0^3*(2*mLambda^3*mΞs^5 + (-mLambda^4 - mLambda^2*Mπ^2 + 2*Mπ^4)*mπp^4 + 4*mLambda^3*mΞs^4*mΣs + mLambda*(3*mLambda^2 - 4*Mπ^2)*mπp^4*mΣs - (5*mLambda^2 + 4*Mπ^2)*mπp^4*mΣs^2 - 2*mLambda^3*mΞs^2*mΣs^3 + (9*mLambda^3*mπp^2 + 4*mLambda*mπp^4)*mΣs^3 + 2*mπp^4*mΣs^4 - 2*mLambda^3*mΣs^5 + 2*mLambda^3*mΞs^3*(-2*mπp^2 + mΣs^2) + 2*mLambda^3*mΞs*(mπp^4 + 5*mπp^2*mΣs^2 - 2*mΣs^4)) + mXi0^2*(-2*mLambda^4*mΞs^5 + mLambda*mπp^4*(mLambda^4 + mLambda^2*Mπ^2 - 2*Mπ^4 + mLambda^2*mπp^2) + (-4*mLambda^4 + 3*mLambda^2*Mπ^2 + 2*Mπ^4)*mπp^4*mΣs + 12*mLambda^3*mπp^4*mΣs^2 - (9*mLambda^4*mπp^2 + 9*mLambda^2*mπp^4 + 4*Mπ^2*mπp^4)*mΣs^3 + 2*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^4 + 2*(mLambda^4 + mπp^4)*mΣs^5 + mLambda^3*mΞs^4*(mπp^2 - 4*mLambda*mΣs) + 2*mLambda^3*mΞs^3*(2*mLambda*mπp^2 + 2*mπp^2*mΣs - mLambda*mΣs^2) + 2*mLambda^3*mΞs^2*(-mπp^4 + 3*mπp^2*mΣs^2 + mLambda*mΣs^3) + mΞs*((-3*mLambda^4 - mLambda^2*Mπ^2 + 2*Mπ^4)*mπp^4 + mLambda*(3*mLambda^2 - 4*Mπ^2)*mπp^4*mΣs - (10*mLambda^4*mπp^2 + 5*mLambda^2*mπp^4 + 4*Mπ^2*mπp^4)*mΣs^2 + (5*mLambda^3*mπp^2 + 4*mLambda*mπp^4)*mΣs^3 + 2*(2*mLambda^4 + mπp^4)*mΣs^4)) - mXi0*(mΞs^5*(2*mLambda^5 - mLambda^3*mπp^2) + mπp^4*(mLambda^4*(2*mLambda^2 + mπp^2) + Mπ^4*(5*mLambda^2 + 2*mπp^2) - Mπ^2*(7*mLambda^4 + 4*mLambda^2*mπp^2)) + mLambda*mπp^4*(7*mLambda^4 + Mπ^4 + 6*mLambda^2*mπp^2 - Mπ^2*(9*mLambda^2 + 4*mπp^2))*mΣs - mπp^4*(-3*mLambda^4 + 2*mLambda^2*mπp^2 + Mπ^2*(9*mLambda^2 + 4*mπp^2))*mΣs^2 + mLambda*mπp^2*(6*mLambda^4 + 9*mLambda^2*mπp^2 + 4*mπp^4 + Mπ^2*(3*mLambda^2 - 2*mπp^2))*mΣs^3 + mπp^2*(mLambda^4 + 4*mLambda^2*mπp^2 + 2*mπp^4)*mΣs^4 + (-2*mLambda^5 - 2*mLambda^3*mπp^2 + mLambda*mπp^4)*mΣs^5 + mLambda^3*mΞs^4*(-(mLambda*mπp^2) + 4*mLambda^2*mΣs - 2*mπp^2*mΣs) + mLambda^3*mΞs^3*(mπp^2*(-7*mLambda^2 + 3*Mπ^2 + 2*mπp^2) - mLambda*mπp^2*mΣs + 2*(mLambda^2 - 2*mπp^2)*mΣs^2) - mLambda^2*mΞs^2*((mLambda^2 - 3*Mπ^2)*mπp^4 - 3*mLambda*mπp^2*(-2*mLambda^2 + 2*Mπ^2 + mπp^2)*mΣs + 3*mπp^4*mΣs^2 + (2*mLambda^3 + 5*mLambda*mπp^2)*mΣs^3) + mLambda*mΞs*(mπp^4*(mLambda^2*Mπ^2 + Mπ^4 - mLambda^2*mπp^2) + mLambda*(6*mLambda^2 + Mπ^2)*mπp^4*mΣs + mπp^2*(4*mLambda^4 + 3*mLambda^2*mπp^2 + Mπ^2*(6*mLambda^2 - 2*mπp^2))*mΣs^2 + mLambda*mπp^2*(mLambda^2 - mπp^2)*mΣs^3 + (-4*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4)*mΣs^4)))*A0[mΣs^2])/(1728*mLambda^3*mΞs^2*mπp^4*mΣs^2*Pi^2) + ((-2*mLambda^11 + mLambda^10*mΞs - 12*mLambda^9*mΞs^2 - 21*mLambda^8*mΞs^3 - 12*mLambda^7*mΞs^4 - 6*mLambda^6*mΞs^5 + mLambda^9*mπp^2 + mLambda^8*mΞs*mπp^2 + 6*mLambda^7*mΞs^2*mπp^2 + 9*mLambda^6*mΞs^3*mπp^2 + mLambda^7*mπp^4 - 2*mLambda^6*mΞs*mπp^4 - 3*mLambda^10*mΣs + 2*mLambda^9*mΞs*mΣs - 6*mLambda^8*mΞs^2*mΣs - 3*mLambda^7*mΞs^3*mΣs + 6*mLambda^5*mΞs^5*mΣs + 3*mLambda^8*mπp^2*mΣs + 2*mLambda^7*mΞs*mπp^2*mΣs + 3*mLambda^5*mΞs^3*mπp^2*mΣs - 4*mLambda^5*mΞs*mπp^4*mΣs + 4*mLambda^9*mΣs^2 - mLambda^8*mΞs*mΣs^2 + 30*mLambda^7*mΞs^2*mΣs^2 + 24*mLambda^6*mΞs^3*mΣs^2 - 6*mLambda^4*mΞs^5*mΣs^2 + mLambda^7*mπp^2*mΣs^2 - mLambda^6*mΞs*mπp^2*mΣs^2 - 18*mLambda^5*mΞs^2*mπp^2*mΣs^2 - 5*mLambda^5*mπp^4*mΣs^2 + 2*mLambda^4*mΞs*mπp^4*mΣs^2 + 7*mLambda^8*mΣs^3 - 4*mLambda^7*mΞs*mΣs^3 + 18*mLambda^6*mΞs^2*mΣs^3 - 9*mLambda^5*mΞs^3*mΣs^3 - 12*mLambda^4*mΞs^4*mΣs^3 - 5*mLambda^6*mπp^2*mΣs^3 - 4*mLambda^5*mΞs*mπp^2*mΣs^3 - 6*mLambda^4*mΞs^2*mπp^2*mΣs^3 + 9*mLambda^3*mΞs^3*mπp^2*mΣs^3 - 2*mLambda^4*mπp^4*mΣs^3 + 8*mLambda^3*mΞs*mπp^4*mΣs^3 - 2*mLambda^7*mΣs^4 - mLambda^6*mΞs*mΣs^4 - 18*mLambda^5*mΞs^2*mΣs^4 - 15*mLambda^4*mΞs^3*mΣs^4 - 5*mLambda^5*mπp^2*mΣs^4 - mLambda^4*mΞs*mπp^2*mΣs^4 + 12*mLambda^3*mΞs^2*mπp^2*mΣs^4 + 3*mLambda^2*mΞs^3*mπp^2*mΣs^4 + 7*mLambda^3*mπp^4*mΣs^4 + 2*mLambda^2*mΞs*mπp^4*mΣs^4 - 5*mLambda^6*mΣs^5 + 2*mLambda^5*mΞs*mΣs^5 - 12*mLambda^4*mΞs^2*mΣs^5 + mLambda^4*mπp^2*mΣs^5 + 2*mLambda^3*mΞs*mπp^2*mΣs^5 + 6*mLambda^2*mΞs^2*mπp^2*mΣs^5 + 4*mLambda^2*mπp^4*mΣs^5 - 4*mLambda*mΞs*mπp^4*mΣs^5 + mLambda^4*mΞs*mΣs^6 + 3*mLambda^3*mπp^2*mΣs^6 + mLambda^2*mΞs*mπp^2*mΣs^6 - 3*mLambda*mπp^4*mΣs^6 - 2*mΞs*mπp^4*mΣs^6 + mLambda^4*mΣs^7 + mLambda^2*mπp^2*mΣs^7 - 2*mπp^4*mΣs^7 + Mπ^6*(mLambda^2 - mπp^2)*(5*mLambda^3 - 7*mLambda^2*mΞs + mLambda*mπp^2 - 2*mΞs*mπp^2 - 4*mLambda^2*mΣs - 2*mπp^2*mΣs) - Mπ^4*(12*mLambda^7 - 3*mLambda^5*mπp^2 - 3*mLambda^3*mπp^4 + mΞs^3*(9*mLambda^4 - 3*mLambda^2*mπp^2) + 4*mLambda^2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs + mLambda*(13*mLambda^4 - 2*mLambda^2*mπp^2 + mπp^4)*mΣs^2 + (-3*mLambda^4 + 3*mLambda^2*mπp^2 + 6*mπp^4)*mΣs^3 + 6*mLambda^2*mΞs^2*(mLambda^3 + mLambda*mπp^2 + 3*mLambda^2*mΣs - mπp^2*mΣs) + mΞs*(-15*mLambda^6 + 21*mLambda^4*mπp^2 + 6*mLambda^2*mπp^4 + 4*mLambda*(-2*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4)*mΣs + (-3*mLambda^4 + 9*mLambda^2*mπp^2 + 6*mπp^4)*mΣs^2)) + mXi0^5*(mLambda^6 + 2*Mπ^6 + 5*mLambda^5*mΣs - 4*mLambda^4*mΣs^2 + 17*mLambda^3*mΣs^3 + 5*mLambda^2*mΣs^4 - 4*mLambda*mΣs^5 - 2*mΣs^6 - Mπ^4*(3*mLambda^2 + 4*mLambda*mΣs + 6*mΣs^2) + Mπ^2*mΣs*(-mLambda^3 - 2*mLambda^2*mΣs + 8*mLambda*mΣs^2 + 6*mΣs^3)) + mXi0^4*(mLambda + mΞs + mΣs)*(mLambda^6 + 2*Mπ^6 + 5*mLambda^5*mΣs - 4*mLambda^4*mΣs^2 + 17*mLambda^3*mΣs^3 + 5*mLambda^2*mΣs^4 - 4*mLambda*mΣs^5 - 2*mΣs^6 - Mπ^4*(3*mLambda^2 + 4*mLambda*mΣs + 6*mΣs^2) + Mπ^2*mΣs*(-mLambda^3 - 2*mLambda^2*mΣs + 8*mLambda*mΣs^2 + 6*mΣs^3)) + Mπ^2*(6*mLambda^4*mΞs^5 + 12*mLambda^4*mΞs^4*(mLambda + mΣs) + 3*mLambda^2*mΞs^3*(10*mLambda^4 - 4*mLambda^2*mπp^2 + (5*mLambda^3 - 3*mLambda*mπp^2)*mΣs + (8*mLambda^2 - 2*mπp^2)*mΣs^2) + (mLambda + mΣs)^2*(9*mLambda^7 - 3*mLambda^3*mπp^4 + (-7*mLambda^6 - 7*mLambda^4*mπp^2 + 8*mLambda^2*mπp^4)*mΣs + (2*mLambda^5 - mLambda^3*mπp^2 - 7*mLambda*mπp^4)*mΣs^2 + 6*mπp^4*mΣs^3) + 6*mLambda^2*mΞs^2*(3*mLambda^5 + (5*mLambda^4 - 3*mLambda^2*mπp^2)*mΣs + (3*mLambda^3 - mLambda*mπp^2)*mΣs^2 + (5*mLambda^2 - 2*mπp^2)*mΣs^3) + mΞs*(mLambda + mΣs)*(-9*mLambda^7 + 15*mLambda^5*mπp^2 + 6*mLambda^3*mπp^4 - (mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4)*mΣs + (-25*mLambda^5 + 11*mLambda^3*mπp^2 + 2*mLambda*mπp^4)*mΣs^2 + 3*(mLambda^4 + mLambda^2*mπp^2 + 2*mπp^4)*mΣs^3)) + mXi0^3*(Mπ^6*(-7*mLambda^2 + 3*mLambda*mΞs - 4*mπp^2 + 3*mLambda*mΣs) + 3*mLambda^2*mΞs^2*(mLambda^4 - 5*mLambda^3*mΣs + 4*mLambda^2*mΣs^2 - 3*mLambda*mΣs^3 - mΣs^4) + 3*mLambda*mΞs*(2*mLambda^6 + 2*mLambda^5*mΣs + 8*mLambda^4*mΣs^2 + 11*mLambda^3*mΣs^3 + mLambda^2*mΣs^4 - 3*mLambda*mΣs^5 - mΣs^6) - (mLambda + mΣs)*(-mLambda^7 + 5*mLambda^5*mπp^2 - (mLambda^6 + 10*mLambda^4*mπp^2)*mΣs - (mLambda^5 - 14*mLambda^3*mπp^2)*mΣs^2 + (5*mLambda^4 + 11*mLambda^2*mπp^2)*mΣs^3 - 4*mLambda*(4*mLambda^2 + mπp^2)*mΣs^4 - (mLambda^2 + 4*mπp^2)*mΣs^5 + 3*mLambda*mΣs^6) + Mπ^4*(15*mLambda^4 - 3*mLambda^2*mΞs^2 + 9*mLambda^2*mπp^2 + 2*(7*mLambda^3 + 4*mLambda*mπp^2)*mΣs + 12*(mLambda^2 + mπp^2)*mΣs^2 - 9*mLambda*mΣs^3 - 9*mLambda*mΞs*mΣs*(mLambda + mΣs)) + Mπ^2*(-9*mLambda^6 - (19*mLambda^5 + 7*mLambda^3*mπp^2)*mΣs + 2*(5*mLambda^4 - mLambda^2*mπp^2)*mΣs^2 - (31*mLambda^3 + 16*mLambda*mπp^2)*mΣs^3 - 3*(mLambda^2 + 4*mπp^2)*mΣs^4 + 9*mLambda*mΣs^5 + 3*mLambda^2*mΞs^2*mΣs*(3*mLambda + 2*mΣs) + 3*mLambda*mΞs*(-3*mLambda^4 + mLambda^3*mΣs - mLambda^2*mΣs^2 + 6*mLambda*mΣs^3 + 3*mΣs^4))) + mXi0^2*(-(Mπ^6*(mLambda*(7*mLambda^2 + mπp^2) + mΞs*(7*mLambda^2 + 4*mπp^2) + 4*(mLambda^2 + mπp^2)*mΣs)) + 3*mLambda^2*mΞs^3*(mLambda^4 - 5*mLambda^3*mΣs + 4*mLambda^2*mΣs^2 - 3*mLambda*mΣs^3 - mΣs^4) + (-mLambda + mΣs)*(mLambda + mΣs)^2*(-mLambda^6 + 2*mLambda^4*mπp^2 - 2*(mLambda^5 + 4*mLambda^3*mπp^2)*mΣs - 6*mLambda^2*mπp^2*mΣs^2 + 5*mLambda*(mLambda^2 + mπp^2)*mΣs^3 + (mLambda^2 + 4*mπp^2)*mΣs^4) + 6*mLambda^2*mΞs^2*(mLambda^5 - 2*mLambda^4*mΣs + mLambda^3*mΣs^2 + 2*mLambda^2*mΣs^3 - 3*mLambda*mΣs^4 - mΣs^5) + mΞs*(mLambda + mΣs)*(10*mLambda^7 - 5*mLambda^5*mπp^2 + (mLambda^6 + 10*mLambda^4*mπp^2)*mΣs + 2*(5*mLambda^5 - 7*mLambda^3*mπp^2)*mΣs^2 - (5*mLambda^4 + 11*mLambda^2*mπp^2)*mΣs^3 + (-5*mLambda^3 + 4*mLambda*mπp^2)*mΣs^4 + (mLambda^2 + 4*mπp^2)*mΣs^5) + Mπ^4*(15*mLambda^5 - 3*mLambda^2*mΞs^3 + 6*mLambda^3*mπp^2 - 6*mLambda^2*mΞs^2*mΣs + (29*mLambda^4 + 11*mLambda^2*mπp^2)*mΣs + (29*mLambda^3 + 11*mLambda*mπp^2)*mΣs^2 + 3*(3*mLambda^2 + 4*mπp^2)*mΣs^3 + mΞs*(24*mLambda^4 + 9*mLambda^2*mπp^2 + 2*(7*mLambda^3 + 4*mLambda*mπp^2)*mΣs + 3*(5*mLambda^2 + 4*mπp^2)*mΣs^2)) + Mπ^2*(-3*mLambda^5*(3*mLambda^2 + mπp^2) - 7*mLambda^4*(4*mLambda^2 + mπp^2)*mΣs - 3*(2*mLambda^5 + 5*mLambda^3*mπp^2)*mΣs^2 - 3*(7*mLambda^4 + 2*mLambda^2*mπp^2)*mΣs^3 - (28*mLambda^3 + 19*mLambda*mπp^2)*mΣs^4 - 6*(mLambda^2 + 2*mπp^2)*mΣs^5 + 3*mLambda^2*mΞs^3*mΣs*(3*mLambda + 2*mΣs) + 6*mLambda^2*mΞs^2*(-mLambda^3 + 2*mLambda^2*mΣs + 3*mLambda*mΣs^2 + 2*mΣs^3) - mΞs*(27*mLambda^6 + (25*mLambda^5 + 7*mLambda^3*mπp^2)*mΣs + 2*mLambda^2*(-5*mLambda^2 + mπp^2)*mΣs^2 + 2*(5*mLambda^3 + 8*mLambda*mπp^2)*mΣs^3 + 3*(3*mLambda^2 + 4*mπp^2)*mΣs^4))) - mXi0*(-((-mLambda + mΣs)^2*(mLambda + mΣs)^4*(-2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + 3*mLambda*(mLambda^2 + mπp^2)*mΣs)) + Mπ^6*(-5*mLambda^4 - 5*mLambda^2*mπp^2 - 2*mπp^4 + 3*mLambda*mΞs*(5*mLambda^2 + mπp^2) + 3*mLambda*(3*mLambda^2 + mπp^2)*mΣs) + 6*mLambda^4*mΞs^4*(mLambda^2 - mLambda*mΣs + mΣs^2) - 3*mLambda*mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-2*mLambda^3*(mLambda^2 + mπp^2) - 2*mLambda^4*mΣs + 2*mLambda*(mLambda^2 + mπp^2)*mΣs^2 + (mLambda^2 + mπp^2)*mΣs^3) + 6*mLambda^3*mΞs^3*(2*mLambda^4 + 2*mLambda^3*mΣs + 2*mLambda^2*mΣs^2 + 3*mLambda*mΣs^3 + mΣs^4) + 3*mLambda^2*mΞs^2*(mLambda + mΣs)*(3*mLambda^3*(mLambda^2 - mπp^2) + (-6*mLambda^4 + 2*mLambda^2*mπp^2)*mΣs - 2*mLambda*(mLambda^2 + mπp^2)*mΣs^2 + (5*mLambda^2 - mπp^2)*mΣs^3 + 4*mLambda*mΣs^4) + Mπ^4*(6*mLambda^3*mΞs^3 + 6*mLambda^2*(2*mLambda^4 + 3*mLambda^2*mπp^2 + mπp^4) + 4*mLambda*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs + 6*mπp^2*(mLambda^2 + mπp^2)*mΣs^2 - 3*(7*mLambda^3 + 3*mLambda*mπp^2)*mΣs^3 + 3*mLambda^2*mΞs^2*(mLambda^2 - mπp^2 + 4*mLambda*mΣs) - 3*mLambda*mΞs*(2*mLambda^2*(6*mLambda^2 + mπp^2) + 3*mLambda*(3*mLambda^2 + mπp^2)*mΣs + (11*mLambda^2 + 3*mπp^2)*mΣs^2)) + Mπ^2*(-6*mLambda^4*mΞs^4 - 6*mLambda^3*mΞs^3*(3*mLambda^2 + 3*mLambda*mΣs + 2*mΣs^2) - 3*mLambda^2*mΞs^2*(4*mLambda^2*(mLambda^2 - mπp^2) + 3*(mLambda^3 - mLambda*mπp^2)*mΣs + 2*(5*mLambda^2 - mπp^2)*mΣs^2 + 8*mLambda*mΣs^3) + 3*mLambda*mΞs*(3*mLambda^4*(3*mLambda^2 + mπp^2) + (13*mLambda^5 + 7*mLambda^3*mπp^2)*mΣs + (13*mLambda^4 + 3*mLambda^2*mπp^2)*mΣs^2 + 6*mLambda*(2*mLambda^2 + mπp^2)*mΣs^3 + (7*mLambda^2 + 3*mπp^2)*mΣs^4) + (mLambda + mΣs)*(-3*(3*mLambda^7 + 5*mLambda^5*mπp^2 + 2*mLambda^3*mπp^4) + (7*mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4)*mΣs + (13*mLambda^5 - 5*mLambda^3*mπp^2 - 2*mLambda*mπp^4)*mΣs^2 - 6*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^3 + 3*(5*mLambda^3 + 3*mLambda*mπp^2)*mΣs^4))))*B0[mLambda^2, Mπ^2, mΣs^2])/(1728*mLambda^3*mΞs^2*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΣs^2*Pi^2) + ((-2*mXi0^11 + mXi0^10*(-2*mLambda - 3*mΞs + mΣs) + 2*(-mΞs^2 + Mπ^2)^3*(mLambda^2 - mπp^2)^2*(mLambda + mΞs + mΣs) + mXi0^9*(mLambda^2 - mLambda*mΞs + 4*mΞs^2 + 9*Mπ^2 + mπp^2 + 6*mLambda*mΣs + 2*mΞs*mΣs - 12*mΣs^2) + mXi0^8*(mLambda^3 + 7*mΞs^3 - 2*mLambda*mπp^2 + Mπ^2*(9*mLambda + 11*mΞs - 9*mΣs) + 10*mLambda^2*mΣs + mπp^2*mΣs - 9*mLambda*mΣs^2 - 21*mΣs^3 - mΞs^2*(-8*mLambda + mΣs) + 3*mΞs*(mLambda^2 + mπp^2 + 4*mLambda*mΣs - 2*mΣs^2)) + mXi0*(-mΞs^2 + Mπ^2)^2*(mLambda^2 - mπp^2)*(Mπ^2*(2*mLambda^2 + 3*mLambda*mΞs + mπp^2 + 3*mLambda*mΣs) - mΞs*(3*mLambda*mΞs^2 + 4*(mLambda^2 - mπp^2)*(mLambda + mΣs) + 3*mΞs*(2*mLambda^2 - mπp^2 + mLambda*mΣs))) + mXi0^7*(mLambda^4 - 2*mΞs^4 - 12*Mπ^4 - 2*mLambda^2*mπp^2 + mπp^4 + mΞs^3*(5*mLambda - 4*mΣs) + 6*mLambda^3*mΣs + 6*mLambda*mπp^2*mΣs + 6*mLambda^2*mΣs^2 + 6*mπp^2*mΣs^2 - 12*mLambda*mΣs^3 - 12*mΣs^4 + mΞs^2*(mLambda^2 + mπp^2 - 6*mLambda*mΣs + 30*mΣs^2) + mΞs*(2*mLambda^3 - mLambda*mπp^2 + 11*mLambda^2*mΣs + 2*mπp^2*mΣs + 9*mLambda*mΣs^2 - 3*mΣs^3) - Mπ^2*(3*mΞs^2 + 2*mΞs*(-mLambda + 5*mΣs) + 9*(mLambda^2 + 3*mLambda*mΣs - 2*mΣs^2))) - mXi0^2*(-mΞs^2 + Mπ^2)*(Mπ^4*(mΞs*(4*mLambda^2 - 2*mπp^2) + (7*mLambda^2 - 5*mπp^2)*(mLambda + mΣs)) + mΞs^2*(mΞs^3*(mLambda^2 + mπp^2) + mΞs^2*(-2*mLambda^3 + 4*mLambda*mπp^2 + (mLambda^2 + mπp^2)*mΣs) + mΞs*(mLambda^2 - mπp^2)*(mLambda^2 - 4*mπp^2 - 9*mLambda*mΣs - 6*mΣs^2) - (mLambda^2 - mπp^2)*(mLambda + mΣs)*(-5*mLambda^2 + 2*mπp^2 + 3*mΣs^2)) + Mπ^2*(mΞs^3*(-5*mLambda^2 + mπp^2) + mΞs^2*(-5*mLambda^3 + mLambda*mπp^2 - 8*mLambda^2*mΣs + 4*mπp^2*mΣs) + 3*(mLambda^2 - mπp^2)*(mLambda + mΣs)*(mLambda^2 - 2*mπp^2 + mΣs^2) + mΞs*(mLambda^2 - mπp^2)*(7*mLambda^2 - 4*mπp^2 + 9*mLambda*mΣs + 6*mΣs^2))) - mXi0^6*(5*mΞs^5 + Mπ^4*(12*mLambda + 4*mΞs - 15*mΣs) + mΞs^4*(10*mLambda + mΣs) + mΞs^3*(8*mLambda^2 + 5*mπp^2 + 21*mLambda*mΣs - 18*mΣs^2) - 6*mLambda*mΞs*(mLambda + mΣs)*(mLambda^2 + mπp^2 - 2*mΣs^2) - mΞs^2*(2*mLambda^3 + 8*mLambda*mπp^2 + 11*mLambda^2*mΣs - mπp^2*mΣs + 24*mLambda*mΣs^2 + 24*mΣs^3) + (mLambda + mΣs)*(-mLambda^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 - 3*(mLambda^2 + 3*mπp^2)*mΣs^2 + 6*mΣs^4) + Mπ^2*(3*mΞs^3 + mΞs^2*(20*mLambda + 26*mΣs) + mΞs*(28*mLambda^2 + 7*mπp^2 + 39*mLambda*mΣs - 30*mΣs^2) - 3*(mLambda + mΣs)*(-3*mLambda^2 + 5*mπp^2 - 6*mLambda*mΣs + 10*mΣs^2))) - mXi0^3*(Mπ^6*(7*mLambda^2 + 9*mLambda*mΞs + 4*mπp^2 + 15*mLambda*mΣs) - Mπ^4*(-3*mLambda^4 + 21*mLambda*mΞs^3 + 6*mLambda^2*mπp^2 + 3*mπp^4 + 6*mLambda*mπp^2*mΣs - 6*mπp^2*mΣs^2 - 6*mLambda*mΣs^3 + mΞs^2*(29*mLambda^2 + 2*mπp^2 + 33*mLambda*mΣs) - 2*mΞs*(-7*mLambda^3 + 2*mLambda*mπp^2 - 7*mLambda^2*mΣs + 8*mπp^2*mΣs + 6*mLambda*mΣs^2)) - mΞs^3*(3*mLambda*mΞs^4 + 3*mΞs^3*(2*mLambda^2 + mπp^2 + mLambda*mΣs) - (mLambda^2 - mπp^2)*(mLambda + mΣs)*(-17*mLambda^2 + 8*mπp^2 + 9*mΣs^2) + mΞs^2*(17*mLambda^3 - 7*mLambda*mπp^2 - 4*mLambda^2*mΣs + 2*mπp^2*mΣs - 12*mLambda*mΣs^2) + mΞs*(22*mLambda^4 - 23*mLambda^2*mπp^2 + 7*mπp^4 + 3*mLambda*(mLambda^2 + mπp^2)*mΣs - 6*(3*mLambda^2 - 2*mπp^2)*mΣs^2 - 6*mLambda*mΣs^3)) + mΞs*Mπ^2*(15*mLambda*mΞs^4 + mΞs^3*(28*mLambda^2 + mπp^2 + 21*mLambda*mΣs) - (mLambda^2 - mπp^2)*(mLambda + mΣs)*(-mLambda^2 - 8*mπp^2 + 9*mΣs^2) + mΞs^2*(31*mLambda^3 - 11*mLambda*mπp^2 + 2*(5*mLambda^2 - 7*mπp^2)*mΣs - 24*mLambda*mΣs^2) + 3*mΞs*(mLambda^4 + 5*mLambda^2*mπp^2 - 2*mπp^4 + (mLambda^3 + 3*mLambda*mπp^2)*mΣs + (-6*mLambda^2 + 2*mπp^2)*mΣs^2 - 4*mLambda*mΣs^3))) + mXi0^5*(5*Mπ^6 + Mπ^4*(-13*mΞs^2 + 8*mΞs*(mLambda + mΣs) + 3*(5*mLambda^2 + mπp^2 + 12*mLambda*mΣs - 2*mΣs^2)) + Mπ^2*(2*mΞs^4 - 3*mπp^2*(mLambda^2 + mπp^2) - 9*mLambda*(mLambda^2 + mπp^2)*mΣs - 6*mLambda^2*mΣs^2 + 18*mLambda*mΣs^3 + 12*mΣs^4 - mΞs^3*(7*mLambda + 22*mΣs) + 3*mΞs^2*(-2*mLambda^2 - 5*mπp^2 - 13*mLambda*mΣs + 6*mΣs^2) + mΞs*(mLambda + mΣs)*(-19*mLambda^2 + 2*mπp^2 - 6*mLambda*mΣs + 15*mΣs^2)) + mΞs*(mΞs^4*(-7*mLambda + 2*mΣs) - mΞs^3*(8*mLambda^2 + 5*mπp^2 + 3*mLambda*mΣs + 18*mΣs^2) - mΞs^2*(4*mLambda^3 - 5*mLambda*mπp^2 - 5*mLambda^2*mΣs + 4*mπp^2*mΣs + 9*mLambda*mΣs^2 + 9*mΣs^3) + mΞs*(mLambda^4 + 16*mLambda^2*mπp^2 - 5*mπp^4 + 12*(2*mLambda^3 - mLambda*mπp^2)*mΣs + 6*(mLambda^2 - 3*mπp^2)*mΣs^2 - 12*mLambda*mΣs^3) + (mLambda + mΣs)*(5*mLambda^4 + 5*mLambda^2*mπp^2 - 4*mπp^4 + 3*(-5*mLambda^2 + mπp^2)*mΣs^2 + 6*mΣs^4))) + mXi0^4*(Mπ^6*(5*mLambda - 4*mΞs - 7*mΣs) + Mπ^4*(3*mΞs^3 + 3*mΞs^2*mΣs + mΞs*(29*mLambda^2 - 4*mπp^2 + 27*mLambda*mΣs - 18*mΣs^2) - 3*(-5*mLambda^3 + 6*mLambda*mπp^2 - 8*mLambda^2*mΣs + 7*mπp^2*mΣs + mLambda*mΣs^2 + 3*mΣs^3)) + Mπ^2*(3*mΞs^4*(-3*mLambda + mΣs) + 6*(mLambda + mΣs)*(-mπp^2 + mΣs^2)^2 + 3*mΞs^3*(-7*mLambda^2 - 3*mπp^2 - 12*mLambda*mΣs + 10*mΣs^2) + 2*mΞs^2*(5*mLambda^3 - 4*mLambda*mπp^2 + 5*mLambda^2*mΣs - mπp^2*mΣs + 15*mLambda*mΣs^2 + 12*mΣs^3) + mΞs*(-mLambda^4 - 7*mLambda^2*mπp^2 + 2*mπp^4 + 3*(mLambda^3 - 7*mLambda*mπp^2)*mΣs + 6*(2*mLambda^2 - 3*mπp^2)*mΣs^2 + 18*mLambda*mΣs^3 + 12*mΣs^4)) + mΞs^2*(mΞs^5 + mΞs^4*(4*mLambda + mΣs) + mΞs^3*(4*mLambda^2 + mπp^2 + 9*mLambda*mΣs - 12*mΣs^2) - mΞs^2*(-11*mLambda^3 + 10*mLambda*mπp^2 + (10*mLambda^2 + mπp^2)*mΣs + 27*mLambda*mΣs^2 + 15*mΣs^3) - 2*(mLambda + mΣs)*(2*mLambda^4 + 2*mLambda^2*mπp^2 - mπp^4 - 6*mLambda^2*mΣs^2 + 3*mΣs^4) - mΞs*(-13*mLambda^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 + (-33*mLambda^3 + 15*mLambda*mπp^2)*mΣs + 6*(-2*mLambda^2 + mπp^2)*mΣs^2 + 18*mLambda*mΣs^3 + 12*mΣs^4))))*B0[mXi0^2, mΞs^2, Mπ^2])/(1728*mXi0^3*mΞs^2*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΣs^2*Pi^2) - ((mLambda^4*mπp^8 + 3*mLambda^2*Mπ^2*mπp^8 - 6*Mπ^4*mπp^8 + mLambda^2*mπp^10 + 3*Mπ^2*mπp^10 - 2*mπp^12 - 2*mLambda*mΞs^7*(mLambda^2 - mπp^2)^2 + 2*mLambda^5*mπp^6*mΣs + 6*mLambda^3*Mπ^2*mπp^6*mΣs - 12*mLambda*Mπ^4*mπp^6*mΣs - mLambda^3*mπp^8*mΣs - mLambda*mπp^10*mΣs - 3*mLambda^4*mπp^6*mΣs^2 - 3*mLambda^2*Mπ^2*mπp^6*mΣs^2 - 12*Mπ^4*mπp^6*mΣs^2 - 3*mLambda^2*mπp^8*mΣs^2 - 9*Mπ^2*mπp^8*mΣs^2 + 6*mπp^10*mΣs^2 - 6*mLambda^5*mπp^4*mΣs^3 - 9*mLambda^3*Mπ^2*mπp^4*mΣs^3 - 6*mLambda*Mπ^4*mπp^4*mΣs^3 + 3*mLambda^3*mπp^6*mΣs^3 - 3*mLambda*Mπ^2*mπp^6*mΣs^3 + 3*mLambda*mπp^8*mΣs^3 + 3*mLambda^4*mπp^4*mΣs^4 + 3*mLambda^2*mπp^6*mΣs^4 + 6*Mπ^2*mπp^6*mΣs^4 - 6*mπp^8*mΣs^4 + 6*mLambda^5*mπp^2*mΣs^5 + 3*mLambda^3*Mπ^2*mπp^2*mΣs^5 - 3*mLambda^3*mπp^4*mΣs^5 + 3*mLambda*Mπ^2*mπp^4*mΣs^5 - 3*mLambda*mπp^6*mΣs^5 - mLambda^4*mπp^2*mΣs^6 - mLambda^2*mπp^4*mΣs^6 + 2*mπp^6*mΣs^6 - 2*mLambda^5*mΣs^7 + mLambda^3*mπp^2*mΣs^7 + mLambda*mπp^4*mΣs^7 - 2*mΞs^6*(mLambda^2 - mπp^2)^2*(-mπp^2 + 2*mLambda*mΣs) + mΞs^5*mπp^2*(9*mLambda^5 - 21*mLambda^3*mπp^2 + 6*mLambda*mπp^4 - 3*Mπ^2*(mLambda^3 - 3*mLambda*mπp^2) + (5*mLambda^4 - 7*mLambda^2*mπp^2 + 8*mπp^4)*mΣs + 3*(mLambda^3 - 3*mLambda*mπp^2)*mΣs^2) + 2*mΞs^4*(3*mπp^4*(-2*mLambda^4 + mLambda^2*mπp^2 - mπp^4 + Mπ^2*(mLambda^2 + mπp^2)) + mLambda*mπp^2*(-3*Mπ^2*(mLambda^2 - 3*mπp^2) + 5*(mLambda^2 - mπp^2)^2)*mΣs + 2*(-(mLambda^2*mπp) + mπp^3)^2*mΣs^2 + 3*(mLambda^5 - mLambda^3*mπp^2 - 2*mLambda*mπp^4)*mΣs^3) + mΞs^3*(-3*mLambda*mπp^4*(7*mLambda^4 + 2*Mπ^4 - 5*mLambda^2*mπp^2 + 2*mπp^4 + Mπ^2*(-7*mLambda^2 + mπp^2)) + mπp^4*(-19*mLambda^4 + 35*mLambda^2*mπp^2 - 16*mπp^4 + 6*Mπ^2*(2*mLambda^2 - mπp^2))*mΣs + mLambda*mπp^2*(-7*mLambda^4 + 26*mLambda^2*mπp^2 + 5*mπp^4 - 3*Mπ^2*(mLambda^2 - 7*mπp^2))*mΣs^2 - mπp^2*(mLambda^4 + 7*mLambda^2*mπp^2 - 8*mπp^4)*mΣs^3 + (6*mLambda^5 - 9*mLambda^3*mπp^2 - 9*mLambda*mπp^4)*mΣs^4) - 2*mΞs*(mLambda*mπp^6*(2*mLambda^4 + 6*Mπ^4 - mLambda^2*mπp^2 - mπp^4 + Mπ^2*(-9*mLambda^2 + 3*mπp^2)) + mπp^6*(6*Mπ^4 - 9*Mπ^2*(mLambda^2 - mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4))*mΣs + mLambda*mπp^4*(-2*mLambda^4 + 6*Mπ^4 + mLambda^2*mπp^2 + 12*Mπ^2*mπp^2 + mπp^4)*mΣs^2 + mπp^4*(-mLambda^2 + mπp^2)*(4*mLambda^2 + 3*Mπ^2 + 8*mπp^2)*mΣs^3 + mLambda*mπp^2*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4 - 3*Mπ^2*(mLambda^2 + mπp^2))*mΣs^4 + 2*mπp^2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4)*mΣs^5 + (2*mLambda^5 - mLambda^3*mπp^2 - mLambda*mπp^4)*mΣs^6) - mΞs^2*mπp^2*(9*mLambda^4*mπp^4 + 3*mLambda^2*mπp^6 - 6*mπp^8 + (8*mLambda^5*mπp^2 - 7*mLambda^3*mπp^4 + 5*mLambda*mπp^6)*mΣs + 4*mπp^2*(mLambda^4 - 11*mLambda^2*mπp^2 + 7*mπp^4)*mΣs^2 + 2*(5*mLambda^5 - 16*mLambda^3*mπp^2 + 5*mLambda*mπp^4)*mΣs^3 + (5*mLambda^4 + 5*mLambda^2*mπp^2 - 4*mπp^4)*mΣs^4 + 3*mLambda*(mLambda^2 + mπp^2)*mΣs^5 + 12*Mπ^4*(mπp^4 + mLambda*mπp^2*mΣs) - 3*Mπ^2*(9*mLambda^2*mπp^4 - 3*mπp^6 + (8*mLambda^3*mπp^2 - 4*mLambda*mπp^4)*mΣs + 4*mLambda^2*mπp^2*mΣs^2 + (mLambda^3 + 5*mLambda*mπp^2)*mΣs^3)) - mXi0^5*(2*mΞs^7 - 6*mΞs^5*mπp^2 + 4*mΞs^6*mΣs + 4*mπp^6*mΣs + 21*mπp^4*mΣs^3 - 9*mπp^2*mΣs^5 + 2*mΣs^7 + 2*mΞs*(-mπp^2 + mΣs^2)^2*(-mπp^2 + 2*mΣs^2) - 2*mΞs^4*(2*mπp^2*mΣs + 3*mΣs^3) + mΞs^2*(-4*mπp^4*mΣs + 7*mπp^2*mΣs^3) + mΞs^3*(6*mπp^4 + 10*mπp^2*mΣs^2 - 6*mΣs^4)) - mXi0^4*(2*mLambda*mΞs^7 - mπp^8 + 4*mLambda*mπp^6*mΣs + 9*mπp^6*mΣs^2 + 21*mLambda*mπp^4*mΣs^3 + 12*mπp^4*mΣs^4 - 9*mLambda*mπp^2*mΣs^5 - 2*mπp^2*mΣs^6 + 2*mLambda*mΣs^7 + 2*mΞs^5*mπp^2*(-3*mLambda + 2*mΣs) + mΞs^6*(mπp^2 + 4*mLambda*mΣs) - mΞs^4*(3*mπp^4 + 4*mLambda*mπp^2*mΣs - 5*mπp^2*mΣs^2 + 6*mLambda*mΣs^3) + mΞs^2*mπp^2*(3*mπp^4 - 4*mLambda*mπp^2*mΣs + 4*mπp^2*mΣs^2 + 7*mLambda*mΣs^3 - 4*mΣs^4) + mΞs^3*(6*mLambda*mπp^4 - 8*mπp^4*mΣs + 10*mLambda*mπp^2*mΣs^2 + mπp^2*mΣs^3 - 6*mLambda*mΣs^4) + mΞs*(-2*mLambda*mπp^6 + 4*mπp^6*mΣs + 8*mLambda*mπp^4*mΣs^2 + 19*mπp^4*mΣs^3 - 10*mLambda*mπp^2*mΣs^4 - 5*mπp^2*mΣs^5 + 4*mLambda*mΣs^6)) + mXi0^3*(3*mLambda*mπp^8 + mΞs^7*(4*mLambda^2 + mπp^2) + 2*mπp^6*(-5*mLambda^2 + 9*Mπ^2 + mπp^2)*mΣs + 9*mLambda*mπp^6*mΣs^2 + 3*mπp^4*(7*mLambda^2 + 7*Mπ^2 + 5*mπp^2)*mΣs^3 - 15*mLambda*mπp^4*mΣs^4 - 3*mπp^2*(5*mLambda^2 + Mπ^2 + 7*mπp^2)*mΣs^5 + 3*mLambda*mπp^2*mΣs^6 + 4*(mLambda^2 + mπp^2)*mΣs^7 + mΞs^6*(-3*mLambda*mπp^2 + 2*(4*mLambda^2 + mπp^2)*mΣs) - 3*mΞs^5*mπp^2*(5*mLambda^2 - Mπ^2 + mπp^2 + 3*mLambda*mΣs + mΣs^2) - mΞs^4*(-9*mLambda*mπp^4 + 2*mπp^2*(7*mLambda^2 - 3*Mπ^2 + mπp^2)*mΣs + 9*mLambda*mπp^2*mΣs^2 + 3*(4*mLambda^2 + 3*mπp^2)*mΣs^3) + mΞs^3*(3*mπp^4*(7*mLambda^2 - 3*Mπ^2 + mπp^2) + 15*mLambda*mπp^4*mΣs + mπp^2*(17*mLambda^2 + 3*Mπ^2 + 32*mπp^2)*mΣs^2 - 6*(2*mLambda^2 + mπp^2)*mΣs^4) + mΞs^2*mπp^2*(-9*mLambda*mπp^4 - 2*(4*mLambda^2*mπp^2 + mπp^4)*mΣs - 12*mLambda*mπp^2*mΣs^2 - 3*Mπ^2*mΣs^3 + (17*mLambda^2 + 26*mπp^2)*mΣs^3 + 9*mLambda*mΣs^4 + 3*mΣs^5) + mΞs*(-(mπp^6*(10*mLambda^2 - 6*Mπ^2 + mπp^2)) - 6*mLambda*mπp^6*mΣs + mπp^4*(-8*mLambda^2 + 24*Mπ^2 + 7*mπp^2)*mΣs^2 - 33*mLambda*mπp^4*mΣs^3 - 2*mπp^2*(7*mLambda^2 + 3*Mπ^2 + 10*mπp^2)*mΣs^4 + 9*mLambda*mπp^2*mΣs^5 + 8*(mLambda^2 + mπp^2)*mΣs^6)) - mXi0*(-3*mLambda*mπp^8*(mLambda^2 - 2*Mπ^2 + mπp^2) + mΞs^7*(2*mLambda^4 - mLambda^2*mπp^2 - mπp^4) - 2*mπp^6*(mLambda^4 - 6*Mπ^4 + mLambda^2*mπp^2 + mπp^4 + 3*Mπ^2*(mLambda^2 - mπp^2))*mΣs + 9*mLambda*mπp^6*(mLambda^2 + mπp^2)*mΣs^2 + 3*mπp^4*(2*Mπ^4 + Mπ^2*(3*mLambda^2 + mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4))*mΣs^3 - 3*mLambda*mπp^4*(2*Mπ^2 + 3*(mLambda^2 + mπp^2))*mΣs^4 - 3*mπp^2*(Mπ^2*(mLambda^2 + 3*mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4))*mΣs^5 + 3*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^6 + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^7 + mΞs^6*(mLambda^2 - mπp^2)*(-3*mLambda*mπp^2 + 2*(2*mLambda^2 + mπp^2)*mΣs) + 3*mΞs^5*mπp^2*(-mLambda^2 + mπp^2)*(3*mLambda^2 - Mπ^2 + mπp^2 + 3*mLambda*mΣs + mΣs^2) + mΞs^4*(3*mLambda*mπp^4*(5*mLambda^2 - 2*Mπ^2 - 3*mπp^2) + 2*mπp^2*(-5*mLambda^4 + mLambda^2*mπp^2 + mπp^4 + 3*Mπ^2*(mLambda^2 - mπp^2))*mΣs + (-9*mLambda^3*mπp^2 + 15*mLambda*mπp^4)*mΣs^2 - 3*(2*mLambda^4 + mLambda^2*mπp^2 - 3*mπp^4)*mΣs^3) + mΞs^3*(3*mπp^4*(7*mLambda^4 + 2*Mπ^4 - 2*mLambda^2*mπp^2 - mπp^4 + Mπ^2*(-7*mLambda^2 + mπp^2)) + 3*mLambda*mπp^4*(11*mLambda^2 - 6*Mπ^2 - 7*mπp^2)*mΣs + mπp^2*(7*mLambda^4 - 5*mLambda^2*mπp^2 + 10*mπp^4 + 3*Mπ^2*(mLambda^2 - 5*mπp^2))*mΣs^2 + 18*mLambda*mπp^4*mΣs^3 - 6*(mLambda^4 - 2*mπp^4)*mΣs^4) + mΞs*(mπp^6*(4*mLambda^4 - 18*mLambda^2*Mπ^2 + 12*Mπ^4 + mLambda^2*mπp^2 + mπp^4) + 6*mLambda*mπp^6*(mLambda^2 - 2*Mπ^2 + 2*mπp^2)*mΣs + mπp^4*(-4*mLambda^4 + 12*Mπ^4 - mLambda^2*mπp^2 + 12*Mπ^2*mπp^2 + 5*mπp^4)*mΣs^2 - 3*mLambda*mπp^4*(5*mLambda^2 + 6*Mπ^2 + 7*mπp^2)*mΣs^3 - 2*mπp^2*(2*mLambda^4 + 2*mLambda^2*mπp^2 + 5*mπp^4 + 3*Mπ^2*(mLambda^2 + 3*mπp^2))*mΣs^4 + 9*mLambda*mπp^2*(mLambda^2 + mπp^2)*mΣs^5 + 4*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)*mΣs^6) + mΞs^2*mπp^2*(-9*mLambda^3*mπp^4 + 9*mLambda*mπp^6 + 12*Mπ^4*mπp^2*mΣs + 2*(4*mLambda^4*mπp^2 - 11*mLambda^2*mπp^4 + mπp^6)*mΣs + 12*mLambda*mπp^2*(mLambda^2 - 3*mπp^2)*mΣs^2 + 5*(2*mLambda^4 - mLambda^2*mπp^2 - mπp^4)*mΣs^3 + 3*(3*mLambda^3 + 5*mLambda*mπp^2)*mΣs^4 + 3*(mLambda^2 + 3*mπp^2)*mΣs^5 - 3*Mπ^2*mΣs*(8*mπp^2*(mLambda^2 - mπp^2) + 8*mLambda*mπp^2*mΣs + (mLambda^2 + 7*mπp^2)*mΣs^2))) + mXi0^2*(mπp^8*(-2*mLambda^2 + 3*Mπ^2 + mπp^2) + mΞs^7*(4*mLambda^3 - 2*mLambda*mπp^2) - mLambda*mπp^6*(10*mLambda^2 - 18*Mπ^2 + mπp^2)*mΣs + 3*(9*Mπ^2*mπp^6 - mπp^8)*mΣs^2 + 3*mLambda*mπp^4*(7*mLambda^2 + 7*Mπ^2 + 2*mπp^2)*mΣs^3 + 3*mπp^4*(mLambda^2 + 2*Mπ^2 + 2*mπp^2)*mΣs^4 - 3*mLambda*mπp^2*(5*mLambda^2 + Mπ^2 + 2*mπp^2)*mΣs^5 - mπp^2*(mLambda^2 + 4*mπp^2)*mΣs^6 + mLambda*(4*mLambda^2 + mπp^2)*mΣs^7 - mΞs^6*(mLambda^2*mπp^2 + mπp^4 - 8*mLambda^3*mΣs + 4*mLambda*mπp^2*mΣs) + mΞs^5*mπp^2*(-15*mLambda^3 + 3*mLambda*Mπ^2 + 6*mLambda*mπp^2 - (mLambda^2 + 4*mπp^2)*mΣs - 3*mLambda*mΣs^2) + mΞs^4*(3*mπp^4*(mLambda^2 + mπp^2) + 2*mLambda*mπp^2*(-7*mLambda^2 + 3*Mπ^2 + 2*mπp^2)*mΣs + mπp^2*(mLambda^2 - 5*mπp^2)*mΣs^2 - 12*mLambda^3*mΣs^3) + mΞs^3*(3*mLambda*mπp^4*(7*mLambda^2 - 3*Mπ^2 - 2*mπp^2) + mπp^4*(-7*mLambda^2 + 6*Mπ^2 + 8*mπp^2)*mΣs + mLambda*mπp^2*(17*mLambda^2 + 3*Mπ^2 + 5*mπp^2)*mΣs^2 + (2*mLambda^2*mπp^2 - 7*mπp^4)*mΣs^3 + 3*mLambda*(-4*mLambda^2 + mπp^2)*mΣs^4) + mΞs*(2*mLambda*mπp^6*(-5*mLambda^2 + 3*Mπ^2 + mπp^2) - 2*mπp^6*(8*mLambda^2 - 9*Mπ^2 + 2*mπp^2)*mΣs + 2*mLambda*mπp^4*(-4*mLambda^2 + 12*Mπ^2 + 11*mπp^2)*mΣs^2 + mπp^4*(-7*mLambda^2 + 12*Mπ^2 + 35*mπp^2)*mΣs^3 - 2*mLambda*mπp^2*(7*mLambda^2 + 3*Mπ^2 + mπp^2)*mΣs^4 - mπp^2*(mLambda^2 + 7*mπp^2)*mΣs^5 + 2*mLambda*(4*mLambda^2 + mπp^2)*mΣs^6) + mΞs^2*mπp^2*(-3*mπp^6 + (-8*mLambda^3*mπp^2 + mLambda*mπp^4)*mΣs + (-16*mLambda^2*mπp^2 + 44*mπp^4)*mΣs^2 + (17*mLambda^3 + 5*mLambda*mπp^2)*mΣs^3 + (mLambda^2 - 8*mπp^2)*mΣs^4 + 3*mLambda*mΣs^5 - 3*Mπ^2*(mπp^4 - 4*mπp^2*mΣs^2 + mLambda*mΣs^3))))*B0[mπp^2, mΞs^2, mΣs^2])/(1728*mΞs^2*mπp^4*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΣs^2*Pi^2) + ((-3*mXi0^7*mΣs^3 - 3*mXi0^6*mΣs^3*(mLambda + mΞs + mΣs) + mXi0^5*mΣs*(-(mΞs*mΣs*(4*mLambda^2 + 5*mLambda*mΣs + mΣs^2)) - 2*(-mπp^2 + mΣs^2)*(-mLambda^2 + mLambda*mΣs + 2*mΣs^2) + mΞs^2*(2*mLambda^2 - 2*mLambda*mΣs + 5*mΣs^2) + Mπ^2*(-2*mΞs^2 + 2*mπp^2 + 4*mΞs*mΣs + 7*mΣs^2)) + Mπ^6*(mLambda*mΞs^3 + mπp^4 + 2*mLambda*mπp^2*mΣs + 2*mπp^2*mΣs^2 + mLambda*mΣs^3 + 2*mΞs^2*(mπp^2 + mLambda*mΣs) + 2*mΞs*(mLambda*mπp^2 + mπp^2*mΣs + mLambda*mΣs^2)) - Mπ^4*(2*mLambda*mΞs^5 + 2*mΞs^4*(mLambda^2 + mπp^2 + 2*mLambda*mΣs) + mLambda*mΞs^3*(5*mLambda^2 + 3*mLambda*mΣs + 5*mΣs^2) + (mLambda + mΣs)*(-mπp^2 + mΣs^2)*(-(mLambda*mπp^2) - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2) + 2*mΞs^2*(3*mLambda^2*mπp^2 - mπp^4 + (3*mLambda^3 - mLambda*mπp^2)*mΣs + (mLambda^2 + mπp^2)*mΣs^2 + 2*mLambda*mΣs^3) + 2*mΞs*(2*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*mπp^2*(mLambda^2 - mπp^2)*mΣs - 2*mLambda*mπp^2*mΣs^2 + mLambda*mΣs^4)) - mΞs^3*(mΞs*(3*mLambda^2 - 2*mπp^2 + mLambda*mΣs)*(-mLambda^2 + mΣs^2)^2 + mLambda*mΞs^4*(mLambda^2 - mLambda*mΣs + mΣs^2) + (mLambda^2 - mπp^2)*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-3*mLambda^2 + mπp^2 + 2*mΣs^2) + 2*mLambda*mΞs^3*(mLambda^3 + mΣs^3) + 2*mΞs^2*(2*mLambda^5 - mLambda^3*mπp^2 - 2*mLambda^3*mΣs^2 + (mLambda^2 - mπp^2)*mΣs^3 + mLambda*mΣs^4)) + mΞs*Mπ^2*(mLambda*mΞs^6 + 2*mLambda*mΞs^5*(mLambda + mΣs) + 2*(mLambda^2 - mπp^2)*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2) + 2*mΞs^4*(3*mLambda^3 - mLambda*mπp^2 + (mLambda^2 - mπp^2)*mΣs + 2*mLambda*mΣs^2) + mLambda*mΞs^3*(5*mLambda^3 + 6*mLambda^2*mΣs - 4*mπp^2*mΣs + 2*mLambda*mΣs^2 + 5*mΣs^3) + 2*mΞs*(mLambda + mΣs)*(2*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*(mLambda^2 - mπp^2)^2*mΣs - 2*mLambda^3*mΣs^2 + mLambda*mΣs^4) + mΞs^2*(mLambda*(7*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4) + 2*(3*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4)*mΣs - 4*mLambda*(mLambda^2 + mπp^2)*mΣs^2 + 2*(mLambda^2 - mπp^2)*mΣs^3 + 4*mLambda*mΣs^4)) + mXi0^4*mΣs*(-2*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2) + mΞs^3*(2*mLambda^2 - 2*mLambda*mΣs + 5*mΣs^2) + 2*mΞs*(mLambda + mΣs)*(-(mLambda*mπp^2) - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2) + 2*mΞs^2*(mLambda^3 - mLambda^2*mΣs + mLambda*mΣs^2 + 3*mΣs^3) + Mπ^2*(-2*mLambda*mΞs^2 - 2*mΞs^3 + 2*mLambda*mπp^2 + 4*mπp^2*mΣs + 7*mLambda*mΣs^2 + 5*mΣs^3 + 2*mΞs*(mπp^2 + 2*mLambda*mΣs + 3*mΣs^2))) + mXi0^3*(-2*mLambda*mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2) - (-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^4*(mLambda^3 - 3*mLambda^2*mΣs + 3*mLambda*mΣs^2 - 2*mΣs^3) + 2*mΞs^3*(mLambda^4 + mLambda^3*mΣs + 3*mLambda^2*mΣs^2 + 4*mLambda*mΣs^3 + mΣs^4) + 2*mΞs^2*(mLambda + mΣs)*(-(mLambda^2*mπp^2) - 2*(mLambda^3 - mLambda*mπp^2)*mΣs + (2*mLambda^2 - 3*mπp^2)*mΣs^2 + 2*mΣs^4) + Mπ^4*(2*mΞs^3 - 4*mπp^2*mΣs - 5*mΣs^3 - 2*mΞs*(mπp^2 + 3*mΣs^2)) + Mπ^2*(mΞs^4*(-mLambda + 2*mΣs) - 2*mΞs^3*(2*mLambda^2 + mLambda*mΣs + 2*mΣs^2) + mΞs^2*(2*mLambda*mπp^2 + 4*mLambda^2*mΣs + 4*mLambda*mΣs^2 - 4*mΣs^3) + (-mπp^2 + mΣs^2)*(mLambda*mπp^2 - 4*mLambda^2*mΣs + 2*mπp^2*mΣs + 3*mLambda*mΣs^2 + 6*mΣs^3) + 2*mΞs*(2*mLambda^2*mπp^2 + mLambda*mπp^2*mΣs + 2*(mLambda^2 - mπp^2)*mΣs^2 + 4*mLambda*mΣs^3 + 3*mΣs^4))) + mXi0^2*(Mπ^4*(2*mLambda*mΞs^3 + mΞs^4 - mπp^4 - 4*mLambda*mπp^2*mΣs - 2*mΞs^2*mΣs^2 - 6*mπp^2*mΣs^2 - 5*mLambda*mΣs^3 - 2*mΣs^4 - mΞs*(2*mLambda*mπp^2 + 4*mπp^2*mΣs + 6*mLambda*mΣs^2 + 3*mΣs^3)) + mΞs*((-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mLambda^2 + mπp^2 + mΣs^2) - 2*mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-(mLambda*mπp^2) - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2) + mΞs^4*(mLambda^3 - 3*mLambda^2*mΣs + 3*mLambda*mΣs^2 - 2*mΣs^3) + mΞs^3*(2*mLambda^4 - 2*mLambda^3*mΣs + 2*mLambda^2*mΣs^2 + 3*mLambda*mΣs^3 - 3*mΣs^4) - 2*mΞs^2*(mLambda + mΣs)*(-mLambda^4 + mLambda^2*mπp^2 + 2*(mLambda^3 - mLambda*mπp^2)*mΣs + (-4*mLambda^2 + 3*mπp^2)*mΣs^2 + mΣs^4)) + Mπ^2*(mΞs^5*(-mLambda + 2*mΣs) + mΞs^4*(-3*mLambda^2 + mLambda*mΣs + 2*mΣs^2) + 2*mΞs^3*(-2*mLambda^3 + mLambda*mπp^2 + mLambda^2*mΣs + mLambda*mΣs^2 + mΣs^3) + (mLambda + mΣs)*(-mπp^2 + mΣs^2)*(-(mLambda*mπp^2) - 4*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mLambda^2*mπp^2 + 2*mLambda^3*mΣs + 4*(mLambda^2 - mπp^2)*mΣs^2 + mΣs^4) + mΞs*(4*mLambda^3*mπp^2 - mLambda*mπp^4 + (6*mLambda^2*mπp^2 - 2*mπp^4)*mΣs + 4*(mLambda^3 - 2*mLambda*mπp^2)*mΣs^2 + 2*(mLambda^2 - 4*mπp^2)*mΣs^3 + mLambda*mΣs^4 + 2*mΣs^5))) + mXi0*(Mπ^6*(mΞs + mΣs)*(mΞs^2 + 2*mπp^2 + mΞs*mΣs + mΣs^2) - mΞs^2*((-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)*(-2*mLambda^2 + mπp^2 + mΣs^2) + mLambda*mΞs^4*(mLambda^2 - mLambda*mΣs + mΣs^2) + mΞs*(-mLambda + mΣs)*(mLambda + mΣs)^2*(-3*mLambda^3 + 2*mLambda*mπp^2 - 2*mLambda^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + 2*mΞs^2*(mLambda + mΣs)*(mLambda^4 - mLambda^2*mπp^2 - 2*mLambda^3*mΣs + mLambda*mπp^2*mΣs - mπp^2*mΣs^2 + mLambda*mΣs^3 + mΣs^4) + mΞs^3*(2*mLambda^4 + 2*mLambda^3*mΣs + 2*mLambda^2*mΣs^2 + 3*mLambda*mΣs^3 + mΣs^4)) - Mπ^4*(mΞs^5 + mΞs^4*(mLambda + 2*mΣs) + mΞs^3*(5*mLambda^2 + 3*mLambda*mΣs + 4*mΣs^2) + mΞs^2*mΣs*(6*mLambda^2 - 4*mπp^2 + 4*mLambda*mΣs + 5*mΣs^2) + (-mπp^2 + mΣs^2)*(mLambda*mπp^2 - 2*mLambda^2*mΣs + 2*mπp^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + mΞs*(4*mLambda^2*mπp^2 - mπp^4 + 2*mLambda*mπp^2*mΣs - 2*mπp^2*mΣs^2 + 3*mLambda*mΣs^3 + 4*mΣs^4)) + Mπ^2*(mLambda*mΞs^6 + (-mLambda + mΣs)*(mLambda + mΣs)^2*(-mπp^2 + mΣs^2)^2 + mΞs^5*(3*mLambda^2 + 3*mLambda*mΣs + 2*mΣs^2) + mΞs*(mLambda + mΣs)*(-mπp^2 + mΣs^2)*(-2*mLambda^3 + mLambda*mπp^2 - 2*mπp^2*mΣs + mLambda*mΣs^2 + 2*mΣs^3) + mΞs^4*(3*mLambda^3 - 2*mLambda*mπp^2 + (mLambda^2 - 2*mπp^2)*mΣs + 5*mLambda*mΣs^2 + 4*mΣs^3) + mΞs^3*(7*mLambda^4 - 2*mLambda^2*mπp^2 + 8*mLambda^3*mΣs - 4*mLambda*mπp^2*mΣs + 6*mLambda*mΣs^3 + 5*mΣs^4) + mΞs^2*(-2*mLambda^3*mπp^2 + mLambda*mπp^4 + 2*(2*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4)*mΣs + 4*(mLambda^3 - 2*mLambda*mπp^2)*mΣs^2 + 2*(mLambda^2 - 2*mπp^2)*mΣs^3 + 5*mLambda*mΣs^4 + 4*mΣs^5))))*C0[mXi0^2, mLambda^2, mπp^2, mΞs^2, Mπ^2, mΣs^2])/(288*mΞs^2*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΣs^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(Sqrt[3]*f^3) - (hC*^2*((2*mLambda*mXi0^7*mπp^2 + 2*mLambda*mXi0^6*mπp^2*(-mLambda - mΞs + mΩ) + 2*mLambda*mXi0^5*mπp^2*(-6*MK^2 + mLambda^2 + mLambda*mΞs + 5*mΞs^2 + mπp^2 - 2*(mLambda + mΞs)*mΩ - 4*mΩ^2) - 2*mLambda*mπp^2*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΩ)*(MK^4 - mΩ^4) - 2*mXi0^4*(mLambda*mΞs^5 + 10*mLambda*mΞs^3*mπp^2 - mΞs^4*mπp^2 + mLambda*mΞs*mπp^2*(-5*MK^2 + 2*mLambda^2 + mπp^2) + mπp^2*(MK^4 - 8*MK^2*mLambda^2 + 2*mLambda^4 + mLambda^2*mπp^2) + mLambda*(2*mΞs^4 + 3*MK^2*mπp^2 - 5*mLambda*mΞs*mπp^2 - 7*mΞs^2*mπp^2 - 2*mπp^4)*mΩ + mLambda*(3*mΞs^3 - 2*mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^2 + mLambda*(3*mΞs^2 + 8*mπp^2)*mΩ^3 + 2*mLambda*mΞs*mΩ^4 + mLambda*mΩ^5) + mXi0^3*(16*mLambda^2*mΞs^3*mπp^2 - 28*mLambda*mΞs^4*mπp^2 + 2*mΞs^5*(mLambda^2 + mπp^2) - 2*mLambda*mΞs^2*mπp^2*(11*MK^2 + 3*mLambda^2 + mπp^2) - 2*mΞs*mπp^2*(MK^4 + MK^2*mLambda^2 - 2*mLambda^2*mπp^2) + mLambda*mπp^2*(27*MK^4 - 8*MK^2*(mLambda^2 + 2*mπp^2) + 2*(mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4)) + 2*(-10*mLambda^2*mΞs^2*mπp^2 - 6*mLambda*mΞs^3*mπp^2 + mΞs^4*(2*mLambda^2 + mπp^2) - mπp^2*(MK^4 - 11*MK^2*mLambda^2 + 2*mLambda^4 + 3*mLambda^2*mπp^2) + mLambda*mΞs*mπp^2*(13*MK^2 - 4*(3*mLambda^2 + mπp^2)))*mΩ + 2*mLambda*(3*mLambda*mΞs^3 + mLambda*mΞs*mπp^2 - 7*mΞs^2*mπp^2 + mπp^2*(13*MK^2 - 3*mLambda^2 - 8*mπp^2))*mΩ^2 + 2*mLambda*(3*mLambda*mΞs^2 + 10*mLambda*mπp^2 + 12*mΞs*mπp^2)*mΩ^3 + mLambda*(4*mLambda*mΞs + 27*mπp^2)*mΩ^4 + 2*mLambda^2*mΩ^5) + mXi0^2*(20*mLambda*mΞs^3*mπp^2*(mLambda^2 + mπp^2) + 4*mLambda^2*mΞs^2*mπp^2*(-MK^2 + mLambda^2 + mπp^2) + mLambda*mΞs^5*(2*mLambda^2 + mπp^2) - mΞs^4*mπp^2*(mLambda^2 + 2*mπp^2) + 2*mπp^2*(MK^4*(-27*mLambda^2 + mπp^2) - mLambda^4*(mLambda^2 + mπp^2) + 4*MK^2*mLambda^2*(2*mLambda^2 + mπp^2)) - 2*mLambda*mΞs*mπp^2*(25*MK^4 + 2*mLambda^4 + 3*mLambda^2*mπp^2 + mπp^4 - MK^2*(11*mLambda^2 + 7*mπp^2)) + mLambda*(-12*mLambda*mΞs^3*mπp^2 + 2*mΞs^2*mπp^2*(mLambda^2 - 7*mπp^2) - 2*mLambda*mΞs*mπp^2*(8*MK^2 - 5*mLambda^2 + mπp^2) + mΞs^4*(4*mLambda^2 + 3*mπp^2) + mπp^2*(5*MK^4 + 2*(mLambda^2 + mπp^2)^2 - 2*MK^2*(mLambda^2 + 5*mπp^2)))*mΩ + 2*mLambda*(-4*mLambda*mΞs^2*mπp^2 + 2*mLambda*mπp^2*(-MK^2 + mπp^2) + 3*mΞs^3*(mLambda^2 + mπp^2) + mΞs*(-10*mLambda^2*mπp^2 + 4*mπp^4))*mΩ^2 + 2*mLambda*(-6*mLambda*mΞs*mπp^2 + 8*mπp^2*(mLambda^2 - mπp^2) + 3*mΞs^2*(mLambda^2 + mπp^2))*mΩ^3 + mLambda*(4*mLambda^2*mΞs - mLambda*mπp^2 - 3*mΞs*mπp^2)*mΩ^4 + 2*(mLambda^3 - mLambda*mπp^2)*mΩ^5) + mXi0*(-16*mLambda^2*mΞs^3*mπp^2*(mLambda^2 + mπp^2) + 27*mLambda*mΞs^4*mπp^2*(mLambda^2 + mπp^2) - 2*mΞs^5*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) - 2*mLambda*mΞs^2*mπp^2*(4*(mLambda^2 + mπp^2)^2 - MK^2*(13*mLambda^2 + 11*mπp^2)) + mΞs*mπp^2*(2*mLambda^2*(mLambda^2 + mπp^2)^2 + MK^4*(5*mLambda^2 + 2*mπp^2) - 2*MK^2*(3*mLambda^4 + 5*mLambda^2*mπp^2)) + mLambda*mπp^2*(-64*MK^6 + MK^4*(27*mLambda^2 + 28*mπp^2) - 4*MK^2*(3*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4) + 2*(mLambda^6 + mLambda^4*mπp^2 + mLambda^2*mπp^4 + mπp^6)) + (12*mLambda*mΞs^3*mπp^2*(2*mLambda^2 + mπp^2) + 4*mLambda^2*mΞs^2*mπp^2*(mLambda^2 + 2*mπp^2) - mΞs^4*(4*mLambda^4 + 3*mLambda^2*mπp^2 + 2*mπp^4) - 2*mLambda*mΞs*mπp^2*(8*MK^4 + 2*mLambda^2*(mLambda^2 + 2*mπp^2) - MK^2*(13*mLambda^2 + 5*mπp^2)) - 2*mπp^2*(MK^4*(25*mLambda^2 - mπp^2) - MK^2*(5*mLambda^4 + 7*mLambda^2*mπp^2) + mLambda^2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)))*mΩ + 2*mLambda*(mLambda^2 - mπp^2)*(-3*mLambda*mΞs^3 + 7*mLambda*mΞs*mπp^2 - 7*mΞs^2*mπp^2 + mπp^2*(-11*MK^2 + 5*mLambda^2 + 4*mπp^2))*mΩ^2 - 2*mLambda*(mLambda^2 - mπp^2)*(3*mLambda*mΞs^2 + 10*mLambda*mπp^2 + 6*mΞs*mπp^2)*mΩ^3 + mLambda*(-4*mLambda^3*mΞs - 28*mLambda^2*mπp^2 + 3*mLambda*mΞs*mπp^2 + 27*mπp^4)*mΩ^4 + (-2*mLambda^4 + mLambda^2*mπp^2)*mΩ^5))/(3456*mLambda*mXi0*mΞs^2*mπp^2*mΩ^2*Pi^2) + ((2*mLambda^3*mXi0^7 - 2*mLambda^3*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΩ)*(MK^2 - mΩ^2)^2 + mXi0^6*(-2*MK^4 - 6*mLambda^3*mΞs + 3*mLambda^2*mΞs^2 - 4*mLambda*mΞs^3 - 2*mΞs^4 + MK^2*(3*mLambda^2 + 4*mLambda*mΞs + 4*mΞs^2) + 3*mLambda^3*(-mLambda + mΩ)) + mXi0^5*(2*mLambda^5 + 4*mLambda^3*mΞs^2 + 7*mLambda^2*mΞs^3 - 2*mLambda*mΞs^4 - 2*mΞs^5 + mLambda^3*mπp^2 - (6*mLambda^4 + 7*mLambda^3*mΞs - 3*mLambda^2*mΞs^2 + 4*mLambda*mΞs^3 + 2*mΞs^4)*mΩ - 2*mLambda^3*mΩ^2 - 2*MK^4*(-mLambda + mΞs + mΩ) + MK^2*(-9*mLambda^3 - mLambda^2*mΞs + 4*mΞs^3 + (3*mLambda^2 + 4*mLambda*mΞs + 4*mΞs^2)*mΩ)) + mLambda^3*mXi0*(MK^2 - mΩ^2)*(MK^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΩ) - mΩ*(-4*(mLambda + mΞs)*(mLambda^2 - mπp^2) + (-2*mLambda^2 + mLambda*mΞs + 3*mπp^2)*mΩ + mLambda*mΩ^2)) + mXi0^4*(-3*mLambda^6 - 6*mLambda^5*mΞs - 5*mLambda^4*mΞs^2 + mLambda^3*mΞs^3 + 4*mLambda^2*mΞs^4 + mLambda*mΞs^5 + 2*mLambda^4*mπp^2 + 4*mLambda*mΞs^3*mπp^2 + 2*mΞs^4*mπp^2 + mLambda*mΞs*(-4*mLambda^3 - 6*mLambda^2*mΞs - mLambda*mΞs^2 + mΞs^3)*mΩ + mLambda^2*(-5*mLambda^2 + 3*mLambda*mΞs - 3*mΞs^2)*mΩ^2 - 4*mLambda^3*mΩ^3 + MK^4*(5*mLambda^2 + mLambda*mΞs + 2*mπp^2 + mLambda*mΩ) + MK^2*(24*mLambda^4 + 35*mLambda^3*mΞs - 9*mLambda^2*mΞs^2 - 2*mLambda*mΞs^3 - 6*mLambda^2*mπp^2 - 4*mLambda*mΞs*mπp^2 - 4*mΞs^2*mπp^2 + mLambda*(-2*mLambda^2 + mLambda*mΞs - 2*mΞs^2)*mΩ + 3*mLambda^2*mΩ^2)) + mLambda^3*mXi0^2*(MK^4*(5*mLambda + 7*mΞs + 4*mΩ) + MK^2*(3*(mLambda + mΞs)*(mLambda^2 + mΞs^2 - 2*mπp^2) + (-mLambda^2 + mLambda*mΞs + 6*mΞs^2 - 4*mπp^2)*mΩ - (9*mLambda + 8*mΞs)*mΩ^2 - 5*mΩ^3) + mΩ^2*(-3*(-mLambda + mΞs)*(mLambda + mΞs)^2 - (-7*mLambda^2 + mLambda*mΞs + 6*mΞs^2 + 2*mπp^2)*mΩ + (4*mLambda + mΞs)*mΩ^2 + mΩ^3)) + mXi0^3*((-mLambda + mΞs)*(mLambda + mΞs)^3*(-(mLambda*(2*mLambda^2 + mπp^2)) + mΞs*(mLambda^2 + 2*mπp^2)) + (mLambda + mΞs)*(-6*mLambda^5 + 2*mLambda*mΞs^2*(2*mLambda^2 + mπp^2) + mΞs^3*(mLambda^2 + 2*mπp^2) - mΞs*(mLambda^4 + 2*mLambda^2*mπp^2))*mΩ - 2*mLambda^2*(-2*mLambda^3 + 3*mLambda^2*mΞs + 6*mLambda*mΞs^2 + 3*mΞs^3 + 2*mLambda*mπp^2)*mΩ^2 + mLambda^2*(mLambda^2 + 5*mLambda*mΞs - 3*mΞs^2)*mΩ^3 + MK^4*(38*mLambda^3 + 4*mLambda^2*mΞs - mLambda*mπp^2 + 2*mΞs*mπp^2 + 7*mLambda^2*mΩ + 2*mπp^2*mΩ) + MK^2*(-((mLambda + mΞs)*(9*mLambda^4 + 6*mLambda^2*mπp^2 + mΞs^2*(5*mLambda^2 + 4*mπp^2) - mΞs*(7*mLambda^3 + 2*mLambda*mπp^2))) - (-35*mLambda^4 + 6*mLambda^2*mπp^2 + 4*mΞs^2*(2*mLambda^2 + mπp^2) + mΞs*(-56*mLambda^3 + 4*mLambda*mπp^2))*mΩ + 2*mLambda^2*(mLambda + 3*mΞs)*mΩ^2 + 3*mLambda^2*mΩ^3)))*A0[MK^2])/(1728*mLambda^3*mXi0^3*mΞs^2*mΩ^2*Pi^2) + ((-2*mLambda^6*mΞs^5 + 3*MK^2*mLambda^4*mΞs^3*mπp^2 + 6*mLambda^6*mΞs^3*mπp^2 - mLambda^5*mΞs^4*mπp^2 - mLambda^4*mΞs^5*mπp^2 + 5*MK^4*mLambda^3*mπp^4 - 7*MK^2*mLambda^5*mπp^4 + 2*mLambda^7*mπp^4 - 4*MK^4*mLambda^2*mΞs*mπp^4 - 2*MK^2*mLambda^4*mΞs*mπp^4 + 5*mLambda^6*mΞs*mπp^4 - 2*MK^2*mLambda^3*mΞs^2*mπp^4 - 7*mLambda^5*mΞs^2*mπp^4 + 5*MK^2*mLambda^2*mΞs^3*mπp^4 + 8*mLambda^4*mΞs^3*mπp^4 - 2*mLambda^3*mΞs^4*mπp^4 - mLambda^2*mΞs^5*mπp^4 + MK^4*mLambda*mπp^6 - 5*MK^2*mLambda^3*mπp^6 + 2*mLambda^5*mπp^6 - 2*MK^4*mΞs*mπp^6 + 2*MK^2*mLambda^2*mΞs*mπp^6 + mLambda^4*mΞs*mπp^6 + 2*MK^2*mLambda*mΞs^2*mπp^6 - 11*mLambda^3*mΞs^2*mπp^6 + 4*MK^2*mΞs^3*mπp^6 + 4*mLambda^2*mΞs^3*mπp^6 - 3*mLambda*mΞs^4*mπp^6 - 2*mΞs^5*mπp^6 + 2*mLambda^3*mπp^8 - (mΞs^4*(4*mLambda^6 + 2*mLambda^4*mπp^2 + mLambda^2*mπp^4 + 2*mπp^6) + 2*mΞs^3*(2*mLambda^5*mπp^2 + 5*mLambda^3*mπp^4 + 2*mLambda*mπp^6) + 2*mLambda*mΞs*mπp^4*(3*mLambda^2*(mLambda^2 + 2*mπp^2) - MK^2*(7*mLambda^2 + 2*mπp^2)) + mπp^4*(5*mLambda^6 + 4*mLambda^4*mπp^2 + MK^4*(7*mLambda^2 + 2*mπp^2) - 2*MK^2*(7*mLambda^4 + 2*mLambda^2*mπp^2)) - mΞs^2*mπp^2*(4*mLambda^6 + 3*mLambda^4*mπp^2 + 2*mLambda^2*mπp^4 + MK^2*(6*mLambda^4 + 8*mLambda^2*mπp^2 + 4*mπp^4)))*mΩ - 2*mLambda^2*(mLambda^2 - mπp^2)*(3*(-MK^2 + mLambda^2)*mΞs*mπp^2 + 3*mLambda*mΞs^2*mπp^2 - 2*mLambda*mπp^4 + mΞs^3*(mLambda^2 + 3*mπp^2))*mΩ^2 + mLambda^2*(mLambda^2 - mπp^2)*((3*MK^2 - 7*mLambda^2)*mπp^2 - 5*mLambda*mΞs*mπp^2 + mΞs^2*(2*mLambda^2 - 3*mπp^2))*mΩ^3 + 2*mLambda^3*(mLambda^2 - mπp^2)*(2*mLambda*mΞs - mπp^2)*mΩ^4 + 2*(mLambda^6 - mLambda^4*mπp^2)*mΩ^5 + mXi0^3*(-2*mLambda^3*mΞs^5 + (2*MK^4 - MK^2*mLambda^2 - mLambda^4)*mπp^4 + mLambda*(-4*MK^2 + 3*mLambda^2)*mΞs*mπp^4 - (4*MK^2 + 5*mLambda^2)*mΞs^2*mπp^4 + 2*mΞs^4*mπp^4 + mΞs^3*(9*mLambda^3*mπp^2 + 4*mLambda*mπp^4) + 2*mLambda^3*(-2*mΞs^4 + 5*mΞs^2*mπp^2 + mπp^4)*mΩ - 2*mLambda^3*mΞs^3*mΩ^2 + 2*mLambda^3*(mΞs^2 - 2*mπp^2)*mΩ^3 + 4*mLambda^3*mΞs*mΩ^4 + 2*mLambda^3*mΩ^5) + mXi0^2*((2*MK^4 + 3*MK^2*mLambda^2 - 4*mLambda^4)*mΞs*mπp^4 + 12*mLambda^3*mΞs^2*mπp^4 + 2*mLambda*mΞs^4*mπp^2*(mLambda^2 + mπp^2) + mLambda*mπp^4*(-2*MK^4 + MK^2*mLambda^2 + mLambda^4 + mLambda^2*mπp^2) + 2*mΞs^5*(mLambda^4 + mπp^4) - mΞs^3*(9*mLambda^4*mπp^2 + 4*MK^2*mπp^4 + 9*mLambda^2*mπp^4) + ((2*MK^4 - MK^2*mLambda^2 - 3*mLambda^4)*mπp^4 + mLambda*(-4*MK^2 + 3*mLambda^2)*mΞs*mπp^4 + 2*mΞs^4*(2*mLambda^4 + mπp^4) + mΞs^3*(5*mLambda^3*mπp^2 + 4*mLambda*mπp^4) - mΞs^2*(10*mLambda^4*mπp^2 + 4*MK^2*mπp^4 + 5*mLambda^2*mπp^4))*mΩ + 2*mLambda^3*(mLambda*mΞs^3 + 3*mΞs^2*mπp^2 - mπp^4)*mΩ^2 + 2*mLambda^3*(-(mLambda*mΞs^2) + 2*mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ^3 + mLambda^3*(-4*mLambda*mΞs + mπp^2)*mΩ^4 - 2*mLambda^4*mΩ^5) - mXi0*(mΞs^4*mπp^2*(mLambda^4 + 4*mLambda^2*mπp^2 + 2*mπp^4) + mΞs^5*(-2*mLambda^5 - 2*mLambda^3*mπp^2 + mLambda*mπp^4) + mLambda*mΞs^3*mπp^2*(6*mLambda^4 + 9*mLambda^2*mπp^2 + 4*mπp^4 + MK^2*(3*mLambda^2 - 2*mπp^2)) + mLambda*mΞs*mπp^4*(MK^4 + 7*mLambda^4 + 6*mLambda^2*mπp^2 - MK^2*(9*mLambda^2 + 4*mπp^2)) - mΞs^2*mπp^4*(-3*mLambda^4 + 2*mLambda^2*mπp^2 + MK^2*(9*mLambda^2 + 4*mπp^2)) + mπp^4*(mLambda^4*(2*mLambda^2 + mπp^2) + MK^4*(5*mLambda^2 + 2*mπp^2) - MK^2*(7*mLambda^4 + 4*mLambda^2*mπp^2)) + mLambda*(mLambda*(MK^2 + 6*mLambda^2)*mΞs*mπp^4 + mLambda*mΞs^3*mπp^2*(mLambda^2 - mπp^2) + mπp^4*(MK^4 + MK^2*mLambda^2 - mLambda^2*mπp^2) + mΞs^4*(-4*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4) + mΞs^2*mπp^2*(4*mLambda^4 + 3*mLambda^2*mπp^2 + MK^2*(6*mLambda^2 - 2*mπp^2)))*mΩ - mLambda^2*((-3*MK^2 + mLambda^2)*mπp^4 + 3*mΞs^2*mπp^4 - 3*mLambda*mΞs*mπp^2*(2*MK^2 - 2*mLambda^2 + mπp^2) + mΞs^3*(2*mLambda^3 + 5*mLambda*mπp^2))*mΩ^2 + mLambda^3*(-(mLambda*mΞs*mπp^2) + 2*mΞs^2*(mLambda^2 - 2*mπp^2) + mπp^2*(3*MK^2 - 7*mLambda^2 + 2*mπp^2))*mΩ^3 + mLambda^3*(4*mLambda^2*mΞs - mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^4 + (2*mLambda^5 - mLambda^3*mπp^2)*mΩ^5))*A0[mΞs^2])/(1728*mLambda^3*mΞs^2*mπp^4*mΩ^2*Pi^2) + ((2*mXi0^7*mπp^4 + 2*mπp^4*(mLambda^2 - mπp^2)*(mLambda + mΞs + mΩ)*(MK^2 - mΩ^2)^2 + mXi0^6*(2*mΞs^5 - 7*mΞs^3*mπp^2 - 2*mLambda*mπp^4 - 5*mΞs*mπp^4 + (4*mΞs^4 - 6*mΞs^2*mπp^2 + 5*mπp^4)*mΩ + 2*(mΞs^3 + 2*mΞs*mπp^2)*mΩ^2 - 2*(mΞs^2 - 3*mπp^2)*mΩ^3 - 4*mΞs*mΩ^4 - 2*mΩ^5) + mXi0^5*(-2*mLambda*mΞs^5 + 7*mLambda*mΞs^3*mπp^2 - 2*mΞs^4*mπp^2 + 4*mΞs^2*mπp^4 + mπp^4*(-7*MK^2 + mLambda^2 + 2*mπp^2) - (4*mLambda*mΞs^4 - 6*mLambda*mΞs^2*mπp^2 + 5*mΞs^3*mπp^2 + 7*mLambda*mπp^4 + 6*mΞs*mπp^4)*mΩ - (2*mLambda*mΞs^3 + 4*mLambda*mΞs*mπp^2 + 6*mΞs^2*mπp^2 + 7*mπp^4)*mΩ^2 + 2*(mLambda*mΞs^2 - 3*mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^3 + (4*mLambda*mΞs - mπp^2)*mΩ^4 + 2*mLambda*mΩ^5) + mXi0^4*(mLambda*mΞs^4*mπp^2 + mLambda*mΞs^2*mπp^4 + mΞs*mπp^4*(14*MK^2 - 3*mLambda^2 - 4*mπp^2) - 2*mΞs^5*(mLambda^2 + mπp^2) - mLambda*mπp^4*(-7*MK^2 + mLambda^2 + mπp^2) + mΞs^3*mπp^2*(3*MK^2 + 4*mLambda^2 + 7*mπp^2) + (mLambda*mΞs^3*mπp^2 - 6*mLambda*mΞs*mπp^4 + 6*mΞs^2*mπp^2*(MK^2 + mπp^2) + mπp^4*(-2*MK^2 - 4*mLambda^2 + mπp^2) - 4*mΞs^4*(mLambda^2 + mπp^2))*mΩ - (3*mLambda*mπp^4 + mΞs*mπp^2*(-6*MK^2 + 10*mLambda^2 - 3*mπp^2) + mΞs^3*(2*mLambda^2 + 5*mπp^2))*mΩ^2 + (-(mLambda*mΞs*mπp^2) + 2*mΞs^2*(mLambda^2 - 2*mπp^2) + mπp^2*(3*MK^2 - 9*mLambda^2 + 8*mπp^2))*mΩ^3 + (4*mLambda^2*mΞs - mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ^4 + (2*mLambda^2 - mπp^2)*mΩ^5) + mXi0^3*(mLambda*mΞs^5*(2*mLambda^2 + mπp^2) + mLambda*mΞs*mπp^4*(-MK^2 + 2*mLambda^2 + mπp^2) + mΞs^4*mπp^2*(mLambda^2 + 2*mπp^2) - 2*mΞs^2*mπp^4*(mLambda^2 + 2*mπp^2) - mLambda*mΞs^3*mπp^2*(3*MK^2 + 4*mLambda^2 + 2*mπp^2) + mπp^4*(5*MK^4 + MK^2*(mLambda^2 - 5*mπp^2) + mπp^2*(mLambda^2 + 2*mπp^2)) + (mΞs*mπp^4*(14*MK^2 + 3*mLambda^2 - 12*mπp^2) + 3*mLambda*mπp^4*(3*MK^2 + mLambda^2 - 2*mπp^2) - 3*mLambda*mΞs^2*mπp^2*(2*MK^2 + mπp^2) + 2*mLambda*mΞs^4*(2*mLambda^2 + mπp^2) + mΞs^3*(4*mLambda^2*mπp^2 + 5*mπp^4))*mΩ + (mπp^4*(-2*MK^2 + 12*mLambda^2 - 11*mπp^2) + mLambda*mΞs*mπp^2*(-6*MK^2 + 10*mLambda^2 - 3*mπp^2) + 6*mΞs^2*mπp^2*(mLambda^2 + mπp^2) + 2*mΞs^3*(mLambda^3 + 2*mLambda*mπp^2))*mΩ^2 + (3*mLambda*mπp^2*(-MK^2 + 3*mLambda^2 - 3*mπp^2) + 5*mΞs*mπp^2*(mLambda^2 - 2*mπp^2) + mΞs^2*(-2*mLambda^3 + 5*mLambda*mπp^2))*mΩ^3 - 2*(mLambda^2 - mπp^2)*(2*mLambda*mΞs - mπp^2)*mΩ^4 - 2*(mLambda^3 - mLambda*mπp^2)*mΩ^5) - mXi0*mπp^4*(MK^2 - mΩ^2)*(MK^2*(2*mLambda^2 + mLambda*mΞs - mπp^2 + mLambda*mΩ) - mΩ*(-4*(mLambda + mΞs)*(mLambda^2 - mπp^2) + (-2*mLambda^2 + mLambda*mΞs + 3*mπp^2)*mΩ + mLambda*mΩ^2)) - mXi0^2*mπp^4*(MK^4*(5*mLambda + 7*mΞs + 4*mΩ) + MK^2*((mLambda + mΞs)*(mLambda^2 + 3*mΞs^2 - 4*mπp^2) + (-3*mLambda^2 + mLambda*mΞs + 6*mΞs^2 - 2*mπp^2)*mΩ - (9*mLambda + 8*mΞs)*mΩ^2 - 5*mΩ^3) + mΩ^2*(-((mLambda + mΞs)*(-5*mLambda^2 + 3*mΞs^2 + 2*mπp^2)) - (-9*mLambda^2 + mLambda*mΞs + 6*mΞs^2 + 4*mπp^2)*mΩ + (4*mLambda + mΞs)*mΩ^2 + mΩ^3)))*A0[mΩ^2])/(1728*mXi0^3*mΞs^2*mπp^4*mΩ^2*Pi^2) + ((-2*mLambda^11 - 3*mLambda^10*mΞs + 4*mLambda^9*mΞs^2 + 7*mLambda^8*mΞs^3 - 2*mLambda^7*mΞs^4 - 5*mLambda^6*mΞs^5 + mLambda^4*mΞs^7 + mXi0^5*(2*MK^6 + mLambda^6 + 5*mLambda^5*mΞs - 4*mLambda^4*mΞs^2 + 17*mLambda^3*mΞs^3 + 5*mLambda^2*mΞs^4 - 4*mLambda*mΞs^5 - 2*mΞs^6 - MK^4*(3*mLambda^2 + 4*mLambda*mΞs + 6*mΞs^2) + MK^2*mΞs*(-mLambda^3 - 2*mLambda^2*mΞs + 8*mLambda*mΞs^2 + 6*mΞs^3)) + mLambda^9*mπp^2 + 3*mLambda^8*mΞs*mπp^2 + mLambda^7*mΞs^2*mπp^2 - 5*mLambda^6*mΞs^3*mπp^2 - 5*mLambda^5*mΞs^4*mπp^2 + mLambda^4*mΞs^5*mπp^2 + 3*mLambda^3*mΞs^6*mπp^2 + mLambda^2*mΞs^7*mπp^2 + mLambda^7*mπp^4 - 5*mLambda^5*mΞs^2*mπp^4 - 2*mLambda^4*mΞs^3*mπp^4 + 7*mLambda^3*mΞs^4*mπp^4 + 4*mLambda^2*mΞs^5*mπp^4 - 3*mLambda*mΞs^6*mπp^4 - 2*mΞs^7*mπp^4 + mLambda^10*mΩ + 2*mLambda^9*mΞs*mΩ - mLambda^8*mΞs^2*mΩ - 4*mLambda^7*mΞs^3*mΩ - mLambda^6*mΞs^4*mΩ + 2*mLambda^5*mΞs^5*mΩ + mLambda^4*mΞs^6*mΩ + mLambda^8*mπp^2*mΩ + 2*mLambda^7*mΞs*mπp^2*mΩ - mLambda^6*mΞs^2*mπp^2*mΩ - 4*mLambda^5*mΞs^3*mπp^2*mΩ - mLambda^4*mΞs^4*mπp^2*mΩ + 2*mLambda^3*mΞs^5*mπp^2*mΩ + mLambda^2*mΞs^6*mπp^2*mΩ - 2*mLambda^6*mπp^4*mΩ - 4*mLambda^5*mΞs*mπp^4*mΩ + 2*mLambda^4*mΞs^2*mπp^4*mΩ + 8*mLambda^3*mΞs^3*mπp^4*mΩ + 2*mLambda^2*mΞs^4*mπp^4*mΩ - 4*mLambda*mΞs^5*mπp^4*mΩ - 2*mΞs^6*mπp^4*mΩ - 12*mLambda^9*mΩ^2 - 6*mLambda^8*mΞs*mΩ^2 + 30*mLambda^7*mΞs^2*mΩ^2 + 18*mLambda^6*mΞs^3*mΩ^2 - 18*mLambda^5*mΞs^4*mΩ^2 - 12*mLambda^4*mΞs^5*mΩ^2 + 6*mLambda^7*mπp^2*mΩ^2 - 18*mLambda^5*mΞs^2*mπp^2*mΩ^2 - 6*mLambda^4*mΞs^3*mπp^2*mΩ^2 + 12*mLambda^3*mΞs^4*mπp^2*mΩ^2 + 6*mLambda^2*mΞs^5*mπp^2*mΩ^2 - 21*mLambda^8*mΩ^3 - 3*mLambda^7*mΞs*mΩ^3 + 24*mLambda^6*mΞs^2*mΩ^3 - 9*mLambda^5*mΞs^3*mΩ^3 - 15*mLambda^4*mΞs^4*mΩ^3 + 9*mLambda^6*mπp^2*mΩ^3 + 3*mLambda^5*mΞs*mπp^2*mΩ^3 + 9*mLambda^3*mΞs^3*mπp^2*mΩ^3 + 3*mLambda^2*mΞs^4*mπp^2*mΩ^3 - 12*mLambda^7*mΩ^4 - 12*mLambda^4*mΞs^3*mΩ^4 - 6*mLambda^6*mΩ^5 + 6*mLambda^5*mΞs*mΩ^5 - 6*mLambda^4*mΞs^2*mΩ^5 + mXi0^4*(2*MK^6 + mLambda^6 + 5*mLambda^5*mΞs - 4*mLambda^4*mΞs^2 + 17*mLambda^3*mΞs^3 + 5*mLambda^2*mΞs^4 - 4*mLambda*mΞs^5 - 2*mΞs^6 - MK^4*(3*mLambda^2 + 4*mLambda*mΞs + 6*mΞs^2) + MK^2*mΞs*(-mLambda^3 - 2*mLambda^2*mΞs + 8*mLambda*mΞs^2 + 6*mΞs^3))*(mLambda + mΞs + mΩ) + MK^6*(mLambda^2 - mπp^2)*(5*mLambda^3 - 4*mLambda^2*mΞs + mLambda*mπp^2 - 2*mΞs*mπp^2 - 7*mLambda^2*mΩ - 2*mπp^2*mΩ) - MK^4*(12*mLambda^7 - 3*mLambda^5*mπp^2 - 3*mLambda^3*mπp^4 + mLambda*mΞs^2*(13*mLambda^4 - 2*mLambda^2*mπp^2 + mπp^4) + 4*mLambda^2*mΞs*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mΞs^3*(-3*mLambda^4 + 3*mLambda^2*mπp^2 + 6*mπp^4) + (-15*mLambda^6 + 21*mLambda^4*mπp^2 + 6*mLambda^2*mπp^4 + 4*mLambda*mΞs*(-2*mLambda^4 + 4*mLambda^2*mπp^2 + mπp^4) + mΞs^2*(-3*mLambda^4 + 9*mLambda^2*mπp^2 + 6*mπp^4))*mΩ + 6*mLambda^2*(mLambda^3 + 3*mLambda^2*mΞs + mLambda*mπp^2 - mΞs*mπp^2)*mΩ^2 + (9*mLambda^4 - 3*mLambda^2*mπp^2)*mΩ^3) + MK^2*((mLambda + mΞs)^2*(9*mLambda^7 - 3*mLambda^3*mπp^4 + 6*mΞs^3*mπp^4 + mΞs^2*(2*mLambda^5 - mLambda^3*mπp^2 - 7*mLambda*mπp^4) + mΞs*(-7*mLambda^6 - 7*mLambda^4*mπp^2 + 8*mLambda^2*mπp^4)) + (mLambda + mΞs)*(-9*mLambda^7 + 15*mLambda^5*mπp^2 + 6*mLambda^3*mπp^4 + 3*mΞs^3*(mLambda^4 + mLambda^2*mπp^2 + 2*mπp^4) + mΞs^2*(-25*mLambda^5 + 11*mLambda^3*mπp^2 + 2*mLambda*mπp^4) - mΞs*(mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4))*mΩ + 6*mLambda^2*(3*mLambda^5 + mΞs^3*(5*mLambda^2 - 2*mπp^2) + mΞs^2*(3*mLambda^3 - mLambda*mπp^2) + mΞs*(5*mLambda^4 - 3*mLambda^2*mπp^2))*mΩ^2 + 3*mLambda^2*(10*mLambda^4 - 4*mLambda^2*mπp^2 + mΞs^2*(8*mLambda^2 - 2*mπp^2) + mΞs*(5*mLambda^3 - 3*mLambda*mπp^2))*mΩ^3 + 12*mLambda^4*(mLambda + mΞs)*mΩ^4 + 6*mLambda^4*mΩ^5) + mXi0^3*(-((mLambda + mΞs)*(-mLambda^7 + 3*mLambda*mΞs^6 + 5*mLambda^5*mπp^2 - 4*mLambda*mΞs^4*(4*mLambda^2 + mπp^2) - mΞs^5*(mLambda^2 + 4*mπp^2) + mΞs^3*(5*mLambda^4 + 11*mLambda^2*mπp^2) - mΞs^2*(mLambda^5 - 14*mLambda^3*mπp^2) - mΞs*(mLambda^6 + 10*mLambda^4*mπp^2))) + 3*mLambda*(2*mLambda^6 + 2*mLambda^5*mΞs + 8*mLambda^4*mΞs^2 + 11*mLambda^3*mΞs^3 + mLambda^2*mΞs^4 - 3*mLambda*mΞs^5 - mΞs^6)*mΩ + 3*mLambda^2*(mLambda^4 - 5*mLambda^3*mΞs + 4*mLambda^2*mΞs^2 - 3*mLambda*mΞs^3 - mΞs^4)*mΩ^2 + MK^6*(-7*mLambda^2 + 3*mLambda*mΞs - 4*mπp^2 + 3*mLambda*mΩ) + MK^4*(15*mLambda^4 - 9*mLambda*mΞs^3 + 9*mLambda^2*mπp^2 + 12*mΞs^2*(mLambda^2 + mπp^2) + 2*mΞs*(7*mLambda^3 + 4*mLambda*mπp^2) - 9*mLambda*mΞs*(mLambda + mΞs)*mΩ - 3*mLambda^2*mΩ^2) + MK^2*(-9*mLambda^6 + 9*mLambda*mΞs^5 - 3*mΞs^4*(mLambda^2 + 4*mπp^2) - mΞs^3*(31*mLambda^3 + 16*mLambda*mπp^2) + 2*mΞs^2*(5*mLambda^4 - mLambda^2*mπp^2) - mΞs*(19*mLambda^5 + 7*mLambda^3*mπp^2) + 3*mLambda*(-3*mLambda^4 + mLambda^3*mΞs - mLambda^2*mΞs^2 + 6*mLambda*mΞs^3 + 3*mΞs^4)*mΩ + 3*mLambda^2*mΞs*(3*mLambda + 2*mΞs)*mΩ^2)) + mXi0^2*((-mLambda + mΞs)*(mLambda + mΞs)^2*(-mLambda^6 + 2*mLambda^4*mπp^2 - 6*mLambda^2*mΞs^2*mπp^2 + 5*mLambda*mΞs^3*(mLambda^2 + mπp^2) + mΞs^4*(mLambda^2 + 4*mπp^2) - 2*mΞs*(mLambda^5 + 4*mLambda^3*mπp^2)) + (mLambda + mΞs)*(10*mLambda^7 - 5*mLambda^5*mπp^2 + mΞs^5*(mLambda^2 + 4*mπp^2) + mΞs^4*(-5*mLambda^3 + 4*mLambda*mπp^2) - mΞs^3*(5*mLambda^4 + 11*mLambda^2*mπp^2) + 2*mΞs^2*(5*mLambda^5 - 7*mLambda^3*mπp^2) + mΞs*(mLambda^6 + 10*mLambda^4*mπp^2))*mΩ + 6*mLambda^2*(mLambda^5 - 2*mLambda^4*mΞs + mLambda^3*mΞs^2 + 2*mLambda^2*mΞs^3 - 3*mLambda*mΞs^4 - mΞs^5)*mΩ^2 + 3*mLambda^2*(mLambda^4 - 5*mLambda^3*mΞs + 4*mLambda^2*mΞs^2 - 3*mLambda*mΞs^3 - mΞs^4)*mΩ^3 - MK^6*(4*mΞs*(mLambda^2 + mπp^2) + mLambda*(7*mLambda^2 + mπp^2) + (7*mLambda^2 + 4*mπp^2)*mΩ) + MK^4*(15*mLambda^5 + 6*mLambda^3*mπp^2 + 3*mΞs^3*(3*mLambda^2 + 4*mπp^2) + mΞs^2*(29*mLambda^3 + 11*mLambda*mπp^2) + mΞs*(29*mLambda^4 + 11*mLambda^2*mπp^2) + (24*mLambda^4 + 9*mLambda^2*mπp^2 + 3*mΞs^2*(5*mLambda^2 + 4*mπp^2) + 2*mΞs*(7*mLambda^3 + 4*mLambda*mπp^2))*mΩ - 6*mLambda^2*mΞs*mΩ^2 - 3*mLambda^2*mΩ^3) + MK^2*(-3*mLambda^5*(3*mLambda^2 + mπp^2) - 7*mLambda^4*mΞs*(4*mLambda^2 + mπp^2) - 6*mΞs^5*(mLambda^2 + 2*mπp^2) - mΞs^4*(28*mLambda^3 + 19*mLambda*mπp^2) - 3*mΞs^3*(7*mLambda^4 + 2*mLambda^2*mπp^2) - 3*mΞs^2*(2*mLambda^5 + 5*mLambda^3*mπp^2) - (27*mLambda^6 + 2*mLambda^2*mΞs^2*(-5*mLambda^2 + mπp^2) + 3*mΞs^4*(3*mLambda^2 + 4*mπp^2) + 2*mΞs^3*(5*mLambda^3 + 8*mLambda*mπp^2) + mΞs*(25*mLambda^5 + 7*mLambda^3*mπp^2))*mΩ + 6*mLambda^2*(-mLambda^3 + 2*mLambda^2*mΞs + 3*mLambda*mΞs^2 + 2*mΞs^3)*mΩ^2 + 3*mLambda^2*mΞs*(3*mLambda + 2*mΞs)*mΩ^3)) - mXi0*(-((-mLambda + mΞs)^2*(mLambda + mΞs)^4*(3*mLambda*mΞs*(mLambda^2 + mπp^2) - 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4))) - 3*mLambda*(-mLambda + mΞs)*(mLambda + mΞs)^2*(-2*mLambda^4*mΞs - 2*mLambda^3*(mLambda^2 + mπp^2) + 2*mLambda*mΞs^2*(mLambda^2 + mπp^2) + mΞs^3*(mLambda^2 + mπp^2))*mΩ + 3*mLambda^2*(mLambda + mΞs)*(4*mLambda*mΞs^4 + 3*mLambda^3*(mLambda^2 - mπp^2) + mΞs^3*(5*mLambda^2 - mπp^2) - 2*mLambda*mΞs^2*(mLambda^2 + mπp^2) + mΞs*(-6*mLambda^4 + 2*mLambda^2*mπp^2))*mΩ^2 + 6*mLambda^3*(2*mLambda^4 + 2*mLambda^3*mΞs + 2*mLambda^2*mΞs^2 + 3*mLambda*mΞs^3 + mΞs^4)*mΩ^3 + 6*mLambda^4*(mLambda^2 - mLambda*mΞs + mΞs^2)*mΩ^4 + MK^6*(-5*mLambda^4 - 5*mLambda^2*mπp^2 - 2*mπp^4 + 3*mLambda*mΞs*(3*mLambda^2 + mπp^2) + 3*mLambda*(5*mLambda^2 + mπp^2)*mΩ) + MK^4*(6*mΞs^2*mπp^2*(mLambda^2 + mπp^2) - 3*mΞs^3*(7*mLambda^3 + 3*mLambda*mπp^2) + 4*mLambda*mΞs*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4) + 6*mLambda^2*(2*mLambda^4 + 3*mLambda^2*mπp^2 + mπp^4) - 3*mLambda*(3*mLambda*mΞs*(3*mLambda^2 + mπp^2) + 2*mLambda^2*(6*mLambda^2 + mπp^2) + mΞs^2*(11*mLambda^2 + 3*mπp^2))*mΩ + 3*mLambda^2*(mLambda^2 + 4*mLambda*mΞs - mπp^2)*mΩ^2 + 6*mLambda^3*mΩ^3) + MK^2*((mLambda + mΞs)*(3*mΞs^4*(5*mLambda^3 + 3*mLambda*mπp^2) - 6*mΞs^3*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mΞs^2*(13*mLambda^5 - 5*mLambda^3*mπp^2 - 2*mLambda*mπp^4) + mΞs*(7*mLambda^6 + 13*mLambda^4*mπp^2 - 2*mLambda^2*mπp^4) - 3*(3*mLambda^7 + 5*mLambda^5*mπp^2 + 2*mLambda^3*mπp^4)) + 3*mLambda*(6*mLambda*mΞs^3*(2*mLambda^2 + mπp^2) + 3*mLambda^4*(3*mLambda^2 + mπp^2) + mΞs^4*(7*mLambda^2 + 3*mπp^2) + mΞs^2*(13*mLambda^4 + 3*mLambda^2*mπp^2) + mΞs*(13*mLambda^5 + 7*mLambda^3*mπp^2))*mΩ - 3*mLambda^2*(8*mLambda*mΞs^3 + 4*mLambda^2*(mLambda^2 - mπp^2) + 2*mΞs^2*(5*mLambda^2 - mπp^2) + 3*mΞs*(mLambda^3 - mLambda*mπp^2))*mΩ^2 - 6*mLambda^3*(3*mLambda^2 + 3*mLambda*mΞs + 2*mΞs^2)*mΩ^3 - 6*mLambda^4*mΩ^4)))*B0[mLambda^2, MK^2, mΞs^2])/(1728*mLambda^3*mΞs^2*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΩ^2*Pi^2) + ((-2*mXi0^11 + mXi0^10*(-2*mLambda + mΞs - 3*mΩ) + 2*(mLambda^2 - mπp^2)^2*(mLambda + mΞs + mΩ)*(MK^2 - mΩ^2)^3 + mXi0^9*(9*MK^2 + mLambda^2 + 6*mLambda*mΞs - 12*mΞs^2 + mπp^2 - mLambda*mΩ + 2*mΞs*mΩ + 4*mΩ^2) + mXi0^8*(mLambda^3 + 10*mLambda^2*mΞs - 9*mLambda*mΞs^2 - 21*mΞs^3 - 2*mLambda*mπp^2 + mΞs*mπp^2 + 3*(mLambda^2 + 4*mLambda*mΞs - 2*mΞs^2 + mπp^2)*mΩ - (-8*mLambda + mΞs)*mΩ^2 + 7*mΩ^3 + MK^2*(9*mLambda - 9*mΞs + 11*mΩ)) + mXi0^7*(-12*MK^4 + mLambda^4 + 6*mLambda^3*mΞs + 6*mLambda^2*mΞs^2 - 12*mLambda*mΞs^3 - 12*mΞs^4 - 2*mLambda^2*mπp^2 + 6*mLambda*mΞs*mπp^2 + 6*mΞs^2*mπp^2 + mπp^4 + (2*mLambda^3 + 11*mLambda^2*mΞs + 9*mLambda*mΞs^2 - 3*mΞs^3 - mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ + (mLambda^2 - 6*mLambda*mΞs + 30*mΞs^2 + mπp^2)*mΩ^2 + (5*mLambda - 4*mΞs)*mΩ^3 - 2*mΩ^4 - MK^2*(9*(mLambda^2 + 3*mLambda*mΞs - 2*mΞs^2) + 2*(-mLambda + 5*mΞs)*mΩ + 3*mΩ^2)) + mXi0*(mLambda^2 - mπp^2)*(MK^2 - mΩ^2)^2*(MK^2*(2*mLambda^2 + 3*mLambda*mΞs + mπp^2 + 3*mLambda*mΩ) - mΩ*(4*(mLambda + mΞs)*(mLambda^2 - mπp^2) + 3*(2*mLambda^2 + mLambda*mΞs - mπp^2)*mΩ + 3*mLambda*mΩ^2)) - mXi0^6*((mLambda + mΞs)*(-mLambda^4 + 6*mΞs^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 - 3*mΞs^2*(mLambda^2 + 3*mπp^2)) - 6*mLambda*(mLambda + mΞs)*(mLambda^2 - 2*mΞs^2 + mπp^2)*mΩ - (2*mLambda^3 + 11*mLambda^2*mΞs + 24*mLambda*mΞs^2 + 24*mΞs^3 + 8*mLambda*mπp^2 - mΞs*mπp^2)*mΩ^2 + (8*mLambda^2 + 21*mLambda*mΞs - 18*mΞs^2 + 5*mπp^2)*mΩ^3 + (10*mLambda + mΞs)*mΩ^4 + 5*mΩ^5 + MK^4*(12*mLambda - 15*mΞs + 4*mΩ) + MK^2*(-3*(mLambda + mΞs)*(-3*mLambda^2 - 6*mLambda*mΞs + 10*mΞs^2 + 5*mπp^2) + (28*mLambda^2 + 39*mLambda*mΞs - 30*mΞs^2 + 7*mπp^2)*mΩ + (20*mLambda + 26*mΞs)*mΩ^2 + 3*mΩ^3)) - mXi0^2*(MK^2 - mΩ^2)*(MK^4*((mLambda + mΞs)*(7*mLambda^2 - 5*mπp^2) + (4*mLambda^2 - 2*mπp^2)*mΩ) + MK^2*(3*(mLambda + mΞs)*(mLambda^2 + mΞs^2 - 2*mπp^2)*(mLambda^2 - mπp^2) + (7*mLambda^2 + 9*mLambda*mΞs + 6*mΞs^2 - 4*mπp^2)*(mLambda^2 - mπp^2)*mΩ + (-5*mLambda^3 - 8*mLambda^2*mΞs + mLambda*mπp^2 + 4*mΞs*mπp^2)*mΩ^2 + (-5*mLambda^2 + mπp^2)*mΩ^3) + mΩ^2*(-((mLambda + mΞs)*(mLambda^2 - mπp^2)*(-5*mLambda^2 + 3*mΞs^2 + 2*mπp^2)) + (mLambda^2 - 9*mLambda*mΞs - 6*mΞs^2 - 4*mπp^2)*(mLambda^2 - mπp^2)*mΩ + (-2*mLambda^3 + 4*mLambda*mπp^2 + mΞs*(mLambda^2 + mπp^2))*mΩ^2 + (mLambda^2 + mπp^2)*mΩ^3)) - mXi0^3*(MK^6*(7*mLambda^2 + 15*mLambda*mΞs + 4*mπp^2 + 9*mLambda*mΩ) - MK^4*(-3*mLambda^4 - 6*mLambda*mΞs^3 + 6*mLambda^2*mπp^2 + 6*mLambda*mΞs*mπp^2 - 6*mΞs^2*mπp^2 + 3*mπp^4 - 2*(-7*mLambda^3 - 7*mLambda^2*mΞs + 6*mLambda*mΞs^2 + 2*mLambda*mπp^2 + 8*mΞs*mπp^2)*mΩ + (29*mLambda^2 + 33*mLambda*mΞs + 2*mπp^2)*mΩ^2 + 21*mLambda*mΩ^3) - mΩ^3*(-((mLambda + mΞs)*(mLambda^2 - mπp^2)*(-17*mLambda^2 + 9*mΞs^2 + 8*mπp^2)) + (22*mLambda^4 - 6*mLambda*mΞs^3 - 23*mLambda^2*mπp^2 + 7*mπp^4 - 6*mΞs^2*(3*mLambda^2 - 2*mπp^2) + 3*mLambda*mΞs*(mLambda^2 + mπp^2))*mΩ + (17*mLambda^3 - 4*mLambda^2*mΞs - 12*mLambda*mΞs^2 - 7*mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ^2 + 3*(2*mLambda^2 + mLambda*mΞs + mπp^2)*mΩ^3 + 3*mLambda*mΩ^4) + MK^2*mΩ*(-((mLambda + mΞs)*(-mLambda^2 + 9*mΞs^2 - 8*mπp^2)*(mLambda^2 - mπp^2)) + 3*(mLambda^4 - 4*mLambda*mΞs^3 + 5*mLambda^2*mπp^2 - 2*mπp^4 + mΞs^2*(-6*mLambda^2 + 2*mπp^2) + mΞs*(mLambda^3 + 3*mLambda*mπp^2))*mΩ + (31*mLambda^3 - 24*mLambda*mΞs^2 - 11*mLambda*mπp^2 + 2*mΞs*(5*mLambda^2 - 7*mπp^2))*mΩ^2 + (28*mLambda^2 + 21*mLambda*mΞs + mπp^2)*mΩ^3 + 15*mLambda*mΩ^4)) + mXi0^5*(5*MK^6 + MK^4*(3*(5*mLambda^2 + 12*mLambda*mΞs - 2*mΞs^2 + mπp^2) + 8*(mLambda + mΞs)*mΩ - 13*mΩ^2) + MK^2*(-6*mLambda^2*mΞs^2 + 18*mLambda*mΞs^3 + 12*mΞs^4 - 9*mLambda*mΞs*(mLambda^2 + mπp^2) - 3*mπp^2*(mLambda^2 + mπp^2) + (mLambda + mΞs)*(-19*mLambda^2 - 6*mLambda*mΞs + 15*mΞs^2 + 2*mπp^2)*mΩ + 3*(-2*mLambda^2 - 13*mLambda*mΞs + 6*mΞs^2 - 5*mπp^2)*mΩ^2 - (7*mLambda + 22*mΞs)*mΩ^3 + 2*mΩ^4) + mΩ*((mLambda + mΞs)*(5*mLambda^4 + 6*mΞs^4 + 5*mLambda^2*mπp^2 - 4*mπp^4 + 3*mΞs^2*(-5*mLambda^2 + mπp^2)) + (mLambda^4 - 12*mLambda*mΞs^3 + 16*mLambda^2*mπp^2 - 5*mπp^4 + 6*mΞs^2*(mLambda^2 - 3*mπp^2) + 12*mΞs*(2*mLambda^3 - mLambda*mπp^2))*mΩ - (4*mLambda^3 - 5*mLambda^2*mΞs + 9*mLambda*mΞs^2 + 9*mΞs^3 - 5*mLambda*mπp^2 + 4*mΞs*mπp^2)*mΩ^2 - (8*mLambda^2 + 3*mLambda*mΞs + 18*mΞs^2 + 5*mπp^2)*mΩ^3 + (-7*mLambda + 2*mΞs)*mΩ^4)) + mXi0^4*(MK^6*(5*mLambda - 7*mΞs - 4*mΩ) + MK^4*(-3*(-5*mLambda^3 - 8*mLambda^2*mΞs + mLambda*mΞs^2 + 3*mΞs^3 + 6*mLambda*mπp^2 + 7*mΞs*mπp^2) + (29*mLambda^2 + 27*mLambda*mΞs - 18*mΞs^2 - 4*mπp^2)*mΩ + 3*mΞs*mΩ^2 + 3*mΩ^3) + MK^2*(6*(mLambda + mΞs)*(mΞs^2 - mπp^2)^2 + (-mLambda^4 + 18*mLambda*mΞs^3 + 12*mΞs^4 - 7*mLambda^2*mπp^2 + 2*mπp^4 + 6*mΞs^2*(2*mLambda^2 - 3*mπp^2) + 3*mΞs*(mLambda^3 - 7*mLambda*mπp^2))*mΩ + 2*(5*mLambda^3 + 5*mLambda^2*mΞs + 15*mLambda*mΞs^2 + 12*mΞs^3 - 4*mLambda*mπp^2 - mΞs*mπp^2)*mΩ^2 + 3*(-7*mLambda^2 - 12*mLambda*mΞs + 10*mΞs^2 - 3*mπp^2)*mΩ^3 + 3*(-3*mLambda + mΞs)*mΩ^4) + mΩ^2*(-2*(mLambda + mΞs)*(2*mLambda^4 - 6*mLambda^2*mΞs^2 + 3*mΞs^4 + 2*mLambda^2*mπp^2 - mπp^4) - (-13*mLambda^4 + 18*mLambda*mΞs^3 + 12*mΞs^4 + 5*mLambda^2*mπp^2 + 2*mπp^4 + 6*mΞs^2*(-2*mLambda^2 + mπp^2) + mΞs*(-33*mLambda^3 + 15*mLambda*mπp^2))*mΩ - (-11*mLambda^3 + 27*mLambda*mΞs^2 + 15*mΞs^3 + 10*mLambda*mπp^2 + mΞs*(10*mLambda^2 + mπp^2))*mΩ^2 + (4*mLambda^2 + 9*mLambda*mΞs - 12*mΞs^2 + mπp^2)*mΩ^3 + (4*mLambda + mΞs)*mΩ^4 + mΩ^5)))*B0[mXi0^2, MK^2, mΩ^2])/(1728*mXi0^3*mΞs^2*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΩ^2*Pi^2) - ((-2*mLambda^5*mΞs^7 + 3*MK^2*mLambda^3*mΞs^5*mπp^2 + 6*mLambda^5*mΞs^5*mπp^2 - mLambda^4*mΞs^6*mπp^2 + mLambda^3*mΞs^7*mπp^2 - 6*MK^4*mLambda*mΞs^3*mπp^4 - 9*MK^2*mLambda^3*mΞs^3*mπp^4 - 6*mLambda^5*mΞs^3*mπp^4 + 3*mLambda^4*mΞs^4*mπp^4 + 3*MK^2*mLambda*mΞs^5*mπp^4 - 3*mLambda^3*mΞs^5*mπp^4 - mLambda^2*mΞs^6*mπp^4 + mLambda*mΞs^7*mπp^4 - 12*MK^4*mLambda*mΞs*mπp^6 + 6*MK^2*mLambda^3*mΞs*mπp^6 + 2*mLambda^5*mΞs*mπp^6 - 12*MK^4*mΞs^2*mπp^6 - 3*MK^2*mLambda^2*mΞs^2*mπp^6 - 3*mLambda^4*mΞs^2*mπp^6 - 3*MK^2*mLambda*mΞs^3*mπp^6 + 3*mLambda^3*mΞs^3*mπp^6 + 6*MK^2*mΞs^4*mπp^6 + 3*mLambda^2*mΞs^4*mπp^6 - 3*mLambda*mΞs^5*mπp^6 + 2*mΞs^6*mπp^6 - 6*MK^4*mπp^8 + 3*MK^2*mLambda^2*mπp^8 + mLambda^4*mπp^8 - mLambda^3*mΞs*mπp^8 - 9*MK^2*mΞs^2*mπp^8 - 3*mLambda^2*mΞs^2*mπp^8 + 3*mLambda*mΞs^3*mπp^8 - 6*mΞs^4*mπp^8 + 3*MK^2*mπp^10 + mLambda^2*mπp^10 - mLambda*mΞs*mπp^10 + 6*mΞs^2*mπp^10 - 2*mπp^12 - 2*(mΞs^3*mπp^4*(-mLambda^2 + mπp^2)*(3*MK^2 + 4*mLambda^2 + 8*mπp^2) + 2*mΞs^5*mπp^2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4) + mLambda*mΞs^2*mπp^4*(6*MK^4 - 2*mLambda^4 + 12*MK^2*mπp^2 + mLambda^2*mπp^2 + mπp^4) + mΞs^6*(2*mLambda^5 - mLambda^3*mπp^2 - mLambda*mπp^4) + mLambda*mΞs^4*mπp^2*(-2*mLambda^4 + mLambda^2*mπp^2 + mπp^4 - 3*MK^2*(mLambda^2 + mπp^2)) + mLambda*mπp^6*(6*MK^4 + 2*mLambda^4 - mLambda^2*mπp^2 - mπp^4 + MK^2*(-9*mLambda^2 + 3*mπp^2)) + mΞs*mπp^6*(6*MK^4 - 9*MK^2*(mLambda^2 - mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 - 2*mπp^4)))*mΩ - mπp^2*(9*mLambda^4*mπp^4 + 3*mLambda^2*mπp^6 - 6*mπp^8 + 3*mLambda*mΞs^5*(mLambda^2 + mπp^2) + mΞs^4*(5*mLambda^4 + 5*mLambda^2*mπp^2 - 4*mπp^4) + 12*MK^4*(mLambda*mΞs*mπp^2 + mπp^4) + 4*mΞs^2*mπp^2*(mLambda^4 - 11*mLambda^2*mπp^2 + 7*mπp^4) + 2*mΞs^3*(5*mLambda^5 - 16*mLambda^3*mπp^2 + 5*mLambda*mπp^4) + mΞs*(8*mLambda^5*mπp^2 - 7*mLambda^3*mπp^4 + 5*mLambda*mπp^6) - 3*MK^2*(4*mLambda^2*mΞs^2*mπp^2 + 9*mLambda^2*mπp^4 - 3*mπp^6 + mΞs^3*(mLambda^3 + 5*mLambda*mπp^2) + mΞs*(8*mLambda^3*mπp^2 - 4*mLambda*mπp^4)))*mΩ^2 + (-(mΞs^3*mπp^2*(mLambda^4 + 7*mLambda^2*mπp^2 - 8*mπp^4)) + mΞs^4*(6*mLambda^5 - 9*mLambda^3*mπp^2 - 9*mLambda*mπp^4) + mLambda*mΞs^2*mπp^2*(-7*mLambda^4 + 26*mLambda^2*mπp^2 + 5*mπp^4 - 3*MK^2*(mLambda^2 - 7*mπp^2)) + mΞs*mπp^4*(-19*mLambda^4 + 35*mLambda^2*mπp^2 - 16*mπp^4 + 6*MK^2*(2*mLambda^2 - mπp^2)) - 3*mLambda*mπp^4*(2*MK^4 + 7*mLambda^4 - 5*mLambda^2*mπp^2 + 2*mπp^4 + MK^2*(-7*mLambda^2 + mπp^2)))*mΩ^3 + 2*(2*mΞs^2*(-(mLambda^2*mπp) + mπp^3)^2 + 3*mΞs^3*(mLambda^5 - mLambda^3*mπp^2 - 2*mLambda*mπp^4) + mLambda*mΞs*mπp^2*(-3*MK^2*(mLambda^2 - 3*mπp^2) + 5*(mLambda^2 - mπp^2)^2) + 3*mπp^4*(-2*mLambda^4 + mLambda^2*mπp^2 - mπp^4 + MK^2*(mLambda^2 + mπp^2)))*mΩ^4 + mπp^2*(9*mLambda^5 - 21*mLambda^3*mπp^2 + 6*mLambda*mπp^4 - 3*MK^2*(mLambda^3 - 3*mLambda*mπp^2) + 3*mΞs^2*(mLambda^3 - 3*mLambda*mπp^2) + mΞs*(5*mLambda^4 - 7*mLambda^2*mπp^2 + 8*mπp^4))*mΩ^5 - 2*(mLambda^2 - mπp^2)^2*(2*mLambda*mΞs - mπp^2)*mΩ^6 - 2*mLambda*(mLambda^2 - mπp^2)^2*mΩ^7 - mXi0^5*(2*mΞs^7 - 9*mΞs^5*mπp^2 + 21*mΞs^3*mπp^4 + 4*mΞs*mπp^6 + 2*(mΞs^2 - mπp^2)^2*(2*mΞs^2 - mπp^2)*mΩ + (7*mΞs^3*mπp^2 - 4*mΞs*mπp^4)*mΩ^2 + (-6*mΞs^4 + 10*mΞs^2*mπp^2 + 6*mπp^4)*mΩ^3 - 2*(3*mΞs^3 + 2*mΞs*mπp^2)*mΩ^4 - 6*mπp^2*mΩ^5 + 4*mΞs*mΩ^6 + 2*mΩ^7) - mXi0^4*(2*mLambda*mΞs^7 - 9*mLambda*mΞs^5*mπp^2 - 2*mΞs^6*mπp^2 + 21*mLambda*mΞs^3*mπp^4 + 12*mΞs^4*mπp^4 + 4*mLambda*mΞs*mπp^6 + 9*mΞs^2*mπp^6 - mπp^8 + (4*mLambda*mΞs^6 - 10*mLambda*mΞs^4*mπp^2 - 5*mΞs^5*mπp^2 + 8*mLambda*mΞs^2*mπp^4 + 19*mΞs^3*mπp^4 - 2*mLambda*mπp^6 + 4*mΞs*mπp^6)*mΩ + mπp^2*(7*mLambda*mΞs^3 - 4*mΞs^4 - 4*mLambda*mΞs*mπp^2 + 4*mΞs^2*mπp^2 + 3*mπp^4)*mΩ^2 + (-6*mLambda*mΞs^4 + 10*mLambda*mΞs^2*mπp^2 + mΞs^3*mπp^2 + 6*mLambda*mπp^4 - 8*mΞs*mπp^4)*mΩ^3 - (6*mLambda*mΞs^3 + 4*mLambda*mΞs*mπp^2 - 5*mΞs^2*mπp^2 + 3*mπp^4)*mΩ^4 + 2*(-3*mLambda + 2*mΞs)*mπp^2*mΩ^5 + (4*mLambda*mΞs + mπp^2)*mΩ^6 + 2*mLambda*mΩ^7) + mXi0^3*(3*mLambda*mΞs^6*mπp^2 - 15*mLambda*mΞs^4*mπp^4 + 9*mLambda*mΞs^2*mπp^6 + 3*mLambda*mπp^8 + 2*mΞs*mπp^6*(9*MK^2 - 5*mLambda^2 + mπp^2) + 4*mΞs^7*(mLambda^2 + mπp^2) + 3*mΞs^3*mπp^4*(7*MK^2 + 7*mLambda^2 + 5*mπp^2) - 3*mΞs^5*mπp^2*(MK^2 + 5*mLambda^2 + 7*mπp^2) + (9*mLambda*mΞs^5*mπp^2 - 33*mLambda*mΞs^3*mπp^4 - 6*mLambda*mΞs*mπp^6 + 8*mΞs^6*(mLambda^2 + mπp^2) - mπp^6*(-6*MK^2 + 10*mLambda^2 + mπp^2) + mΞs^2*mπp^4*(24*MK^2 - 8*mLambda^2 + 7*mπp^2) - 2*mΞs^4*mπp^2*(3*MK^2 + 7*mLambda^2 + 10*mπp^2))*mΩ + mπp^2*(-3*MK^2*mΞs^3 + 9*mLambda*mΞs^4 + 3*mΞs^5 - 12*mLambda*mΞs^2*mπp^2 - 9*mLambda*mπp^4 + mΞs^3*(17*mLambda^2 + 26*mπp^2) - 2*mΞs*(4*mLambda^2*mπp^2 + mπp^4))*mΩ^2 + (15*mLambda*mΞs*mπp^4 - 6*mΞs^4*(2*mLambda^2 + mπp^2) + 3*mπp^4*(-3*MK^2 + 7*mLambda^2 + mπp^2) + mΞs^2*mπp^2*(3*MK^2 + 17*mLambda^2 + 32*mπp^2))*mΩ^3 - (9*mLambda*mΞs^2*mπp^2 - 9*mLambda*mπp^4 + 2*mΞs*mπp^2*(-3*MK^2 + 7*mLambda^2 + mπp^2) + 3*mΞs^3*(4*mLambda^2 + 3*mπp^2))*mΩ^4 - 3*mπp^2*(-MK^2 + 5*mLambda^2 + 3*mLambda*mΞs + mΞs^2 + mπp^2)*mΩ^5 + (-3*mLambda*mπp^2 + 2*mΞs*(4*mLambda^2 + mπp^2))*mΩ^6 + (4*mLambda^2 + mπp^2)*mΩ^7) + mXi0^2*(mπp^8*(3*MK^2 - 2*mLambda^2 + mπp^2) + mLambda*mΞs^7*(4*mLambda^2 + mπp^2) - mLambda*mΞs*mπp^6*(-18*MK^2 + 10*mLambda^2 + mπp^2) + 3*mΞs^4*mπp^4*(2*MK^2 + mLambda^2 + 2*mπp^2) - 3*mLambda*mΞs^5*mπp^2*(MK^2 + 5*mLambda^2 + 2*mπp^2) + 3*mLambda*mΞs^3*mπp^4*(7*MK^2 + 7*mLambda^2 + 2*mπp^2) - mΞs^6*mπp^2*(mLambda^2 + 4*mπp^2) + 3*mΞs^2*(9*MK^2*mπp^6 - mπp^8) + (2*mLambda*mπp^6*(3*MK^2 - 5*mLambda^2 + mπp^2) + 2*mLambda*mΞs^6*(4*mLambda^2 + mπp^2) - 2*mLambda*mΞs^4*mπp^2*(3*MK^2 + 7*mLambda^2 + mπp^2) - 2*mΞs*mπp^6*(-9*MK^2 + 8*mLambda^2 + 2*mπp^2) - mΞs^5*mπp^2*(mLambda^2 + 7*mπp^2) + 2*mLambda*mΞs^2*mπp^4*(12*MK^2 - 4*mLambda^2 + 11*mπp^2) + mΞs^3*mπp^4*(12*MK^2 - 7*mLambda^2 + 35*mπp^2))*mΩ + mπp^2*(3*mLambda*mΞs^5 - 3*mπp^6 + mΞs^4*(mLambda^2 - 8*mπp^2) + mΞs^3*(17*mLambda^3 + 5*mLambda*mπp^2) - 3*MK^2*(mLambda*mΞs^3 - 4*mΞs^2*mπp^2 + mπp^4) + mΞs^2*(-16*mLambda^2*mπp^2 + 44*mπp^4) + mΞs*(-8*mLambda^3*mπp^2 + mLambda*mπp^4))*mΩ^2 + (3*mLambda*mπp^4*(-3*MK^2 + 7*mLambda^2 - 2*mπp^2) + 3*mLambda*mΞs^4*(-4*mLambda^2 + mπp^2) + mLambda*mΞs^2*mπp^2*(3*MK^2 + 17*mLambda^2 + 5*mπp^2) + mΞs*mπp^4*(6*MK^2 - 7*mLambda^2 + 8*mπp^2) + mΞs^3*(2*mLambda^2*mπp^2 - 7*mπp^4))*mΩ^3 + (-12*mLambda^3*mΞs^3 + mΞs^2*mπp^2*(mLambda^2 - 5*mπp^2) + 3*mπp^4*(mLambda^2 + mπp^2) + 2*mLambda*mΞs*mπp^2*(3*MK^2 - 7*mLambda^2 + 2*mπp^2))*mΩ^4 + mπp^2*(3*MK^2*mLambda - 15*mLambda^3 - 3*mLambda*mΞs^2 + 6*mLambda*mπp^2 - mΞs*(mLambda^2 + 4*mπp^2))*mΩ^5 - (-8*mLambda^3*mΞs + mLambda^2*mπp^2 + 4*mLambda*mΞs*mπp^2 + mπp^4)*mΩ^6 + (4*mLambda^3 - 2*mLambda*mπp^2)*mΩ^7) - mXi0*(3*mLambda*mΞs^6*mπp^2*(mLambda^2 + mπp^2) + 9*mLambda*mΞs^2*mπp^6*(mLambda^2 + mπp^2) - 3*mLambda*mπp^8*(-2*MK^2 + mLambda^2 + mπp^2) + 2*mΞs^7*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) - 2*mΞs*mπp^6*(-6*MK^4 + mLambda^4 + mLambda^2*mπp^2 + mπp^4 + 3*MK^2*(mLambda^2 - mπp^2)) - 3*mLambda*mΞs^4*mπp^4*(2*MK^2 + 3*(mLambda^2 + mπp^2)) + 3*mΞs^3*mπp^4*(2*MK^4 + MK^2*(3*mLambda^2 + mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)) - 3*mΞs^5*mπp^2*(MK^2*(mLambda^2 + 3*mπp^2) + 2*(mLambda^4 + mLambda^2*mπp^2 + mπp^4)) + (9*mLambda*mΞs^5*mπp^2*(mLambda^2 + mπp^2) + 6*mLambda*mΞs*mπp^6*(-2*MK^2 + mLambda^2 + 2*mπp^2) - 3*mLambda*mΞs^3*mπp^4*(6*MK^2 + 5*mLambda^2 + 7*mπp^2) + 4*mΞs^6*(mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mπp^6*(12*MK^4 - 18*MK^2*mLambda^2 + 4*mLambda^4 + mLambda^2*mπp^2 + mπp^4) + mΞs^2*mπp^4*(12*MK^4 - 4*mLambda^4 + 12*MK^2*mπp^2 - mLambda^2*mπp^2 + 5*mπp^4) - 2*mΞs^4*mπp^2*(2*mLambda^4 + 2*mLambda^2*mπp^2 + 5*mπp^4 + 3*MK^2*(mLambda^2 + 3*mπp^2)))*mΩ + mπp^2*(12*MK^4*mΞs*mπp^2 - 9*mLambda^3*mπp^4 + 9*mLambda*mπp^6 + 12*mLambda*mΞs^2*mπp^2*(mLambda^2 - 3*mπp^2) + 3*mΞs^5*(mLambda^2 + 3*mπp^2) + 3*mΞs^4*(3*mLambda^3 + 5*mLambda*mπp^2) + 5*mΞs^3*(2*mLambda^4 - mLambda^2*mπp^2 - mπp^4) + 2*mΞs*(4*mLambda^4*mπp^2 - 11*mLambda^2*mπp^4 + mπp^6) - 3*MK^2*mΞs*(8*mLambda*mΞs*mπp^2 + 8*mπp^2*(mLambda^2 - mπp^2) + mΞs^2*(mLambda^2 + 7*mπp^2)))*mΩ^2 + (18*mLambda*mΞs^3*mπp^4 + 3*mLambda*mΞs*mπp^4*(-6*MK^2 + 11*mLambda^2 - 7*mπp^2) - 6*mΞs^4*(mLambda^4 - 2*mπp^4) + mΞs^2*mπp^2*(7*mLambda^4 - 5*mLambda^2*mπp^2 + 10*mπp^4 + 3*MK^2*(mLambda^2 - 5*mπp^2)) + 3*mπp^4*(2*MK^4 + 7*mLambda^4 - 2*mLambda^2*mπp^2 - mπp^4 + MK^2*(-7*mLambda^2 + mπp^2)))*mΩ^3 + (3*mLambda*mπp^4*(-2*MK^2 + 5*mLambda^2 - 3*mπp^2) - 3*mΞs^3*(2*mLambda^4 + mLambda^2*mπp^2 - 3*mπp^4) + mΞs^2*(-9*mLambda^3*mπp^2 + 15*mLambda*mπp^4) + 2*mΞs*mπp^2*(-5*mLambda^4 + mLambda^2*mπp^2 + mπp^4 + 3*MK^2*(mLambda^2 - mπp^2)))*mΩ^4 + 3*mπp^2*(-mLambda^2 + mπp^2)*(-MK^2 + 3*mLambda^2 + 3*mLambda*mΞs + mΞs^2 + mπp^2)*mΩ^5 + (mLambda^2 - mπp^2)*(-3*mLambda*mπp^2 + 2*mΞs*(2*mLambda^2 + mπp^2))*mΩ^6 + (2*mLambda^4 - mLambda^2*mπp^2 - mπp^4)*mΩ^7))*B0[mπp^2, mΞs^2, mΩ^2])/(1728*mΞs^2*mπp^4*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΩ^2*Pi^2) + ((-3*mXi0^7*mΞs^3 - 3*mXi0^6*mΞs^3*(mLambda + mΞs + mΩ) + MK^6*(mLambda*mΞs^3 + 2*mLambda*mΞs*mπp^2 + 2*mΞs^2*mπp^2 + mπp^4 + 2*(mLambda*mΞs^2 + mLambda*mπp^2 + mΞs*mπp^2)*mΩ + 2*(mLambda*mΞs + mπp^2)*mΩ^2 + mLambda*mΩ^3) - mΩ^3*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mLambda^2 - mπp^2)*(-3*mLambda^2 + 2*mΞs^2 + mπp^2) + (-mLambda^2 + mΞs^2)^2*(3*mLambda^2 + mLambda*mΞs - 2*mπp^2)*mΩ + 2*(2*mLambda^5 - 2*mLambda^3*mΞs^2 + mLambda*mΞs^4 - mLambda^3*mπp^2 + mΞs^3*(mLambda^2 - mπp^2))*mΩ^2 + 2*mLambda*(mLambda^3 + mΞs^3)*mΩ^3 + mLambda*(mLambda^2 - mLambda*mΞs + mΞs^2)*mΩ^4) - MK^4*((mLambda + mΞs)*(mΞs^2 - mπp^2)*(-2*mLambda^2*mΞs + mLambda*mΞs^2 - mLambda*mπp^2 + 2*mΞs*mπp^2) + 2*(mLambda*mΞs^4 + 2*mLambda^3*mπp^2 - 2*mLambda*mΞs^2*mπp^2 - mLambda*mπp^4 + 2*mΞs*mπp^2*(mLambda^2 - mπp^2))*mΩ + 2*(2*mLambda*mΞs^3 + 3*mLambda^2*mπp^2 - mπp^4 + mΞs^2*(mLambda^2 + mπp^2) + mΞs*(3*mLambda^3 - mLambda*mπp^2))*mΩ^2 + mLambda*(5*mLambda^2 + 3*mLambda*mΞs + 5*mΞs^2)*mΩ^3 + 2*(mLambda^2 + 2*mLambda*mΞs + mπp^2)*mΩ^4 + 2*mLambda*mΩ^5) + MK^2*mΩ*(2*(-mLambda + mΞs)*(mLambda + mΞs)^2*(mLambda^2 - mπp^2)*(mΞs^2 - mπp^2) + 2*(mLambda + mΞs)*(-2*mLambda^3*mΞs^2 + mLambda*mΞs^4 + 2*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*mΞs*(mLambda^2 - mπp^2)^2)*mΩ + (4*mLambda*mΞs^4 + 2*mΞs^3*(mLambda^2 - mπp^2) - 4*mLambda*mΞs^2*(mLambda^2 + mπp^2) + 2*mΞs*(3*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4) + mLambda*(7*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4))*mΩ^2 + mLambda*(5*mLambda^3 + 6*mLambda^2*mΞs + 2*mLambda*mΞs^2 + 5*mΞs^3 - 4*mΞs*mπp^2)*mΩ^3 + 2*(3*mLambda^3 + 2*mLambda*mΞs^2 - mLambda*mπp^2 + mΞs*(mLambda^2 - mπp^2))*mΩ^4 + 2*mLambda*(mLambda + mΞs)*mΩ^5 + mLambda*mΩ^6) + mXi0^5*mΞs*(-2*(-mLambda^2 + mLambda*mΞs + 2*mΞs^2)*(mΞs^2 - mπp^2) - mΞs*(4*mLambda^2 + 5*mLambda*mΞs + mΞs^2)*mΩ + (2*mLambda^2 - 2*mLambda*mΞs + 5*mΞs^2)*mΩ^2 + MK^2*(7*mΞs^2 + 2*mπp^2 + 4*mΞs*mΩ - 2*mΩ^2)) + mXi0^4*mΞs*(-2*(-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2) + 2*(mLambda + mΞs)*(-2*mLambda^2*mΞs + mLambda*mΞs^2 - mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ + 2*(mLambda^3 - mLambda^2*mΞs + mLambda*mΞs^2 + 3*mΞs^3)*mΩ^2 + (2*mLambda^2 - 2*mLambda*mΞs + 5*mΞs^2)*mΩ^3 + MK^2*(7*mLambda*mΞs^2 + 5*mΞs^3 + 2*mLambda*mπp^2 + 4*mΞs*mπp^2 + 2*(2*mLambda*mΞs + 3*mΞs^2 + mπp^2)*mΩ - 2*mLambda*mΩ^2 - 2*mΩ^3)) + mXi0^3*(-((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)^2) - 2*mLambda*(-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)*mΩ + 2*(mLambda + mΞs)*(2*mΞs^4 - mLambda^2*mπp^2 + mΞs^2*(2*mLambda^2 - 3*mπp^2) - 2*mΞs*(mLambda^3 - mLambda*mπp^2))*mΩ^2 + 2*(mLambda^4 + mLambda^3*mΞs + 3*mLambda^2*mΞs^2 + 4*mLambda*mΞs^3 + mΞs^4)*mΩ^3 + (mLambda^3 - 3*mLambda^2*mΞs + 3*mLambda*mΞs^2 - 2*mΞs^3)*mΩ^4 + MK^4*(-5*mΞs^3 - 4*mΞs*mπp^2 - 2*(3*mΞs^2 + mπp^2)*mΩ + 2*mΩ^3) + MK^2*((mΞs^2 - mπp^2)*(-4*mLambda^2*mΞs + 3*mLambda*mΞs^2 + 6*mΞs^3 + mLambda*mπp^2 + 2*mΞs*mπp^2) + 2*(4*mLambda*mΞs^3 + 3*mΞs^4 + 2*mLambda^2*mπp^2 + mLambda*mΞs*mπp^2 + 2*mΞs^2*(mLambda^2 - mπp^2))*mΩ + (4*mLambda^2*mΞs + 4*mLambda*mΞs^2 - 4*mΞs^3 + 2*mLambda*mπp^2)*mΩ^2 - 2*(2*mLambda^2 + mLambda*mΞs + 2*mΞs^2)*mΩ^3 + (-mLambda + 2*mΞs)*mΩ^4)) + mXi0^2*(MK^4*(-5*mLambda*mΞs^3 - 2*mΞs^4 - 4*mLambda*mΞs*mπp^2 - 6*mΞs^2*mπp^2 - mπp^4 - (6*mLambda*mΞs^2 + 3*mΞs^3 + 2*mLambda*mπp^2 + 4*mΞs*mπp^2)*mΩ - 2*mΞs^2*mΩ^2 + 2*mLambda*mΩ^3 + mΩ^4) + mΩ*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)*(-2*mLambda^2 + mΞs^2 + mπp^2) - 2*(-mLambda + mΞs)*(mLambda + mΞs)^2*(-2*mLambda^2*mΞs + mLambda*mΞs^2 - mLambda*mπp^2 + 2*mΞs*mπp^2)*mΩ - 2*(mLambda + mΞs)*(-mLambda^4 + mΞs^4 + mLambda^2*mπp^2 + mΞs^2*(-4*mLambda^2 + 3*mπp^2) + 2*mΞs*(mLambda^3 - mLambda*mπp^2))*mΩ^2 + (2*mLambda^4 - 2*mLambda^3*mΞs + 2*mLambda^2*mΞs^2 + 3*mLambda*mΞs^3 - 3*mΞs^4)*mΩ^3 + (mLambda^3 - 3*mLambda^2*mΞs + 3*mLambda*mΞs^2 - 2*mΞs^3)*mΩ^4) + MK^2*((mLambda + mΞs)*(mΞs^2 - mπp^2)*(-4*mLambda^2*mΞs + mLambda*mΞs^2 + 2*mΞs^3 - mLambda*mπp^2 + 2*mΞs*mπp^2) + (mLambda*mΞs^4 + 2*mΞs^5 + 4*mLambda^3*mπp^2 - mLambda*mπp^4 + 2*mΞs^3*(mLambda^2 - 4*mπp^2) + 4*mΞs^2*(mLambda^3 - 2*mLambda*mπp^2) + mΞs*(6*mLambda^2*mπp^2 - 2*mπp^4))*mΩ + 2*(2*mLambda^3*mΞs + mΞs^4 + mLambda^2*mπp^2 + 4*mΞs^2*(mLambda^2 - mπp^2))*mΩ^2 + 2*(-2*mLambda^3 + mLambda^2*mΞs + mLambda*mΞs^2 + mΞs^3 + mLambda*mπp^2)*mΩ^3 + (-3*mLambda^2 + mLambda*mΞs + 2*mΞs^2)*mΩ^4 + (-mLambda + 2*mΞs)*mΩ^5)) + mXi0*(MK^6*(mΞs + mΩ)*(mΞs^2 + 2*mπp^2 + mΞs*mΩ + mΩ^2) - mΩ^2*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)*(-2*mLambda^2 + mΞs^2 + mπp^2) + (-mLambda + mΞs)*(mLambda + mΞs)^2*(-3*mLambda^3 - 2*mLambda^2*mΞs + mLambda*mΞs^2 + 2*mΞs^3 + 2*mLambda*mπp^2)*mΩ + 2*(mLambda + mΞs)*(mLambda^4 - 2*mLambda^3*mΞs + mLambda*mΞs^3 + mΞs^4 - mLambda^2*mπp^2 + mLambda*mΞs*mπp^2 - mΞs^2*mπp^2)*mΩ^2 + (2*mLambda^4 + 2*mLambda^3*mΞs + 2*mLambda^2*mΞs^2 + 3*mLambda*mΞs^3 + mΞs^4)*mΩ^3 + mLambda*(mLambda^2 - mLambda*mΞs + mΞs^2)*mΩ^4) - MK^4*((mΞs^2 - mπp^2)*(-2*mLambda^2*mΞs + mLambda*mΞs^2 + 2*mΞs^3 + mLambda*mπp^2 + 2*mΞs*mπp^2) + (3*mLambda*mΞs^3 + 4*mΞs^4 + 4*mLambda^2*mπp^2 + 2*mLambda*mΞs*mπp^2 - 2*mΞs^2*mπp^2 - mπp^4)*mΩ + mΞs*(6*mLambda^2 + 4*mLambda*mΞs + 5*mΞs^2 - 4*mπp^2)*mΩ^2 + (5*mLambda^2 + 3*mLambda*mΞs + 4*mΞs^2)*mΩ^3 + (mLambda + 2*mΞs)*mΩ^4 + mΩ^5) + MK^2*((-mLambda + mΞs)*(mLambda + mΞs)^2*(mΞs^2 - mπp^2)^2 + (mLambda + mΞs)*(mΞs^2 - mπp^2)*(-2*mLambda^3 + mLambda*mΞs^2 + 2*mΞs^3 + mLambda*mπp^2 - 2*mΞs*mπp^2)*mΩ + (5*mLambda*mΞs^4 + 4*mΞs^5 - 2*mLambda^3*mπp^2 + mLambda*mπp^4 + 2*mΞs^3*(mLambda^2 - 2*mπp^2) + 4*mΞs^2*(mLambda^3 - 2*mLambda*mπp^2) + 2*mΞs*(2*mLambda^4 - 4*mLambda^2*mπp^2 + mπp^4))*mΩ^2 + (7*mLambda^4 + 8*mLambda^3*mΞs + 6*mLambda*mΞs^3 + 5*mΞs^4 - 2*mLambda^2*mπp^2 - 4*mLambda*mΞs*mπp^2)*mΩ^3 + (3*mLambda^3 + 5*mLambda*mΞs^2 + 4*mΞs^3 - 2*mLambda*mπp^2 + mΞs*(mLambda^2 - 2*mπp^2))*mΩ^4 + (3*mLambda^2 + 3*mLambda*mΞs + 2*mΞs^2)*mΩ^5 + mLambda*mΩ^6)))*C0[mXi0^2, mLambda^2, mπp^2, mΩ^2, MK^2, mΞs^2])/(288*mΞs^2*(mLambda^2 + 2*mLambda*mXi0 + mXi0^2 - mπp^2)*mΩ^2*Pi^2) - ((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - ((-mDelta + mΩ)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) - (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - (-1/4*(hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(Sqrt[3]*f^3) - (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + ((-mDelta + mΩ)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - ((Sqrt[3]*hD*(mLambda - mN)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(256*f^3*Pi^2) + (hD*(-mN + mSigma)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(256*Sqrt[3]*f^3*Pi^2) + ((hD - 3*hF)*(-mN + mXi0)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(128*Sqrt[3]*f^3*Pi^2))/Sqrt[2] - (((Dd - 3*F)*(Dd + 3*F)*(hD + 3*hF)*(((mLambda^2 + mN*mXi0)*A0[MK^2])/(32*mLambda*mXi0*Pi^2) - ((mLambda + mXi0)*A0[mLambda^2])/(32*mXi0*Pi^2) - ((mLambda + mN)*A0[mN^2])/(32*mLambda*Pi^2) + ((mLambda + mN)*(mLambda^4 + mLambda^2*mN^2 - 2*mLambda*(MK^2 + (mLambda - mN)*mN)*mXi0 - (MK^2 + mLambda^2 + 2*mLambda*mN - mN^2)*mXi0^2 - mLambda^2*mπp^2 + 2*mLambda*mN*mπp^2 - mN^2*mπp^2 + MK^2*(-mLambda^2 + mπp^2))*B0[mLambda^2, MK^2, mN^2])/(32*mLambda*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mLambda + mXi0)*(-2*MK^2*mLambda*mXi0 - 2*(mLambda + mN)*mXi0^3 + mXi0^4 + 2*mLambda*mXi0*mπp^2 - (MK^2 - mLambda^2)*(mLambda^2 - mπp^2) - mXi0^2*(MK^2 + 2*mLambda^2 - 2*mLambda*mN - 2*mN^2 + mπp^2))*B0[mXi0^2, MK^2, mLambda^2])/(32*mXi0*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) - ((mLambda + mN)*(mLambda + mXi0)*(mLambda^2 + mLambda*mN + (mLambda + mN)*mXi0 - mπp^2)*B0[mπp^2, mLambda^2, mN^2])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mLambda + mN)*(mLambda + mXi0)*(mLambda^4 + mLambda^3*(-mLambda + mN) - mLambda^3*mXi0 + mLambda*(-mLambda + mN)^2*mXi0 - MK^2*(mLambda + mN)*mXi0 - mN^2*mXi0^2 + mN*mXi0^3 - mLambda*(-mLambda + mN)*(mLambda^2 - mπp^2) + (-mLambda + mN)*mXi0*(mN^2 - mπp^2) + MK^2*(-mLambda^2 - mLambda*mN + mπp^2))*C0[mXi0^2, mLambda^2, mπp^2, mLambda^2, MK^2, mN^2])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd + F)*(Dd + 3*F)*(hD - hF)*(((mLambda*mSigma + mN*mXi0)*A0[MK^2])/(32*mLambda*mXi0*Pi^2) - ((mLambda + mN)*A0[mN^2])/(32*mLambda*Pi^2) - ((mSigma + mXi0)*A0[mSigma^2])/(32*mXi0*Pi^2) + ((mLambda + mN)*(mLambda^4 - 2*mLambda^3*mN + mLambda^2*mN^2 - 2*mLambda^3*mSigma + 2*mLambda^2*mN*mSigma + 2*mLambda^2*mSigma^2 - 2*mLambda*(MK^2 + (mLambda - mN)*mN)*mXi0 - (MK^2 + mLambda^2 + 2*mLambda*mN - mN^2)*mXi0^2 - mLambda^2*mπp^2 + 2*mLambda*mN*mπp^2 - mN^2*mπp^2 + MK^2*(-mLambda^2 + mπp^2))*B0[mLambda^2, MK^2, mN^2])/(32*mLambda*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mSigma + mXi0)*(-2*MK^2*mLambda*mXi0 - 2*(mN + mSigma)*mXi0^3 + mXi0^4 - (MK^2 - mSigma^2)*(mLambda^2 - mπp^2) + 2*mSigma*mXi0*(-mLambda^2 + mLambda*mSigma + mπp^2) - mXi0^2*(MK^2 + mLambda^2 - 2*mN^2 + 2*mLambda*mSigma - 2*mN*mSigma - mSigma^2 + mπp^2))*B0[mXi0^2, MK^2, mSigma^2])/(32*mXi0*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) - ((mLambda + mN)*(mSigma + mXi0)*(mLambda*mN + mLambda*mSigma + (mN + mSigma)*mXi0 - mπp^2)*B0[mπp^2, mN^2, mSigma^2])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mLambda + mN)*(mSigma + mXi0)*(mLambda*(-mLambda + mN)*mSigma^2 + mLambda*mSigma^3 + (-mLambda + mN)^2*mSigma*mXi0 - mLambda*mSigma^2*mXi0 - MK^2*(mN + mSigma)*mXi0 - mN*(-mLambda + mN + mSigma)*mXi0^2 + mN*mXi0^3 - (-mLambda + mN)*mSigma*(mLambda^2 - mπp^2) + (-mLambda + mN)*mXi0*(mN^2 - mπp^2) + MK^2*(-(mLambda*mN) - mLambda*mSigma + mπp^2))*C0[mXi0^2, mLambda^2, mπp^2, mSigma^2, MK^2, mN^2])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*f^3) + (Dd*(Dd + 3*F)*(hD - 3*hF)*(-1/16*A0[mLambda^2]/Pi^2 - A0[mXi0^2]/(16*Pi^2) + A0[(4*MK^2)/3 - Mπ^2/3]/(16*Pi^2) + ((2*mLambda^2*mXi0^2 - 2*mLambda*mXi0*((4*MK^2)/3 - Mπ^2/3) - mXi0^2*((4*MK^2)/3 + 2*mLambda^2 - Mπ^2/3) + ((4*MK^2)/3 - Mπ^2/3)*(-mLambda^2 + mπp^2))*B0[mLambda^2, mLambda^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mXi0^4 - 2*mXi0^3*(mLambda + mXi0) - 2*mLambda*mXi0*((4*MK^2)/3 - Mπ^2/3) - ((4*MK^2)/3 - mXi0^2 - Mπ^2/3)*(mLambda^2 - mπp^2) + 2*mXi0^2*(-mLambda^2 + mLambda*mXi0 + mπp^2) - mXi0^2*((4*MK^2)/3 - mLambda^2 - mXi0^2 - Mπ^2/3 + mπp^2))*B0[mXi0^2, mXi0^2, (4*MK^2)/3 - Mπ^2/3])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) - (mLambda*mXi0*(mLambda^2 + mLambda*mXi0 + mXi0*(mLambda + mXi0) - mπp^2)*B0[mπp^2, mLambda^2, mXi0^2])/(4*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + (mLambda*mXi0*(-(mXi0*(mLambda + mXi0)*((4*MK^2)/3 - Mπ^2/3)) + ((4*MK^2)/3 - Mπ^2/3)*(-mLambda^2 - mLambda*mXi0 + mπp^2))*C0[mXi0^2, mLambda^2, mπp^2, mXi0^2, (4*MK^2)/3 - Mπ^2/3, mLambda^2])/(4*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) - ((-mN + mXi0)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd - F)*(hD + hF)*(-1/32*((mLambda + mSigma)*A0[mSigma^2])/(mLambda*Pi^2) - A0[mXi0^2]/(16*Pi^2) + ((mLambda*mXi0 + mSigma*mXi0)*A0[Mπ^2])/(32*mLambda*mXi0*Pi^2) + ((mLambda + mSigma)*(mLambda^4 - 2*mLambda^3*mSigma + mLambda^2*mSigma^2 - 2*mLambda^3*mXi0 + 2*mLambda^2*mSigma*mXi0 + 2*mLambda^2*mXi0^2 - 2*mLambda*mXi0*((mLambda - mSigma)*mSigma + Mπ^2) - mXi0^2*(mLambda^2 + 2*mLambda*mSigma - mSigma^2 + Mπ^2) - mLambda^2*mπp^2 + 2*mLambda*mSigma*mπp^2 - mSigma^2*mπp^2 + Mπ^2*(-mLambda^2 + mπp^2))*B0[mLambda^2, mSigma^2, Mπ^2])/(32*mLambda*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mXi0^4 - 2*mXi0^3*(mSigma + mXi0) - 2*mLambda*mXi0*Mπ^2 - (-mXi0^2 + Mπ^2)*(mLambda^2 - mπp^2) + 2*mXi0^2*(-mLambda^2 + mLambda*mXi0 + mπp^2) - mXi0^2*(mLambda^2 - 2*mSigma^2 + 2*mLambda*mXi0 - 2*mSigma*mXi0 - mXi0^2 + Mπ^2 + mπp^2))*B0[mXi0^2, mXi0^2, Mπ^2])/(16*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) - ((mLambda + mSigma)*mXi0*(mLambda*mSigma + mLambda*mXi0 + mXi0*(mSigma + mXi0) - mπp^2)*B0[mπp^2, mSigma^2, mXi0^2])/(8*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + ((mLambda + mSigma)*mXi0*(mLambda*(-mLambda + mSigma)*mXi0^2 + (-mLambda + mSigma)^2*mXi0^2 + mSigma*mXi0^3 - mSigma*mXi0^2*(-mLambda + mSigma + mXi0) - mXi0*(mSigma + mXi0)*Mπ^2 - (-mLambda + mSigma)*mXi0*(mLambda^2 - mπp^2) + (-mLambda + mSigma)*mXi0*(mSigma^2 - mπp^2) + Mπ^2*(-(mLambda*mSigma) - mLambda*mXi0 + mπp^2))*C0[mXi0^2, mLambda^2, mπp^2, mXi0^2, Mπ^2, mSigma^2])/(8*(mLambda + mXi0 - mπp)*(mLambda + mXi0 + mπp)*Pi^2) + (mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/(8*Pi^2) - ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) - ((-mN + mXi0)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(4*f^3))/Sqrt[2] - (((Dd - 3*F)*(Dd + 3*F)*(hD + 3*hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd + F)*(Dd + 3*F)*(hD - hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*f^3) + (Dd*(Dd + 3*F)*(hD - 3*hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) + ((-mN + mXi0)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd - F)*(hD + hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) + ((-mN + mXi0)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(4*f^3))/Sqrt[2] - ((Sqrt[3]*hD*(A0[MK^2]/(32*Pi^2) + (mXi0*A0[MK^2])/(32*mLambda*Pi^2) + A0[mLambda^2]/(32*Pi^2) - (mXi0*A0[mLambda^2])/(32*mLambda*Pi^2) + (MK^2*B0[mLambda^2, MK^2, mLambda^2])/(32*Pi^2) - (mLambda^2*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) - (MK^2*mXi0*B0[mLambda^2, MK^2, mLambda^2])/(32*mLambda*Pi^2) + (mLambda*mXi0*B0[mLambda^2, MK^2, mLambda^2])/(8*Pi^2) - ((mLambda - mN)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*f^3) + (hD*((mSigma*A0[MK^2])/(32*mLambda*Pi^2) + (mXi0*A0[MK^2])/(32*mLambda*Pi^2) + A0[mSigma^2]/(16*Pi^2) - (mSigma*A0[mSigma^2])/(32*mLambda*Pi^2) - (mXi0*A0[mSigma^2])/(32*mLambda*Pi^2) + (MK^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) - (mLambda^2*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) - (MK^2*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (3*mLambda*mSigma*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) + (mSigma^3*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - (MK^2*mXi0*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) + (mLambda*mXi0*B0[mLambda^2, MK^2, mSigma^2])/(32*Pi^2) + (mSigma*mXi0*B0[mLambda^2, MK^2, mSigma^2])/(16*Pi^2) + (mSigma^2*mXi0*B0[mLambda^2, MK^2, mSigma^2])/(32*mLambda*Pi^2) - ((-mN + mSigma)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*Sqrt[3]*f^3) + ((hD - 3*hF)*(A0[mXi0^2]/(16*Pi^2) - (mXi0*A0[mXi0^2])/(16*mLambda*Pi^2) + (mXi0*A0[Mπ^2])/(16*mLambda*Pi^2) - (mLambda^2*B0[mLambda^2, mXi0^2, Mπ^2])/(16*Pi^2) - (mLambda*mXi0*B0[mLambda^2, mXi0^2, Mπ^2])/(16*Pi^2) + (mXi0^2*B0[mLambda^2, mXi0^2, Mπ^2])/(16*Pi^2) + (mXi0^3*B0[mLambda^2, mXi0^2, Mπ^2])/(16*mLambda*Pi^2) + (Mπ^2*B0[mLambda^2, mXi0^2, Mπ^2])/(16*Pi^2) - (mXi0*Mπ^2*B0[mLambda^2, mXi0^2, Mπ^2])/(16*mLambda*Pi^2) - ((-mN + mXi0)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2]}}

==> anc/SChPTpcb.m <==
{{Sigmappip, (hD*(mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(64*Sqrt[2]*f^3*Pi^2) + (hF*(-mn + mSigmap)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(64*Sqrt[2]*f^3*Pi^2) - ((hD - hF)*(-mn + mSigmap)*(4*mn + 3*mn*Log[ScaleMu^2/mn^2]))/(128*Sqrt[2]*f^3*Pi^2)}, {Sigmappi0, ((hD*(mLambda - mP)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(64*Sqrt[2]*f^3*Pi^2) + (hF*(-mP + mSigmap)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(64*Sqrt[2]*f^3*Pi^2) - ((hD + hF)*(-mP + mSigmap)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(64*Sqrt[2]*f^3*Pi^2))/Sqrt[2] - (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) + ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2) + 2*(((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2))))/(36*f^3) + (-1/128*((hD - hF)*(-mP + mSigmap)*(4*mP + 3*mP*Log[ScaleMu^2/mP^2]))/(Sqrt[2]*f^3*Pi^2) - ((-1/4*(hD - hF)/(Sqrt[2]*f^3) + (-hD + hF)/(2*Sqrt[2]*f^3))*(-mP + mSigmap)*(4*mP + 3*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2))/Sqrt[2] + (-1/6*(Dd*(Dd + F)*(hD + 3*hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(Sqrt[2]*f^3) - (Dd*(Dd - 3*F)*(hD - hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((-mP + mSigmap)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(6*Sqrt[2]*f^3) + (F*(Dd + F)*(hD - hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((-mP + mSigmap)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(Sqrt[2]*f^3) + ((Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) + ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(12*Sqrt[2]*f^3) - ((Dd - F)*(Dd + F)*(hD + hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((-mP + mSigmap)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) + ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(4*Sqrt[2]*f^3))/Sqrt[2]}, {Sigmam, ((hD + hF)*(-mn + mSigmam)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(64*Sqrt[2]*f^3*Pi^2) + (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) + ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2) + 2*(((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2))))/(18*Sqrt[2]*f^3) + ((-1/4*(hD - hF)/(Sqrt[2]*f^3) + (-hD + hF)/(2*Sqrt[2]*f^3))*(-mn + mSigmam)*(4*mn + 3*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) + (Dd*(Dd + F)*(hD + 3*hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(6*Sqrt[2]*f^3) + (Dd*(Dd - 3*F)*(hD - hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((-mn + mSigmam)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(6*Sqrt[2]*f^3) - (F*(Dd + F)*(hD - hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((-mn + mSigmam)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(Sqrt[2]*f^3) - ((Dd + F)*(Dd + 3*F)*(hD - 3*hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) + ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(12*Sqrt[2]*f^3) + ((Dd - F)*(Dd + F)*(hD + hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((-mn + mSigmam)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) + ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(4*Sqrt[2]*f^3)}, {Lambda, -1/128*(Sqrt[3]*hD*(mLambda - mP)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(f^3*Pi^2) - (hD*(-mP + mSigma)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(128*Sqrt[3]*f^3*Pi^2) + (hC*^2*(((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2)))/(2*Sqrt[3]*f^3) + (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) + ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mP - 12*mDelta*mP^2 - 18*mP^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mP + 12*mDelta^6*mP^2 + 18*mDelta^5*mP^3 + 2*mDelta*mP^7 + 3*mP^8)*Log[mDelta^2 - mP^2] - mP^2*(90*mDelta^6 + 120*mDelta^5*mP - 27*mDelta^4*mP^2 - 12*mDelta^3*mP^3 - 18*mDelta^2*mP^4 + 8*mDelta*mP^5 + 12*mP^6 + 12*mP^5*(2*mDelta + 3*mP)*Log[ScaleMu])))/(1152*mDelta^4*mP^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mP - 4*mDelta*mP^2 - 9*mP^3)*Log[mDelta] - 6*(-mDelta + mP)^2*(mDelta + mP)^4*(3*mDelta^2 - mDelta*mP + mP^2)*Log[mDelta^2 - mP^2] + mP^2*(-18*mDelta^6 - 30*mDelta^5*mP + 15*mDelta^4*mP^2 - 6*mDelta^3*mP^3 - 6*mDelta^2*mP^4 + 4*mDelta*mP^5 + 4*mP^6 + 12*(3*mDelta^3*mP^3 + mDelta*mP^5 + mP^6)*Log[ScaleMu]))/(576*mDelta^3*mP^3*Pi^2)))/(4*Sqrt[3]*f^3) + (Dd*(Dd - 3*F)*(hD + 3*hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd + F)*(hD - hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((-mP + mSigma)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(4*f^3) + ((Dd - 3*F)*(Dd + 3*F)*(hD - 3*hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((mLambda - mP)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) + ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd - 3*F)*(Dd - F)*(hD + hF)*(-1/8*(mP^2*(-2 + 3*Log[ScaleMu^2/mP^2]))/Pi^2 + ((-mP + mSigma)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2) + ((-mP + mΞ)*(24*mP - 9*mP*Log[ScaleMu^2/mP^2]))/(32*Pi^2)))/(8*f^3)}, {Lambdan, -((-1/128*(Sqrt[3]*hD*(mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(f^3*Pi^2) - (hD*(-mn + mSigma)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(128*Sqrt[3]*f^3*Pi^2))/Sqrt[2]) - ((hC*^2*(((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2)))/(2*Sqrt[3]*f^3) + (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) + ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mn - 12*mDelta*mn^2 - 18*mn^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mn + 12*mDelta^6*mn^2 + 18*mDelta^5*mn^3 + 2*mDelta*mn^7 + 3*mn^8)*Log[mDelta^2 - mn^2] - mn^2*(90*mDelta^6 + 120*mDelta^5*mn - 27*mDelta^4*mn^2 - 12*mDelta^3*mn^3 - 18*mDelta^2*mn^4 + 8*mDelta*mn^5 + 12*mn^6 + 12*mn^5*(2*mDelta + 3*mn)*Log[ScaleMu])))/(1152*mDelta^4*mn^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mn - 4*mDelta*mn^2 - 9*mn^3)*Log[mDelta] - 6*(-mDelta + mn)^2*(mDelta + mn)^4*(3*mDelta^2 - mDelta*mn + mn^2)*Log[mDelta^2 - mn^2] + mn^2*(-18*mDelta^6 - 30*mDelta^5*mn + 15*mDelta^4*mn^2 - 6*mDelta^3*mn^3 - 6*mDelta^2*mn^4 + 4*mDelta*mn^5 + 4*mn^6 + 12*(3*mDelta^3*mn^3 + mDelta*mn^5 + mn^6)*Log[ScaleMu]))/(576*mDelta^3*mn^3*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - ((Dd*(Dd - 3*F)*(hD + 3*hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd + F)*(hD - hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((-mn + mSigma)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(4*f^3) + ((Dd - 3*F)*(Dd + 3*F)*(hD - 3*hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((mLambda - mn)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) + ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd - 3*F)*(Dd - F)*(hD + hF)*(-1/8*(mn^2*(-2 + 3*Log[ScaleMu^2/mn^2]))/Pi^2 + ((-mn + mSigma)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2) + ((-mn + mΞ)*(24*mn - 9*mn*Log[ScaleMu^2/mn^2]))/(32*Pi^2)))/(8*f^3))/Sqrt[2]}, {Xim, (Sqrt[3]*(hD + hF)*(-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(128*f^3*Pi^2) - (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(4*Sqrt[3]*f^3) - (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + ((-mDelta + mΩ)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(4*Sqrt[3]*f^3) + (Sqrt[3]*hD*(mLambda - mN)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(256*f^3*Pi^2) + (hD*(-mN + mSigma)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(256*Sqrt[3]*f^3*Pi^2) + ((hD - 3*hF)*(-mN + mXim)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(128*Sqrt[3]*f^3*Pi^2) + ((Dd - 3*F)*(Dd + 3*F)*(hD + 3*hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd + F)*(Dd + 3*F)*(hD - hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*f^3) + (Dd*(Dd + 3*F)*(hD - 3*hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) + ((-mN + mXim)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd - F)*(hD + hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) + ((-mN + mXim)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(4*f^3)}, {Xi0, -1/128*(Sqrt[3/2]*(hD + hF)*(-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(f^3*Pi^2) - (-1/4*(hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + ((-mDelta + mΣs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(Sqrt[3]*f^3) - (hC*^2*(((-mDelta + mΞs)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + ((-mDelta + mΩ)*(12*mDelta^5*(15*mDelta^3 + 20*mDelta^2*mN - 12*mDelta*mN^2 - 18*mN^3)*Log[mDelta] + 6*(-15*mDelta^8 - 20*mDelta^7*mN + 12*mDelta^6*mN^2 + 18*mDelta^5*mN^3 + 2*mDelta*mN^7 + 3*mN^8)*Log[mDelta^2 - mN^2] - mN^2*(90*mDelta^6 + 120*mDelta^5*mN - 27*mDelta^4*mN^2 - 12*mDelta^3*mN^3 - 18*mDelta^2*mN^4 + 8*mDelta*mN^5 + 12*mN^6 + 12*mN^5*(2*mDelta + 3*mN)*Log[ScaleMu])))/(1152*mDelta^4*mN^3*Pi^2) + (12*mDelta^5*(3*mDelta^3 + 5*mDelta^2*mN - 4*mDelta*mN^2 - 9*mN^3)*Log[mDelta] - 6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - mDelta*mN + mN^2)*Log[mDelta^2 - mN^2] + mN^2*(-18*mDelta^6 - 30*mDelta^5*mN + 15*mDelta^4*mN^2 - 6*mDelta^3*mN^3 - 6*mDelta^2*mN^4 + 4*mDelta*mN^5 + 4*mN^6 + 12*(3*mDelta^3*mN^3 + mDelta*mN^5 + mN^6)*Log[ScaleMu]))/(576*mDelta^3*mN^3*Pi^2)))/(4*Sqrt[3]*f^3))/Sqrt[2] - ((Sqrt[3]*hD*(mLambda - mN)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(256*f^3*Pi^2) + (hD*(-mN + mSigma)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(256*Sqrt[3]*f^3*Pi^2) + ((hD - 3*hF)*(-mN + mXi0)*(4*mN + 3*mN*Log[ScaleMu^2/mN^2]))/(128*Sqrt[3]*f^3*Pi^2))/Sqrt[2] - (((Dd - 3*F)*(Dd + 3*F)*(hD + 3*hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(24*Sqrt[3]*f^3) + (Sqrt[3]*(Dd + F)*(Dd + 3*F)*(hD - hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(8*f^3) + (Dd*(Dd + 3*F)*(hD - 3*hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((mLambda - mN)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) + ((-mN + mXi0)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(12*Sqrt[3]*f^3) - (Sqrt[3]*Dd*(Dd - F)*(hD + hF)*(-1/8*(mN^2*(-2 + 3*Log[ScaleMu^2/mN^2]))/Pi^2 + ((-mN + mSigma)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2) + ((-mN + mXi0)*(24*mN - 9*mN*Log[ScaleMu^2/mN^2]))/(32*Pi^2)))/(4*f^3))/Sqrt[2]}}

==> anc/Sresonances.m <==
{{Sigmappip, (Sqrt[2]*(-mn + mSigmap)*sf*(wd - wf))/(f*(-mn + mSigmar)) + (Sqrt[2]*(mn - mSigmap)*(sd + sf)*(wd - wf))/(f*(-mNr + mSigmap)) - (Sqrt[2]*(-mn + mSigmap)*sd*(wd + 3*wf))/(3*f*(mLambdar - mn))}, {Sigmappi0, ((mP - mSigmap)*(sd + sf)*(wd - wf))/(f*(-mNr + mSigmap)) + ((Sqrt[2]*(-mP + mSigmap)*sf*(wd - wf))/(f*(-mP + mSigmar)) - (Sqrt[2]*(-mP + mSigmap)*sf*(-wd + wf))/(f*(-mP + mSigmar)))/Sqrt[2]}, {Sigmam, (Sqrt[2]*(-mn + mSigmam)*sf*(-wd + wf))/(f*(-mn + mSigmar)) - (Sqrt[2]*(-mn + mSigmam)*sd*(wd + 3*wf))/(3*f*(mLambdar - mn))}, {Lambda, (2*(mLambda - mP)*sd*(wd - wf))/(Sqrt[3]*f*(-mP + mSigmar)) - ((-mLambda + mP)*(sd + sf)*(wd + 3*wf))/(Sqrt[3]*f*(mLambda - mNr))}, {Lambdan, -((Sqrt[2/3]*(mLambda - mn)*sd*(wd - wf))/(f*(-mn + mSigmar))) + ((-mLambda + mn)*(sd + sf)*(wd + 3*wf))/(Sqrt[6]*f*(mLambda - mNr))}, {Xim, -(((-mLambda + mXim)*(sd - sf)*(wd - 3*wf))/(Sqrt[3]*f*(-mLambda + mXir))) + (2*(mLambda - mXim)*sd*(wd + wf))/(Sqrt[3]*f*(-mSigmar + mXim))}, {Xi0, ((-mLambda + mXi0)*(sd - sf)*(wd - 3*wf))/(Sqrt[6]*f*(-mLambda + mXir)) - (Sqrt[2/3]*(mLambda - mXi0)*sd*(wd + wf))/(f*(-mSigmar + mXi0))}}

==> anc/Streelevel.m <==
{{Sigmappip, 0}, {Sigmappi0, -1/2*(hD - hF)/f}, {Sigmam, (hD - hF)/(Sqrt[2]*f)}, {Lambda, -1/2*(hD + 3*hF)/(Sqrt[3]*f)}, {Lambdan, (hD + 3*hF)/(2*Sqrt[6]*f)}, {Xim, -1/2*(hD - 3*hF)/(Sqrt[3]*f)}, {Xi0, (hD - 3*hF)/(2*Sqrt[6]*f)}}

==> anc/wfrenormfull.m <==
{{Sigmappip, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/12*((Dd + 3*F)^2*(((mLambda + mn)^2*(-MK^2 + mLambda^2 - 2*mLambda*mn + mn^2)*((MK^2 - mLambda^2)*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4]*Log[MK^2/mLambda^2] - 2*(mn^2*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4] + ((MK^2 - mLambda^2)^2 - (MK^2 + mLambda^2)*mn^2)*Log[(MK^2 + mLambda^2 - mn^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4])/(2*MK*mLambda)])))/(32*mn^4*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4]*Pi^2) - ((mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(-mLambda^2 + mn^2)*Log[ScaleMu^2/MK^2])/(32*mn^2*Pi^2) + (mLambda^2*(mLambda^2 - mn^2)*Log[ScaleMu^2/mLambda^2])/(32*mn^2*Pi^2) - ((-mLambda^2 + mn^2)*(-MK^2 + mLambda^2 + 3*mn^2)*((MK^2 - mLambda^2 + mn^2)*Log[MK^2/mLambda^2] - 2*(Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4]*Log[(MK^2 + mLambda^2 - mn^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4])/(2*MK*mLambda)] + mn^2*(1 + Log[ScaleMu^2/mLambda^2]))))/(64*mn^4*Pi^2)))/f^2 - ((Dd - F)^2*(((mN + mSigmap)^2*(-MK^2 + mN^2 - 2*mN*mSigmap + mSigmap^2)*((MK^2 - mN^2)*Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmap^2 + mSigmap^4]*Log[MK^2/mN^2] - 2*(mSigmap^2*Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmap^2 + mSigmap^4] + ((MK^2 - mN^2)^2 - (MK^2 + mN^2)*mSigmap^2)*Log[(MK^2 + mN^2 - mSigmap^2 + Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmap^2 + mSigmap^4])/(2*MK*mN)])))/(32*mSigmap^4*Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmap^2 + mSigmap^4]*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(-mN^2 + mSigmap^2)*Log[ScaleMu^2/MK^2])/(32*mSigmap^2*Pi^2) + (mN^2*(mN^2 - mSigmap^2)*Log[ScaleMu^2/mN^2])/(32*mSigmap^2*Pi^2) - ((-mN^2 + mSigmap^2)*(-MK^2 + mN^2 + 3*mSigmap^2)*((MK^2 - mN^2 + mSigmap^2)*Log[MK^2/mN^2] - 2*(Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmap^2 + mSigmap^4]*Log[(MK^2 + mN^2 - mSigmap^2 + Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmap^2 + mSigmap^4])/(2*MK*mN)] + mSigmap^2*(1 + Log[ScaleMu^2/mN^2]))))/(64*mSigmap^4*Pi^2)))/(2*f^2) - (3*(Dd - F)^2*(((mn + mSigma)^2*(-MK^2 + mn^2 - 2*mn*mSigma + mSigma^2)*((MK^2 - mSigma^2)*Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)]*Log[MK^2/mSigma^2] - 2*(mn^2*Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)] + ((MK^2 - mSigma^2)^2 - mn^2*(MK^2 + mSigma^2))*Log[(MK^2 - mn^2 + mSigma^2 + Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)])/(2*MK*mSigma)])))/(32*mn^4*Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)]*Pi^2) - ((-mn + mSigma)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mn^2 - mSigma^2)*Log[ScaleMu^2/MK^2])/(32*mn^2*Pi^2) + (mSigma^2*(-mn^2 + mSigma^2)*Log[ScaleMu^2/mSigma^2])/(32*mn^2*Pi^2) - ((mn^2 - mSigma^2)*(-MK^2 + 3*mn^2 + mSigma^2)*((MK^2 + mn^2 - mSigma^2)*Log[MK^2/mSigma^2] - 2*(Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)]*Log[(MK^2 - mn^2 + mSigma^2 + Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)])/(2*MK*mSigma)] + mn^2*(1 + Log[ScaleMu^2/mSigma^2]))))/(64*mn^4*Pi^2)))/(4*f^2) - ((Dd + F)^2*(((mSigmap + mΞ)^2*(-MK^2 + mSigmap^2 - 2*mSigmap*mΞ + mΞ^2)*((MK^2 - mΞ^2)*Sqrt[mSigmap^4 + (MK^2 - mΞ^2)^2 - 2*mSigmap^2*(MK^2 + mΞ^2)]*Log[MK^2/mΞ^2] - 2*(mSigmap^2*Sqrt[mSigmap^4 + (MK^2 - mΞ^2)^2 - 2*mSigmap^2*(MK^2 + mΞ^2)] + ((MK^2 - mΞ^2)^2 - mSigmap^2*(MK^2 + mΞ^2))*Log[(MK^2 - mSigmap^2 + mΞ^2 + Sqrt[mSigmap^4 + (MK^2 - mΞ^2)^2 - 2*mSigmap^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)])))/(32*mSigmap^4*Sqrt[mSigmap^4 + (MK^2 - mΞ^2)^2 - 2*mSigmap^2*(MK^2 + mΞ^2)]*Pi^2) - ((-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mSigmap^2 - mΞ^2)*Log[ScaleMu^2/MK^2])/(32*mSigmap^2*Pi^2) + (mΞ^2*(-mSigmap^2 + mΞ^2)*Log[ScaleMu^2/mΞ^2])/(32*mSigmap^2*Pi^2) - ((mSigmap^2 - mΞ^2)*(-MK^2 + 3*mSigmap^2 + mΞ^2)*((MK^2 + mSigmap^2 - mΞ^2)*Log[MK^2/mΞ^2] - 2*(Sqrt[mSigmap^4 + (MK^2 - mΞ^2)^2 - 2*mSigmap^2*(MK^2 + mΞ^2)]*Log[(MK^2 - mSigmap^2 + mΞ^2 + Sqrt[mSigmap^4 + (MK^2 - mΞ^2)^2 - 2*mSigmap^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)] + mSigmap^2*(1 + Log[ScaleMu^2/mΞ^2]))))/(64*mSigmap^4*Pi^2)))/(2*f^2) - (3*(Dd + F)^2*(-1/8*(Mπ^2*((-mn^2 + Mπ^2)*Sqrt[mn^4 + (-mn^2 + Mπ^2)^2 - 2*mn^2*(mn^2 + Mπ^2)]*Log[Mπ^2/mn^2] - 2*(mn^2*Sqrt[mn^4 + (-mn^2 + Mπ^2)^2 - 2*mn^2*(mn^2 + Mπ^2)] + ((-mn^2 + Mπ^2)^2 - mn^2*(mn^2 + Mπ^2))*Log[(Mπ^2 + Sqrt[mn^4 + (-mn^2 + Mπ^2)^2 - 2*mn^2*(mn^2 + Mπ^2)])/(2*mn*Mπ)])))/(mn^2*Sqrt[mn^4 + (-mn^2 + Mπ^2)^2 - 2*mn^2*(mn^2 + Mπ^2)]*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2)))/(4*f^2) - (2*F^2*(-1/8*(Mπ^2*((-mSigmap^2 + Mπ^2)*Sqrt[mSigmap^4 + (-mSigmap^2 + Mπ^2)^2 - 2*mSigmap^2*(mSigmap^2 + Mπ^2)]*Log[Mπ^2/mSigmap^2] - 2*(mSigmap^2*Sqrt[mSigmap^4 + (-mSigmap^2 + Mπ^2)^2 - 2*mSigmap^2*(mSigmap^2 + Mπ^2)] + ((-mSigmap^2 + Mπ^2)^2 - mSigmap^2*(mSigmap^2 + Mπ^2))*Log[(Mπ^2 + Sqrt[mSigmap^4 + (-mSigmap^2 + Mπ^2)^2 - 2*mSigmap^2*(mSigmap^2 + Mπ^2)])/(2*mSigmap*Mπ)])))/(mSigmap^2*Sqrt[mSigmap^4 + (-mSigmap^2 + Mπ^2)^2 - 2*mSigmap^2*(mSigmap^2 + Mπ^2)]*Pi^2) - ((-mN + mSigmap)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2)))/f^2 - (Dd^2*(((mLambda + mSigmap)^2*(mLambda^2 - 2*mLambda*mSigmap + mSigmap^2 - Mπ^2)*((-mLambda^2 + Mπ^2)*Sqrt[mSigmap^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmap^2*(mLambda^2 + Mπ^2)]*Log[Mπ^2/mLambda^2] - 2*(mSigmap^2*Sqrt[mSigmap^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmap^2*(mLambda^2 + Mπ^2)] + ((-mLambda^2 + Mπ^2)^2 - mSigmap^2*(mLambda^2 + Mπ^2))*Log[(mLambda^2 - mSigmap^2 + Mπ^2 + Sqrt[mSigmap^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmap^2*(mLambda^2 + Mπ^2)])/(2*mLambda*Mπ)])))/(32*mSigmap^4*Sqrt[mSigmap^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmap^2*(mLambda^2 + Mπ^2)]*Pi^2) - ((mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) + (mLambda^2*(mLambda^2 - mSigmap^2)*Log[ScaleMu^2/mLambda^2])/(32*mSigmap^2*Pi^2) - ((-mLambda^2 + mSigmap^2)*(mLambda^2 + 3*mSigmap^2 - Mπ^2)*((-mLambda^2 + mSigmap^2 + Mπ^2)*Log[Mπ^2/mLambda^2] - 2*(Sqrt[mSigmap^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmap^2*(mLambda^2 + Mπ^2)]*Log[(mLambda^2 - mSigmap^2 + Mπ^2 + Sqrt[mSigmap^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmap^2*(mLambda^2 + Mπ^2)])/(2*mLambda*Mπ)] + mSigmap^2*(1 + Log[ScaleMu^2/mLambda^2]))))/(64*mSigmap^4*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2) + ((-mLambda^2 + mSigmap^2)*Mπ^2*Log[ScaleMu^2/Mπ^2])/(32*mSigmap^2*Pi^2)))/(3*f^2) - ((Dd - 3*F)^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mn^2 - Mπ^2/3)*Sqrt[mn^4 + ((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - 2*mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mn^2] - 2*(mn^2*Sqrt[mn^4 + ((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - 2*mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3)] + (((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mn^4 + ((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - 2*mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3)])/(2*mn*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mn^2*Sqrt[mn^4 + ((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - 2*mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3)]*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(12*f^2) - (Dd^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)*Sqrt[mSigmap^4 + ((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)^2 - 2*mSigmap^2*((4*MK^2)/3 + mSigmap^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mSigmap^2] - 2*(mSigmap^2*Sqrt[mSigmap^4 + ((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)^2 - 2*mSigmap^2*((4*MK^2)/3 + mSigmap^2 - Mπ^2/3)] + (((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)^2 - mSigmap^2*((4*MK^2)/3 + mSigmap^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mSigmap^4 + ((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)^2 - 2*mSigmap^2*((4*MK^2)/3 + mSigmap^2 - Mπ^2/3)])/(2*mSigmap*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mSigmap^2*Sqrt[mSigmap^4 + ((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)^2 - 2*mSigmap^2*((4*MK^2)/3 + mSigmap^2 - Mπ^2/3)]*Pi^2) - ((-mN + mSigmap)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(3*f^2))/2 + ((-2*^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((3*mDelta^4 + 13*MK^4 - 24*mDelta*(mDelta^2 + MK^2)*mSigmap - 12*(mDelta^2 + 2*MK^2)*mSigmap^2 + 16*mDelta*mSigmap^3 + 10*mSigmap^4)/mDelta^2 + (6*(-mDelta - MK + mSigmap)*(mDelta - MK + mSigmap)^2*(-mDelta + MK + mSigmap)*(mDelta + MK + mSigmap)^2*(2*mSigmap^2*Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmap^2 + mSigmap^4] + (mDelta^2 - MK^2)*Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmap^2 + mSigmap^4]*Log[MK^2/mDelta^2] + 2*((-mDelta^2 + MK^2)^2 - (mDelta^2 + MK^2)*mSigmap^2)*Log[(mDelta^2 + MK^2 - mSigmap^2 + Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmap^2 + mSigmap^4])/(2*mDelta*MK)]))/(mDelta^2*mSigmap^4*Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmap^2 + mSigmap^4]) + (6*(-(-mDelta^2 + MK^2)^2 - (mDelta^2 + 2*MK^2)*mSigmap^2 + 4*mDelta*mSigmap^3 + 3*mSigmap^4)*Log[ScaleMu^2/mDelta^2])/mSigmap^2 + (3*((-mDelta^2 + MK^2)^3 + (-mDelta^4 - 2*mDelta^2*MK^2 + 3*MK^4)*mSigmap^2 - 8*mDelta*(mDelta^2 + MK^2)*mSigmap^3 - 3*(mDelta^2 + 3*MK^2)*mSigmap^4 + 8*mDelta*mSigmap^5 + 5*mSigmap^6)*((-mDelta^2 + MK^2 + mSigmap^2)*Log[MK^2/mDelta^2] - 2*(Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmap^2 + mSigmap^4]*Log[(mDelta^2 + MK^2 - mSigmap^2 + Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmap^2 + mSigmap^4])/(2*mDelta*MK)] + mSigmap^2*(1 + Log[ScaleMu^2/mDelta^2]))))/(mDelta^2*mSigmap^4) + (6*MK^2*((-mDelta^2 + MK^2)^2 - 5*MK^2*mSigmap^2 + 4*mDelta*mSigmap^3 + 3*mSigmap^4)*Log[ScaleMu^2/MK^2])/(mDelta^2*mSigmap^2))/(1152*Pi^2)))/(3*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mSigmap^4 + 16*mSigmap^3*mΞs + 3*mΞs^4 - 24*mSigmap*mΞs*(MK^2 + mΞs^2) - 12*mSigmap^2*(2*MK^2 + mΞs^2))/mΞs^2 + (6*(-MK + mSigmap - mΞs)*(MK + mSigmap - mΞs)*(-MK + mSigmap + mΞs)^2*(MK + mSigmap + mΞs)^2*(2*mSigmap^2*Sqrt[mSigmap^4 + (MK^2 - mΞs^2)^2 - 2*mSigmap^2*(MK^2 + mΞs^2)] + (-MK^2 + mΞs^2)*Sqrt[mSigmap^4 + (MK^2 - mΞs^2)^2 - 2*mSigmap^2*(MK^2 + mΞs^2)]*Log[MK^2/mΞs^2] + 2*((MK^2 - mΞs^2)^2 - mSigmap^2*(MK^2 + mΞs^2))*Log[(MK^2 - mSigmap^2 + mΞs^2 + Sqrt[mSigmap^4 + (MK^2 - mΞs^2)^2 - 2*mSigmap^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)]))/(mSigmap^4*mΞs^2*Sqrt[mSigmap^4 + (MK^2 - mΞs^2)^2 - 2*mSigmap^2*(MK^2 + mΞs^2)]) + (6*MK^2*(-5*MK^2*mSigmap^2 + 3*mSigmap^4 + 4*mSigmap^3*mΞs + (MK^2 - mΞs^2)^2)*Log[ScaleMu^2/MK^2])/(mSigmap^2*mΞs^2) + (6*(3*mSigmap^4 + 4*mSigmap^3*mΞs - (MK^2 - mΞs^2)^2 - mSigmap^2*(2*MK^2 + mΞs^2))*Log[ScaleMu^2/mΞs^2])/mSigmap^2 + (3*(5*mSigmap^6 + 8*mSigmap^5*mΞs + (MK^2 - mΞs^2)^3 - 8*mSigmap^3*mΞs*(MK^2 + mΞs^2) - 3*mSigmap^4*(3*MK^2 + mΞs^2) + mSigmap^2*(3*MK^4 - 2*MK^2*mΞs^2 - mΞs^4))*((MK^2 + mSigmap^2 - mΞs^2)*Log[MK^2/mΞs^2] - 2*(Sqrt[mSigmap^4 + (MK^2 - mΞs^2)^2 - 2*mSigmap^2*(MK^2 + mΞs^2)]*Log[(MK^2 - mSigmap^2 + mΞs^2 + Sqrt[mSigmap^4 + (MK^2 - mΞs^2)^2 - 2*mSigmap^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)] + mSigmap^2*(1 + Log[ScaleMu^2/mΞs^2]))))/(mSigmap^4*mΞs^2))/(1152*Pi^2)))/(6*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((3*mDelta^4 + 16*mDelta*mn^3 + 10*mn^4 + 13*Mπ^4 - 24*mDelta*mn*(mDelta^2 + Mπ^2) - 12*mn^2*(mDelta^2 + 2*Mπ^2))/mDelta^2 + (6*(-mDelta + mn - Mπ)*(mDelta + mn - Mπ)^2*(-mDelta + mn + Mπ)*(mDelta + mn + Mπ)^2*(2*mn^2*Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)] + (mDelta^2 - Mπ^2)*Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)]*Log[Mπ^2/mDelta^2] + 2*((-mDelta^2 + Mπ^2)^2 - mn^2*(mDelta^2 + Mπ^2))*Log[(mDelta^2 - mn^2 + Mπ^2 + Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)])/(2*mDelta*Mπ)]))/(mDelta^2*mn^4*Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)]) + (6*(4*mDelta*mn^3 + 3*mn^4 - (-mDelta^2 + Mπ^2)^2 - mn^2*(mDelta^2 + 2*Mπ^2))*Log[ScaleMu^2/mDelta^2])/mn^2 + (3*(8*mDelta*mn^5 + 5*mn^6 + (-mDelta^2 + Mπ^2)^3 - 8*mDelta*mn^3*(mDelta^2 + Mπ^2) - 3*mn^4*(mDelta^2 + 3*Mπ^2) + mn^2*(-mDelta^4 - 2*mDelta^2*Mπ^2 + 3*Mπ^4))*((-mDelta^2 + mn^2 + Mπ^2)*Log[Mπ^2/mDelta^2] - 2*(Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)]*Log[(mDelta^2 - mn^2 + Mπ^2 + Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)])/(2*mDelta*Mπ)] + mn^2*(1 + Log[ScaleMu^2/mDelta^2]))))/(mDelta^2*mn^4) + (6*Mπ^2*(4*mDelta*mn^3 + 3*mn^4 - 5*mn^2*Mπ^2 + (-mDelta^2 + Mπ^2)^2)*Log[ScaleMu^2/Mπ^2])/(mDelta^2*mn^2))/(1152*Pi^2)))/f^2 - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mn^4 + 16*mn^3*mΣs + 3*mΣs^4 - 24*mn*mΣs*(MK^2 + mΣs^2) - 12*mn^2*(2*MK^2 + mΣs^2))/mΣs^2 + (6*(-MK + mn - mΣs)*(MK + mn - mΣs)*(-MK + mn + mΣs)^2*(MK + mn + mΣs)^2*(2*mn^2*Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)] + (-MK^2 + mΣs^2)*Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)]*Log[MK^2/mΣs^2] + 2*((MK^2 - mΣs^2)^2 - mn^2*(MK^2 + mΣs^2))*Log[(MK^2 - mn^2 + mΣs^2 + Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)]))/(mn^4*mΣs^2*Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)]) + (6*MK^2*(-5*MK^2*mn^2 + 3*mn^4 + 4*mn^3*mΣs + (MK^2 - mΣs^2)^2)*Log[ScaleMu^2/MK^2])/(mn^2*mΣs^2) + (6*(3*mn^4 + 4*mn^3*mΣs - (MK^2 - mΣs^2)^2 - mn^2*(2*MK^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mn^2 + (3*(5*mn^6 + 8*mn^5*mΣs + (MK^2 - mΣs^2)^3 - 8*mn^3*mΣs*(MK^2 + mΣs^2) - 3*mn^4*(3*MK^2 + mΣs^2) + mn^2*(3*MK^4 - 2*MK^2*mΣs^2 - mΣs^4))*((MK^2 + mn^2 - mΣs^2)*Log[MK^2/mΣs^2] - 2*(Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)]*Log[(MK^2 - mn^2 + mΣs^2 + Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)] + mn^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mn^4*mΣs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mSigmap^4 + 13*((4*MK^2)/3 - Mπ^2/3)^2 + 16*mSigmap^3*mΣs + 3*mΣs^4 - 24*mSigmap*mΣs*((4*MK^2)/3 - Mπ^2/3 + mΣs^2) - 12*mSigmap^2*(2*((4*MK^2)/3 - Mπ^2/3) + mΣs^2))/mΣs^2 + (6*(mSigmap - Sqrt[(4*MK^2)/3 - Mπ^2/3] - mΣs)*(mSigmap + Sqrt[(4*MK^2)/3 - Mπ^2/3] - mΣs)*(mSigmap - Sqrt[(4*MK^2)/3 - Mπ^2/3] + mΣs)^2*(mSigmap + Sqrt[(4*MK^2)/3 - Mπ^2/3] + mΣs)^2*(2*mSigmap^2*Sqrt[mSigmap^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)] + ((-4*MK^2)/3 + Mπ^2/3 + mΣs^2)*Sqrt[mSigmap^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)]*Log[((4*MK^2)/3 - Mπ^2/3)/mΣs^2] + 2*(((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2))*Log[((4*MK^2)/3 - mSigmap^2 - Mπ^2/3 + mΣs^2 + Sqrt[mSigmap^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)])/(2*Sqrt[(4*MK^2)/3 - Mπ^2/3]*mΣs)]))/(mSigmap^4*mΣs^2*Sqrt[mSigmap^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)]) + (6*((4*MK^2)/3 - Mπ^2/3)*(3*mSigmap^4 - 5*mSigmap^2*((4*MK^2)/3 - Mπ^2/3) + 4*mSigmap^3*mΣs + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(mSigmap^2*mΣs^2) + (6*(3*mSigmap^4 + 4*mSigmap^3*mΣs - ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - mSigmap^2*(2*((4*MK^2)/3 - Mπ^2/3) + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mSigmap^2 + (3*(5*mSigmap^6 + 8*mSigmap^5*mΣs + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^3 - 8*mSigmap^3*mΣs*((4*MK^2)/3 - Mπ^2/3 + mΣs^2) - 3*mSigmap^4*(3*((4*MK^2)/3 - Mπ^2/3) + mΣs^2) + mSigmap^2*(3*((4*MK^2)/3 - Mπ^2/3)^2 - 2*((4*MK^2)/3 - Mπ^2/3)*mΣs^2 - mΣs^4))*(((4*MK^2)/3 + mSigmap^2 - Mπ^2/3 - mΣs^2)*Log[((4*MK^2)/3 - Mπ^2/3)/mΣs^2] - 2*(Sqrt[mSigmap^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)]*Log[((4*MK^2)/3 - mSigmap^2 - Mπ^2/3 + mΣs^2 + Sqrt[mSigmap^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)])/(2*Sqrt[(4*MK^2)/3 - Mπ^2/3]*mΣs)] + mSigmap^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mSigmap^4*mΣs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mSigmap^4 + 13*Mπ^4 + 16*mSigmap^3*mΣs + 3*mΣs^4 - 24*mSigmap*mΣs*(Mπ^2 + mΣs^2) - 12*mSigmap^2*(2*Mπ^2 + mΣs^2))/mΣs^2 + (6*(mSigmap - Mπ - mΣs)*(mSigmap + Mπ - mΣs)*(mSigmap - Mπ + mΣs)^2*(mSigmap + Mπ + mΣs)^2*(2*mSigmap^2*Sqrt[mSigmap^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmap^2*(Mπ^2 + mΣs^2)] + (-Mπ^2 + mΣs^2)*Sqrt[mSigmap^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmap^2*(Mπ^2 + mΣs^2)]*Log[Mπ^2/mΣs^2] + 2*((Mπ^2 - mΣs^2)^2 - mSigmap^2*(Mπ^2 + mΣs^2))*Log[(-mSigmap^2 + Mπ^2 + mΣs^2 + Sqrt[mSigmap^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmap^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)]))/(mSigmap^4*mΣs^2*Sqrt[mSigmap^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmap^2*(Mπ^2 + mΣs^2)]) + (6*Mπ^2*(3*mSigmap^4 - 5*mSigmap^2*Mπ^2 + 4*mSigmap^3*mΣs + (Mπ^2 - mΣs^2)^2)*Log[ScaleMu^2/Mπ^2])/(mSigmap^2*mΣs^2) + (6*(3*mSigmap^4 + 4*mSigmap^3*mΣs - (Mπ^2 - mΣs^2)^2 - mSigmap^2*(2*Mπ^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mSigmap^2 + (3*(5*mSigmap^6 + 8*mSigmap^5*mΣs + (Mπ^2 - mΣs^2)^3 - 8*mSigmap^3*mΣs*(Mπ^2 + mΣs^2) - 3*mSigmap^4*(3*Mπ^2 + mΣs^2) + mSigmap^2*(3*Mπ^4 - 2*Mπ^2*mΣs^2 - mΣs^4))*((mSigmap^2 + Mπ^2 - mΣs^2)*Log[Mπ^2/mΣs^2] - 2*(Sqrt[mSigmap^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmap^2*(Mπ^2 + mΣs^2)]*Log[(-mSigmap^2 + Mπ^2 + mΣs^2 + Sqrt[mSigmap^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmap^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)] + mSigmap^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mSigmap^4*mΣs^2))/(1152*Pi^2)))/(6*f^2))/2}, {Sigmappi0, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/12*((Dd + 3*F)^2*(((mLambda + mP)^2*(-MK^2 + mLambda^2 - 2*mLambda*mP + mP^2)*((MK^2 - mLambda^2)*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mP^2 + mP^4]*Log[MK^2/mLambda^2] - 2*(mP^2*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mP^2 + mP^4] + ((MK^2 - mLambda^2)^2 - (MK^2 + mLambda^2)*mP^2)*Log[(MK^2 + mLambda^2 - mP^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mP^2 + mP^4])/(2*MK*mLambda)])))/(32*mP^4*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mP^2 + mP^4]*Pi^2) - ((mLambda - mP)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(-mLambda^2 + mP^2)*Log[ScaleMu^2/MK^2])/(32*mP^2*Pi^2) + (mLambda^2*(mLambda^2 - mP^2)*Log[ScaleMu^2/mLambda^2])/(32*mP^2*Pi^2) - ((-mLambda^2 + mP^2)*(-MK^2 + mLambda^2 + 3*mP^2)*((MK^2 - mLambda^2 + mP^2)*Log[MK^2/mLambda^2] - 2*(Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mP^2 + mP^4]*Log[(MK^2 + mLambda^2 - mP^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mP^2 + mP^4])/(2*MK*mLambda)] + mP^2*(1 + Log[ScaleMu^2/mLambda^2]))))/(64*mP^4*Pi^2)))/f^2 - ((Dd - F)^2*(((mN + mSigmap)^2*(-MK^2 + mN^2 - 2*mN*mSigmap + mSigmap^2)*((MK^2 - mN^2)*Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmap^2 + mSigmap^4]*Log[MK^2/mN^2] - 2*(mSigmap^2*Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmap^2 + mSigmap^4] + ((MK^2 - mN^2)^2 - (MK^2 + mN^2)*mSigmap^2)*Log[(MK^2 + mN^2 - mSigmap^2 + Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmap^2 + mSigmap^4])/(2*MK*mN)])))/(32*mSigmap^4*Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmap^2 + mSigmap^4]*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(-mN^2 + mSigmap^2)*Log[ScaleMu^2/MK^2])/(32*mSigmap^2*Pi^2) + (mN^2*(mN^2 - mSigmap^2)*Log[ScaleMu^2/mN^2])/(32*mSigmap^2*Pi^2) - ((-mN^2 + mSigmap^2)*(-MK^2 + mN^2 + 3*mSigmap^2)*((MK^2 - mN^2 + mSigmap^2)*Log[MK^2/mN^2] - 2*(Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmap^2 + mSigmap^4]*Log[(MK^2 + mN^2 - mSigmap^2 + Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmap^2 + mSigmap^4])/(2*MK*mN)] + mSigmap^2*(1 + Log[ScaleMu^2/mN^2]))))/(64*mSigmap^4*Pi^2)))/(2*f^2) - (3*(Dd - F)^2*(((mP + mSigma)^2*(-MK^2 + mP^2 - 2*mP*mSigma + mSigma^2)*((MK^2 - mSigma^2)*Sqrt[mP^4 + (MK^2 - mSigma^2)^2 - 2*mP^2*(MK^2 + mSigma^2)]*Log[MK^2/mSigma^2] - 2*(mP^2*Sqrt[mP^4 + (MK^2 - mSigma^2)^2 - 2*mP^2*(MK^2 + mSigma^2)] + ((MK^2 - mSigma^2)^2 - mP^2*(MK^2 + mSigma^2))*Log[(MK^2 - mP^2 + mSigma^2 + Sqrt[mP^4 + (MK^2 - mSigma^2)^2 - 2*mP^2*(MK^2 + mSigma^2)])/(2*MK*mSigma)])))/(32*mP^4*Sqrt[mP^4 + (MK^2 - mSigma^2)^2 - 2*mP^2*(MK^2 + mSigma^2)]*Pi^2) - ((-mP + mSigma)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mP^2 - mSigma^2)*Log[ScaleMu^2/MK^2])/(32*mP^2*Pi^2) + (mSigma^2*(-mP^2 + mSigma^2)*Log[ScaleMu^2/mSigma^2])/(32*mP^2*Pi^2) - ((mP^2 - mSigma^2)*(-MK^2 + 3*mP^2 + mSigma^2)*((MK^2 + mP^2 - mSigma^2)*Log[MK^2/mSigma^2] - 2*(Sqrt[mP^4 + (MK^2 - mSigma^2)^2 - 2*mP^2*(MK^2 + mSigma^2)]*Log[(MK^2 - mP^2 + mSigma^2 + Sqrt[mP^4 + (MK^2 - mSigma^2)^2 - 2*mP^2*(MK^2 + mSigma^2)])/(2*MK*mSigma)] + mP^2*(1 + Log[ScaleMu^2/mSigma^2]))))/(64*mP^4*Pi^2)))/(4*f^2) - ((Dd + F)^2*(((mSigmap + mΞ)^2*(-MK^2 + mSigmap^2 - 2*mSigmap*mΞ + mΞ^2)*((MK^2 - mΞ^2)*Sqrt[mSigmap^4 + (MK^2 - mΞ^2)^2 - 2*mSigmap^2*(MK^2 + mΞ^2)]*Log[MK^2/mΞ^2] - 2*(mSigmap^2*Sqrt[mSigmap^4 + (MK^2 - mΞ^2)^2 - 2*mSigmap^2*(MK^2 + mΞ^2)] + ((MK^2 - mΞ^2)^2 - mSigmap^2*(MK^2 + mΞ^2))*Log[(MK^2 - mSigmap^2 + mΞ^2 + Sqrt[mSigmap^4 + (MK^2 - mΞ^2)^2 - 2*mSigmap^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)])))/(32*mSigmap^4*Sqrt[mSigmap^4 + (MK^2 - mΞ^2)^2 - 2*mSigmap^2*(MK^2 + mΞ^2)]*Pi^2) - ((-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mSigmap^2 - mΞ^2)*Log[ScaleMu^2/MK^2])/(32*mSigmap^2*Pi^2) + (mΞ^2*(-mSigmap^2 + mΞ^2)*Log[ScaleMu^2/mΞ^2])/(32*mSigmap^2*Pi^2) - ((mSigmap^2 - mΞ^2)*(-MK^2 + 3*mSigmap^2 + mΞ^2)*((MK^2 + mSigmap^2 - mΞ^2)*Log[MK^2/mΞ^2] - 2*(Sqrt[mSigmap^4 + (MK^2 - mΞ^2)^2 - 2*mSigmap^2*(MK^2 + mΞ^2)]*Log[(MK^2 - mSigmap^2 + mΞ^2 + Sqrt[mSigmap^4 + (MK^2 - mΞ^2)^2 - 2*mSigmap^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)] + mSigmap^2*(1 + Log[ScaleMu^2/mΞ^2]))))/(64*mSigmap^4*Pi^2)))/(2*f^2) - (3*(Dd + F)^2*(-1/8*(Mπ^2*((-mP^2 + Mπ^2)*Sqrt[mP^4 + (-mP^2 + Mπ^2)^2 - 2*mP^2*(mP^2 + Mπ^2)]*Log[Mπ^2/mP^2] - 2*(mP^2*Sqrt[mP^4 + (-mP^2 + Mπ^2)^2 - 2*mP^2*(mP^2 + Mπ^2)] + ((-mP^2 + Mπ^2)^2 - mP^2*(mP^2 + Mπ^2))*Log[(Mπ^2 + Sqrt[mP^4 + (-mP^2 + Mπ^2)^2 - 2*mP^2*(mP^2 + Mπ^2)])/(2*mP*Mπ)])))/(mP^2*Sqrt[mP^4 + (-mP^2 + Mπ^2)^2 - 2*mP^2*(mP^2 + Mπ^2)]*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2)))/(4*f^2) - (2*F^2*(-1/8*(Mπ^2*((-mSigmap^2 + Mπ^2)*Sqrt[mSigmap^4 + (-mSigmap^2 + Mπ^2)^2 - 2*mSigmap^2*(mSigmap^2 + Mπ^2)]*Log[Mπ^2/mSigmap^2] - 2*(mSigmap^2*Sqrt[mSigmap^4 + (-mSigmap^2 + Mπ^2)^2 - 2*mSigmap^2*(mSigmap^2 + Mπ^2)] + ((-mSigmap^2 + Mπ^2)^2 - mSigmap^2*(mSigmap^2 + Mπ^2))*Log[(Mπ^2 + Sqrt[mSigmap^4 + (-mSigmap^2 + Mπ^2)^2 - 2*mSigmap^2*(mSigmap^2 + Mπ^2)])/(2*mSigmap*Mπ)])))/(mSigmap^2*Sqrt[mSigmap^4 + (-mSigmap^2 + Mπ^2)^2 - 2*mSigmap^2*(mSigmap^2 + Mπ^2)]*Pi^2) - ((-mN + mSigmap)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2)))/f^2 - (Dd^2*(((mLambda + mSigmap)^2*(mLambda^2 - 2*mLambda*mSigmap + mSigmap^2 - Mπ^2)*((-mLambda^2 + Mπ^2)*Sqrt[mSigmap^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmap^2*(mLambda^2 + Mπ^2)]*Log[Mπ^2/mLambda^2] - 2*(mSigmap^2*Sqrt[mSigmap^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmap^2*(mLambda^2 + Mπ^2)] + ((-mLambda^2 + Mπ^2)^2 - mSigmap^2*(mLambda^2 + Mπ^2))*Log[(mLambda^2 - mSigmap^2 + Mπ^2 + Sqrt[mSigmap^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmap^2*(mLambda^2 + Mπ^2)])/(2*mLambda*Mπ)])))/(32*mSigmap^4*Sqrt[mSigmap^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmap^2*(mLambda^2 + Mπ^2)]*Pi^2) - ((mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) + (mLambda^2*(mLambda^2 - mSigmap^2)*Log[ScaleMu^2/mLambda^2])/(32*mSigmap^2*Pi^2) - ((-mLambda^2 + mSigmap^2)*(mLambda^2 + 3*mSigmap^2 - Mπ^2)*((-mLambda^2 + mSigmap^2 + Mπ^2)*Log[Mπ^2/mLambda^2] - 2*(Sqrt[mSigmap^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmap^2*(mLambda^2 + Mπ^2)]*Log[(mLambda^2 - mSigmap^2 + Mπ^2 + Sqrt[mSigmap^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmap^2*(mLambda^2 + Mπ^2)])/(2*mLambda*Mπ)] + mSigmap^2*(1 + Log[ScaleMu^2/mLambda^2]))))/(64*mSigmap^4*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2) + ((-mLambda^2 + mSigmap^2)*Mπ^2*Log[ScaleMu^2/Mπ^2])/(32*mSigmap^2*Pi^2)))/(3*f^2) - ((Dd - 3*F)^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mP^2 - Mπ^2/3)*Sqrt[mP^4 + ((4*MK^2)/3 - mP^2 - Mπ^2/3)^2 - 2*mP^2*((4*MK^2)/3 + mP^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mP^2] - 2*(mP^2*Sqrt[mP^4 + ((4*MK^2)/3 - mP^2 - Mπ^2/3)^2 - 2*mP^2*((4*MK^2)/3 + mP^2 - Mπ^2/3)] + (((4*MK^2)/3 - mP^2 - Mπ^2/3)^2 - mP^2*((4*MK^2)/3 + mP^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mP^4 + ((4*MK^2)/3 - mP^2 - Mπ^2/3)^2 - 2*mP^2*((4*MK^2)/3 + mP^2 - Mπ^2/3)])/(2*mP*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mP^2*Sqrt[mP^4 + ((4*MK^2)/3 - mP^2 - Mπ^2/3)^2 - 2*mP^2*((4*MK^2)/3 + mP^2 - Mπ^2/3)]*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(12*f^2) - (Dd^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)*Sqrt[mSigmap^4 + ((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)^2 - 2*mSigmap^2*((4*MK^2)/3 + mSigmap^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mSigmap^2] - 2*(mSigmap^2*Sqrt[mSigmap^4 + ((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)^2 - 2*mSigmap^2*((4*MK^2)/3 + mSigmap^2 - Mπ^2/3)] + (((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)^2 - mSigmap^2*((4*MK^2)/3 + mSigmap^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mSigmap^4 + ((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)^2 - 2*mSigmap^2*((4*MK^2)/3 + mSigmap^2 - Mπ^2/3)])/(2*mSigmap*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mSigmap^2*Sqrt[mSigmap^4 + ((4*MK^2)/3 - mSigmap^2 - Mπ^2/3)^2 - 2*mSigmap^2*((4*MK^2)/3 + mSigmap^2 - Mπ^2/3)]*Pi^2) - ((-mN + mSigmap)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(3*f^2))/2 + ((-2*^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((3*mDelta^4 + 13*MK^4 - 24*mDelta*(mDelta^2 + MK^2)*mSigmap - 12*(mDelta^2 + 2*MK^2)*mSigmap^2 + 16*mDelta*mSigmap^3 + 10*mSigmap^4)/mDelta^2 + (6*(-mDelta - MK + mSigmap)*(mDelta - MK + mSigmap)^2*(-mDelta + MK + mSigmap)*(mDelta + MK + mSigmap)^2*(2*mSigmap^2*Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmap^2 + mSigmap^4] + (mDelta^2 - MK^2)*Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmap^2 + mSigmap^4]*Log[MK^2/mDelta^2] + 2*((-mDelta^2 + MK^2)^2 - (mDelta^2 + MK^2)*mSigmap^2)*Log[(mDelta^2 + MK^2 - mSigmap^2 + Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmap^2 + mSigmap^4])/(2*mDelta*MK)]))/(mDelta^2*mSigmap^4*Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmap^2 + mSigmap^4]) + (6*(-(-mDelta^2 + MK^2)^2 - (mDelta^2 + 2*MK^2)*mSigmap^2 + 4*mDelta*mSigmap^3 + 3*mSigmap^4)*Log[ScaleMu^2/mDelta^2])/mSigmap^2 + (3*((-mDelta^2 + MK^2)^3 + (-mDelta^4 - 2*mDelta^2*MK^2 + 3*MK^4)*mSigmap^2 - 8*mDelta*(mDelta^2 + MK^2)*mSigmap^3 - 3*(mDelta^2 + 3*MK^2)*mSigmap^4 + 8*mDelta*mSigmap^5 + 5*mSigmap^6)*((-mDelta^2 + MK^2 + mSigmap^2)*Log[MK^2/mDelta^2] - 2*(Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmap^2 + mSigmap^4]*Log[(mDelta^2 + MK^2 - mSigmap^2 + Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmap^2 + mSigmap^4])/(2*mDelta*MK)] + mSigmap^2*(1 + Log[ScaleMu^2/mDelta^2]))))/(mDelta^2*mSigmap^4) + (6*MK^2*((-mDelta^2 + MK^2)^2 - 5*MK^2*mSigmap^2 + 4*mDelta*mSigmap^3 + 3*mSigmap^4)*Log[ScaleMu^2/MK^2])/(mDelta^2*mSigmap^2))/(1152*Pi^2)))/(3*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mSigmap^4 + 16*mSigmap^3*mΞs + 3*mΞs^4 - 24*mSigmap*mΞs*(MK^2 + mΞs^2) - 12*mSigmap^2*(2*MK^2 + mΞs^2))/mΞs^2 + (6*(-MK + mSigmap - mΞs)*(MK + mSigmap - mΞs)*(-MK + mSigmap + mΞs)^2*(MK + mSigmap + mΞs)^2*(2*mSigmap^2*Sqrt[mSigmap^4 + (MK^2 - mΞs^2)^2 - 2*mSigmap^2*(MK^2 + mΞs^2)] + (-MK^2 + mΞs^2)*Sqrt[mSigmap^4 + (MK^2 - mΞs^2)^2 - 2*mSigmap^2*(MK^2 + mΞs^2)]*Log[MK^2/mΞs^2] + 2*((MK^2 - mΞs^2)^2 - mSigmap^2*(MK^2 + mΞs^2))*Log[(MK^2 - mSigmap^2 + mΞs^2 + Sqrt[mSigmap^4 + (MK^2 - mΞs^2)^2 - 2*mSigmap^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)]))/(mSigmap^4*mΞs^2*Sqrt[mSigmap^4 + (MK^2 - mΞs^2)^2 - 2*mSigmap^2*(MK^2 + mΞs^2)]) + (6*MK^2*(-5*MK^2*mSigmap^2 + 3*mSigmap^4 + 4*mSigmap^3*mΞs + (MK^2 - mΞs^2)^2)*Log[ScaleMu^2/MK^2])/(mSigmap^2*mΞs^2) + (6*(3*mSigmap^4 + 4*mSigmap^3*mΞs - (MK^2 - mΞs^2)^2 - mSigmap^2*(2*MK^2 + mΞs^2))*Log[ScaleMu^2/mΞs^2])/mSigmap^2 + (3*(5*mSigmap^6 + 8*mSigmap^5*mΞs + (MK^2 - mΞs^2)^3 - 8*mSigmap^3*mΞs*(MK^2 + mΞs^2) - 3*mSigmap^4*(3*MK^2 + mΞs^2) + mSigmap^2*(3*MK^4 - 2*MK^2*mΞs^2 - mΞs^4))*((MK^2 + mSigmap^2 - mΞs^2)*Log[MK^2/mΞs^2] - 2*(Sqrt[mSigmap^4 + (MK^2 - mΞs^2)^2 - 2*mSigmap^2*(MK^2 + mΞs^2)]*Log[(MK^2 - mSigmap^2 + mΞs^2 + Sqrt[mSigmap^4 + (MK^2 - mΞs^2)^2 - 2*mSigmap^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)] + mSigmap^2*(1 + Log[ScaleMu^2/mΞs^2]))))/(mSigmap^4*mΞs^2))/(1152*Pi^2)))/(6*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((3*mDelta^4 + 16*mDelta*mP^3 + 10*mP^4 + 13*Mπ^4 - 24*mDelta*mP*(mDelta^2 + Mπ^2) - 12*mP^2*(mDelta^2 + 2*Mπ^2))/mDelta^2 + (6*(-mDelta + mP - Mπ)*(mDelta + mP - Mπ)^2*(-mDelta + mP + Mπ)*(mDelta + mP + Mπ)^2*(2*mP^2*Sqrt[mP^4 + (-mDelta^2 + Mπ^2)^2 - 2*mP^2*(mDelta^2 + Mπ^2)] + (mDelta^2 - Mπ^2)*Sqrt[mP^4 + (-mDelta^2 + Mπ^2)^2 - 2*mP^2*(mDelta^2 + Mπ^2)]*Log[Mπ^2/mDelta^2] + 2*((-mDelta^2 + Mπ^2)^2 - mP^2*(mDelta^2 + Mπ^2))*Log[(mDelta^2 - mP^2 + Mπ^2 + Sqrt[mP^4 + (-mDelta^2 + Mπ^2)^2 - 2*mP^2*(mDelta^2 + Mπ^2)])/(2*mDelta*Mπ)]))/(mDelta^2*mP^4*Sqrt[mP^4 + (-mDelta^2 + Mπ^2)^2 - 2*mP^2*(mDelta^2 + Mπ^2)]) + (6*(4*mDelta*mP^3 + 3*mP^4 - (-mDelta^2 + Mπ^2)^2 - mP^2*(mDelta^2 + 2*Mπ^2))*Log[ScaleMu^2/mDelta^2])/mP^2 + (3*(8*mDelta*mP^5 + 5*mP^6 + (-mDelta^2 + Mπ^2)^3 - 8*mDelta*mP^3*(mDelta^2 + Mπ^2) - 3*mP^4*(mDelta^2 + 3*Mπ^2) + mP^2*(-mDelta^4 - 2*mDelta^2*Mπ^2 + 3*Mπ^4))*((-mDelta^2 + mP^2 + Mπ^2)*Log[Mπ^2/mDelta^2] - 2*(Sqrt[mP^4 + (-mDelta^2 + Mπ^2)^2 - 2*mP^2*(mDelta^2 + Mπ^2)]*Log[(mDelta^2 - mP^2 + Mπ^2 + Sqrt[mP^4 + (-mDelta^2 + Mπ^2)^2 - 2*mP^2*(mDelta^2 + Mπ^2)])/(2*mDelta*Mπ)] + mP^2*(1 + Log[ScaleMu^2/mDelta^2]))))/(mDelta^2*mP^4) + (6*Mπ^2*(4*mDelta*mP^3 + 3*mP^4 - 5*mP^2*Mπ^2 + (-mDelta^2 + Mπ^2)^2)*Log[ScaleMu^2/Mπ^2])/(mDelta^2*mP^2))/(1152*Pi^2)))/f^2 - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mP^4 + 16*mP^3*mΣs + 3*mΣs^4 - 24*mP*mΣs*(MK^2 + mΣs^2) - 12*mP^2*(2*MK^2 + mΣs^2))/mΣs^2 + (6*(-MK + mP - mΣs)*(MK + mP - mΣs)*(-MK + mP + mΣs)^2*(MK + mP + mΣs)^2*(2*mP^2*Sqrt[mP^4 + (MK^2 - mΣs^2)^2 - 2*mP^2*(MK^2 + mΣs^2)] + (-MK^2 + mΣs^2)*Sqrt[mP^4 + (MK^2 - mΣs^2)^2 - 2*mP^2*(MK^2 + mΣs^2)]*Log[MK^2/mΣs^2] + 2*((MK^2 - mΣs^2)^2 - mP^2*(MK^2 + mΣs^2))*Log[(MK^2 - mP^2 + mΣs^2 + Sqrt[mP^4 + (MK^2 - mΣs^2)^2 - 2*mP^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)]))/(mP^4*mΣs^2*Sqrt[mP^4 + (MK^2 - mΣs^2)^2 - 2*mP^2*(MK^2 + mΣs^2)]) + (6*MK^2*(-5*MK^2*mP^2 + 3*mP^4 + 4*mP^3*mΣs + (MK^2 - mΣs^2)^2)*Log[ScaleMu^2/MK^2])/(mP^2*mΣs^2) + (6*(3*mP^4 + 4*mP^3*mΣs - (MK^2 - mΣs^2)^2 - mP^2*(2*MK^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mP^2 + (3*(5*mP^6 + 8*mP^5*mΣs + (MK^2 - mΣs^2)^3 - 8*mP^3*mΣs*(MK^2 + mΣs^2) - 3*mP^4*(3*MK^2 + mΣs^2) + mP^2*(3*MK^4 - 2*MK^2*mΣs^2 - mΣs^4))*((MK^2 + mP^2 - mΣs^2)*Log[MK^2/mΣs^2] - 2*(Sqrt[mP^4 + (MK^2 - mΣs^2)^2 - 2*mP^2*(MK^2 + mΣs^2)]*Log[(MK^2 - mP^2 + mΣs^2 + Sqrt[mP^4 + (MK^2 - mΣs^2)^2 - 2*mP^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)] + mP^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mP^4*mΣs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mSigmap^4 + 13*((4*MK^2)/3 - Mπ^2/3)^2 + 16*mSigmap^3*mΣs + 3*mΣs^4 - 24*mSigmap*mΣs*((4*MK^2)/3 - Mπ^2/3 + mΣs^2) - 12*mSigmap^2*(2*((4*MK^2)/3 - Mπ^2/3) + mΣs^2))/mΣs^2 + (6*(mSigmap - Sqrt[(4*MK^2)/3 - Mπ^2/3] - mΣs)*(mSigmap + Sqrt[(4*MK^2)/3 - Mπ^2/3] - mΣs)*(mSigmap - Sqrt[(4*MK^2)/3 - Mπ^2/3] + mΣs)^2*(mSigmap + Sqrt[(4*MK^2)/3 - Mπ^2/3] + mΣs)^2*(2*mSigmap^2*Sqrt[mSigmap^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)] + ((-4*MK^2)/3 + Mπ^2/3 + mΣs^2)*Sqrt[mSigmap^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)]*Log[((4*MK^2)/3 - Mπ^2/3)/mΣs^2] + 2*(((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2))*Log[((4*MK^2)/3 - mSigmap^2 - Mπ^2/3 + mΣs^2 + Sqrt[mSigmap^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)])/(2*Sqrt[(4*MK^2)/3 - Mπ^2/3]*mΣs)]))/(mSigmap^4*mΣs^2*Sqrt[mSigmap^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)]) + (6*((4*MK^2)/3 - Mπ^2/3)*(3*mSigmap^4 - 5*mSigmap^2*((4*MK^2)/3 - Mπ^2/3) + 4*mSigmap^3*mΣs + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(mSigmap^2*mΣs^2) + (6*(3*mSigmap^4 + 4*mSigmap^3*mΣs - ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - mSigmap^2*(2*((4*MK^2)/3 - Mπ^2/3) + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mSigmap^2 + (3*(5*mSigmap^6 + 8*mSigmap^5*mΣs + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^3 - 8*mSigmap^3*mΣs*((4*MK^2)/3 - Mπ^2/3 + mΣs^2) - 3*mSigmap^4*(3*((4*MK^2)/3 - Mπ^2/3) + mΣs^2) + mSigmap^2*(3*((4*MK^2)/3 - Mπ^2/3)^2 - 2*((4*MK^2)/3 - Mπ^2/3)*mΣs^2 - mΣs^4))*(((4*MK^2)/3 + mSigmap^2 - Mπ^2/3 - mΣs^2)*Log[((4*MK^2)/3 - Mπ^2/3)/mΣs^2] - 2*(Sqrt[mSigmap^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)]*Log[((4*MK^2)/3 - mSigmap^2 - Mπ^2/3 + mΣs^2 + Sqrt[mSigmap^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmap^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)])/(2*Sqrt[(4*MK^2)/3 - Mπ^2/3]*mΣs)] + mSigmap^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mSigmap^4*mΣs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mSigmap^4 + 13*Mπ^4 + 16*mSigmap^3*mΣs + 3*mΣs^4 - 24*mSigmap*mΣs*(Mπ^2 + mΣs^2) - 12*mSigmap^2*(2*Mπ^2 + mΣs^2))/mΣs^2 + (6*(mSigmap - Mπ - mΣs)*(mSigmap + Mπ - mΣs)*(mSigmap - Mπ + mΣs)^2*(mSigmap + Mπ + mΣs)^2*(2*mSigmap^2*Sqrt[mSigmap^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmap^2*(Mπ^2 + mΣs^2)] + (-Mπ^2 + mΣs^2)*Sqrt[mSigmap^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmap^2*(Mπ^2 + mΣs^2)]*Log[Mπ^2/mΣs^2] + 2*((Mπ^2 - mΣs^2)^2 - mSigmap^2*(Mπ^2 + mΣs^2))*Log[(-mSigmap^2 + Mπ^2 + mΣs^2 + Sqrt[mSigmap^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmap^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)]))/(mSigmap^4*mΣs^2*Sqrt[mSigmap^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmap^2*(Mπ^2 + mΣs^2)]) + (6*Mπ^2*(3*mSigmap^4 - 5*mSigmap^2*Mπ^2 + 4*mSigmap^3*mΣs + (Mπ^2 - mΣs^2)^2)*Log[ScaleMu^2/Mπ^2])/(mSigmap^2*mΣs^2) + (6*(3*mSigmap^4 + 4*mSigmap^3*mΣs - (Mπ^2 - mΣs^2)^2 - mSigmap^2*(2*Mπ^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mSigmap^2 + (3*(5*mSigmap^6 + 8*mSigmap^5*mΣs + (Mπ^2 - mΣs^2)^3 - 8*mSigmap^3*mΣs*(Mπ^2 + mΣs^2) - 3*mSigmap^4*(3*Mπ^2 + mΣs^2) + mSigmap^2*(3*Mπ^4 - 2*Mπ^2*mΣs^2 - mΣs^4))*((mSigmap^2 + Mπ^2 - mΣs^2)*Log[Mπ^2/mΣs^2] - 2*(Sqrt[mSigmap^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmap^2*(Mπ^2 + mΣs^2)]*Log[(-mSigmap^2 + Mπ^2 + mΣs^2 + Sqrt[mSigmap^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmap^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)] + mSigmap^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mSigmap^4*mΣs^2))/(1152*Pi^2)))/(6*f^2))/2}, {Sigmam, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/12*((Dd + 3*F)^2*(((mLambda + mn)^2*(-MK^2 + mLambda^2 - 2*mLambda*mn + mn^2)*((MK^2 - mLambda^2)*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4]*Log[MK^2/mLambda^2] - 2*(mn^2*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4] + ((MK^2 - mLambda^2)^2 - (MK^2 + mLambda^2)*mn^2)*Log[(MK^2 + mLambda^2 - mn^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4])/(2*MK*mLambda)])))/(32*mn^4*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4]*Pi^2) - ((mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(-mLambda^2 + mn^2)*Log[ScaleMu^2/MK^2])/(32*mn^2*Pi^2) + (mLambda^2*(mLambda^2 - mn^2)*Log[ScaleMu^2/mLambda^2])/(32*mn^2*Pi^2) - ((-mLambda^2 + mn^2)*(-MK^2 + mLambda^2 + 3*mn^2)*((MK^2 - mLambda^2 + mn^2)*Log[MK^2/mLambda^2] - 2*(Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4]*Log[(MK^2 + mLambda^2 - mn^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4])/(2*MK*mLambda)] + mn^2*(1 + Log[ScaleMu^2/mLambda^2]))))/(64*mn^4*Pi^2)))/f^2 - ((Dd - F)^2*(((mN + mSigmam)^2*(-MK^2 + mN^2 - 2*mN*mSigmam + mSigmam^2)*((MK^2 - mN^2)*Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmam^2 + mSigmam^4]*Log[MK^2/mN^2] - 2*(mSigmam^2*Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmam^2 + mSigmam^4] + ((MK^2 - mN^2)^2 - (MK^2 + mN^2)*mSigmam^2)*Log[(MK^2 + mN^2 - mSigmam^2 + Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmam^2 + mSigmam^4])/(2*MK*mN)])))/(32*mSigmam^4*Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmam^2 + mSigmam^4]*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(-mN^2 + mSigmam^2)*Log[ScaleMu^2/MK^2])/(32*mSigmam^2*Pi^2) + (mN^2*(mN^2 - mSigmam^2)*Log[ScaleMu^2/mN^2])/(32*mSigmam^2*Pi^2) - ((-mN^2 + mSigmam^2)*(-MK^2 + mN^2 + 3*mSigmam^2)*((MK^2 - mN^2 + mSigmam^2)*Log[MK^2/mN^2] - 2*(Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmam^2 + mSigmam^4]*Log[(MK^2 + mN^2 - mSigmam^2 + Sqrt[(MK^2 - mN^2)^2 - 2*(MK^2 + mN^2)*mSigmam^2 + mSigmam^4])/(2*MK*mN)] + mSigmam^2*(1 + Log[ScaleMu^2/mN^2]))))/(64*mSigmam^4*Pi^2)))/(2*f^2) - (3*(Dd - F)^2*(((mn + mSigma)^2*(-MK^2 + mn^2 - 2*mn*mSigma + mSigma^2)*((MK^2 - mSigma^2)*Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)]*Log[MK^2/mSigma^2] - 2*(mn^2*Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)] + ((MK^2 - mSigma^2)^2 - mn^2*(MK^2 + mSigma^2))*Log[(MK^2 - mn^2 + mSigma^2 + Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)])/(2*MK*mSigma)])))/(32*mn^4*Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)]*Pi^2) - ((-mn + mSigma)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mn^2 - mSigma^2)*Log[ScaleMu^2/MK^2])/(32*mn^2*Pi^2) + (mSigma^2*(-mn^2 + mSigma^2)*Log[ScaleMu^2/mSigma^2])/(32*mn^2*Pi^2) - ((mn^2 - mSigma^2)*(-MK^2 + 3*mn^2 + mSigma^2)*((MK^2 + mn^2 - mSigma^2)*Log[MK^2/mSigma^2] - 2*(Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)]*Log[(MK^2 - mn^2 + mSigma^2 + Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)])/(2*MK*mSigma)] + mn^2*(1 + Log[ScaleMu^2/mSigma^2]))))/(64*mn^4*Pi^2)))/(4*f^2) - ((Dd + F)^2*(((mSigmam + mΞ)^2*(-MK^2 + mSigmam^2 - 2*mSigmam*mΞ + mΞ^2)*((MK^2 - mΞ^2)*Sqrt[mSigmam^4 + (MK^2 - mΞ^2)^2 - 2*mSigmam^2*(MK^2 + mΞ^2)]*Log[MK^2/mΞ^2] - 2*(mSigmam^2*Sqrt[mSigmam^4 + (MK^2 - mΞ^2)^2 - 2*mSigmam^2*(MK^2 + mΞ^2)] + ((MK^2 - mΞ^2)^2 - mSigmam^2*(MK^2 + mΞ^2))*Log[(MK^2 - mSigmam^2 + mΞ^2 + Sqrt[mSigmam^4 + (MK^2 - mΞ^2)^2 - 2*mSigmam^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)])))/(32*mSigmam^4*Sqrt[mSigmam^4 + (MK^2 - mΞ^2)^2 - 2*mSigmam^2*(MK^2 + mΞ^2)]*Pi^2) - ((-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mSigmam^2 - mΞ^2)*Log[ScaleMu^2/MK^2])/(32*mSigmam^2*Pi^2) + (mΞ^2*(-mSigmam^2 + mΞ^2)*Log[ScaleMu^2/mΞ^2])/(32*mSigmam^2*Pi^2) - ((mSigmam^2 - mΞ^2)*(-MK^2 + 3*mSigmam^2 + mΞ^2)*((MK^2 + mSigmam^2 - mΞ^2)*Log[MK^2/mΞ^2] - 2*(Sqrt[mSigmam^4 + (MK^2 - mΞ^2)^2 - 2*mSigmam^2*(MK^2 + mΞ^2)]*Log[(MK^2 - mSigmam^2 + mΞ^2 + Sqrt[mSigmam^4 + (MK^2 - mΞ^2)^2 - 2*mSigmam^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)] + mSigmam^2*(1 + Log[ScaleMu^2/mΞ^2]))))/(64*mSigmam^4*Pi^2)))/(2*f^2) - (3*(Dd + F)^2*(-1/8*(Mπ^2*((-mn^2 + Mπ^2)*Sqrt[mn^4 + (-mn^2 + Mπ^2)^2 - 2*mn^2*(mn^2 + Mπ^2)]*Log[Mπ^2/mn^2] - 2*(mn^2*Sqrt[mn^4 + (-mn^2 + Mπ^2)^2 - 2*mn^2*(mn^2 + Mπ^2)] + ((-mn^2 + Mπ^2)^2 - mn^2*(mn^2 + Mπ^2))*Log[(Mπ^2 + Sqrt[mn^4 + (-mn^2 + Mπ^2)^2 - 2*mn^2*(mn^2 + Mπ^2)])/(2*mn*Mπ)])))/(mn^2*Sqrt[mn^4 + (-mn^2 + Mπ^2)^2 - 2*mn^2*(mn^2 + Mπ^2)]*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2)))/(4*f^2) - (2*F^2*(-1/8*(Mπ^2*((-mSigmam^2 + Mπ^2)*Sqrt[mSigmam^4 + (-mSigmam^2 + Mπ^2)^2 - 2*mSigmam^2*(mSigmam^2 + Mπ^2)]*Log[Mπ^2/mSigmam^2] - 2*(mSigmam^2*Sqrt[mSigmam^4 + (-mSigmam^2 + Mπ^2)^2 - 2*mSigmam^2*(mSigmam^2 + Mπ^2)] + ((-mSigmam^2 + Mπ^2)^2 - mSigmam^2*(mSigmam^2 + Mπ^2))*Log[(Mπ^2 + Sqrt[mSigmam^4 + (-mSigmam^2 + Mπ^2)^2 - 2*mSigmam^2*(mSigmam^2 + Mπ^2)])/(2*mSigmam*Mπ)])))/(mSigmam^2*Sqrt[mSigmam^4 + (-mSigmam^2 + Mπ^2)^2 - 2*mSigmam^2*(mSigmam^2 + Mπ^2)]*Pi^2) - ((-mN + mSigmam)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2)))/f^2 - (Dd^2*(((mLambda + mSigmam)^2*(mLambda^2 - 2*mLambda*mSigmam + mSigmam^2 - Mπ^2)*((-mLambda^2 + Mπ^2)*Sqrt[mSigmam^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmam^2*(mLambda^2 + Mπ^2)]*Log[Mπ^2/mLambda^2] - 2*(mSigmam^2*Sqrt[mSigmam^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmam^2*(mLambda^2 + Mπ^2)] + ((-mLambda^2 + Mπ^2)^2 - mSigmam^2*(mLambda^2 + Mπ^2))*Log[(mLambda^2 - mSigmam^2 + Mπ^2 + Sqrt[mSigmam^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmam^2*(mLambda^2 + Mπ^2)])/(2*mLambda*Mπ)])))/(32*mSigmam^4*Sqrt[mSigmam^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmam^2*(mLambda^2 + Mπ^2)]*Pi^2) - ((mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) + (mLambda^2*(mLambda^2 - mSigmam^2)*Log[ScaleMu^2/mLambda^2])/(32*mSigmam^2*Pi^2) - ((-mLambda^2 + mSigmam^2)*(mLambda^2 + 3*mSigmam^2 - Mπ^2)*((-mLambda^2 + mSigmam^2 + Mπ^2)*Log[Mπ^2/mLambda^2] - 2*(Sqrt[mSigmam^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmam^2*(mLambda^2 + Mπ^2)]*Log[(mLambda^2 - mSigmam^2 + Mπ^2 + Sqrt[mSigmam^4 + (-mLambda^2 + Mπ^2)^2 - 2*mSigmam^2*(mLambda^2 + Mπ^2)])/(2*mLambda*Mπ)] + mSigmam^2*(1 + Log[ScaleMu^2/mLambda^2]))))/(64*mSigmam^4*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2) + ((-mLambda^2 + mSigmam^2)*Mπ^2*Log[ScaleMu^2/Mπ^2])/(32*mSigmam^2*Pi^2)))/(3*f^2) - ((Dd - 3*F)^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mn^2 - Mπ^2/3)*Sqrt[mn^4 + ((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - 2*mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mn^2] - 2*(mn^2*Sqrt[mn^4 + ((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - 2*mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3)] + (((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mn^4 + ((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - 2*mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3)])/(2*mn*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mn^2*Sqrt[mn^4 + ((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - 2*mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3)]*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(12*f^2) - (Dd^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mSigmam^2 - Mπ^2/3)*Sqrt[mSigmam^4 + ((4*MK^2)/3 - mSigmam^2 - Mπ^2/3)^2 - 2*mSigmam^2*((4*MK^2)/3 + mSigmam^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mSigmam^2] - 2*(mSigmam^2*Sqrt[mSigmam^4 + ((4*MK^2)/3 - mSigmam^2 - Mπ^2/3)^2 - 2*mSigmam^2*((4*MK^2)/3 + mSigmam^2 - Mπ^2/3)] + (((4*MK^2)/3 - mSigmam^2 - Mπ^2/3)^2 - mSigmam^2*((4*MK^2)/3 + mSigmam^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mSigmam^4 + ((4*MK^2)/3 - mSigmam^2 - Mπ^2/3)^2 - 2*mSigmam^2*((4*MK^2)/3 + mSigmam^2 - Mπ^2/3)])/(2*mSigmam*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mSigmam^2*Sqrt[mSigmam^4 + ((4*MK^2)/3 - mSigmam^2 - Mπ^2/3)^2 - 2*mSigmam^2*((4*MK^2)/3 + mSigmam^2 - Mπ^2/3)]*Pi^2) - ((-mN + mSigmam)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(3*f^2))/2 + ((-2*^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((3*mDelta^4 + 13*MK^4 - 24*mDelta*(mDelta^2 + MK^2)*mSigmam - 12*(mDelta^2 + 2*MK^2)*mSigmam^2 + 16*mDelta*mSigmam^3 + 10*mSigmam^4)/mDelta^2 + (6*(-mDelta - MK + mSigmam)*(mDelta - MK + mSigmam)^2*(-mDelta + MK + mSigmam)*(mDelta + MK + mSigmam)^2*(2*mSigmam^2*Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmam^2 + mSigmam^4] + (mDelta^2 - MK^2)*Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmam^2 + mSigmam^4]*Log[MK^2/mDelta^2] + 2*((-mDelta^2 + MK^2)^2 - (mDelta^2 + MK^2)*mSigmam^2)*Log[(mDelta^2 + MK^2 - mSigmam^2 + Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmam^2 + mSigmam^4])/(2*mDelta*MK)]))/(mDelta^2*mSigmam^4*Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmam^2 + mSigmam^4]) + (6*(-(-mDelta^2 + MK^2)^2 - (mDelta^2 + 2*MK^2)*mSigmam^2 + 4*mDelta*mSigmam^3 + 3*mSigmam^4)*Log[ScaleMu^2/mDelta^2])/mSigmam^2 + (3*((-mDelta^2 + MK^2)^3 + (-mDelta^4 - 2*mDelta^2*MK^2 + 3*MK^4)*mSigmam^2 - 8*mDelta*(mDelta^2 + MK^2)*mSigmam^3 - 3*(mDelta^2 + 3*MK^2)*mSigmam^4 + 8*mDelta*mSigmam^5 + 5*mSigmam^6)*((-mDelta^2 + MK^2 + mSigmam^2)*Log[MK^2/mDelta^2] - 2*(Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmam^2 + mSigmam^4]*Log[(mDelta^2 + MK^2 - mSigmam^2 + Sqrt[(-mDelta^2 + MK^2)^2 - 2*(mDelta^2 + MK^2)*mSigmam^2 + mSigmam^4])/(2*mDelta*MK)] + mSigmam^2*(1 + Log[ScaleMu^2/mDelta^2]))))/(mDelta^2*mSigmam^4) + (6*MK^2*((-mDelta^2 + MK^2)^2 - 5*MK^2*mSigmam^2 + 4*mDelta*mSigmam^3 + 3*mSigmam^4)*Log[ScaleMu^2/MK^2])/(mDelta^2*mSigmam^2))/(1152*Pi^2)))/(3*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mSigmam^4 + 16*mSigmam^3*mΞs + 3*mΞs^4 - 24*mSigmam*mΞs*(MK^2 + mΞs^2) - 12*mSigmam^2*(2*MK^2 + mΞs^2))/mΞs^2 + (6*(-MK + mSigmam - mΞs)*(MK + mSigmam - mΞs)*(-MK + mSigmam + mΞs)^2*(MK + mSigmam + mΞs)^2*(2*mSigmam^2*Sqrt[mSigmam^4 + (MK^2 - mΞs^2)^2 - 2*mSigmam^2*(MK^2 + mΞs^2)] + (-MK^2 + mΞs^2)*Sqrt[mSigmam^4 + (MK^2 - mΞs^2)^2 - 2*mSigmam^2*(MK^2 + mΞs^2)]*Log[MK^2/mΞs^2] + 2*((MK^2 - mΞs^2)^2 - mSigmam^2*(MK^2 + mΞs^2))*Log[(MK^2 - mSigmam^2 + mΞs^2 + Sqrt[mSigmam^4 + (MK^2 - mΞs^2)^2 - 2*mSigmam^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)]))/(mSigmam^4*mΞs^2*Sqrt[mSigmam^4 + (MK^2 - mΞs^2)^2 - 2*mSigmam^2*(MK^2 + mΞs^2)]) + (6*MK^2*(-5*MK^2*mSigmam^2 + 3*mSigmam^4 + 4*mSigmam^3*mΞs + (MK^2 - mΞs^2)^2)*Log[ScaleMu^2/MK^2])/(mSigmam^2*mΞs^2) + (6*(3*mSigmam^4 + 4*mSigmam^3*mΞs - (MK^2 - mΞs^2)^2 - mSigmam^2*(2*MK^2 + mΞs^2))*Log[ScaleMu^2/mΞs^2])/mSigmam^2 + (3*(5*mSigmam^6 + 8*mSigmam^5*mΞs + (MK^2 - mΞs^2)^3 - 8*mSigmam^3*mΞs*(MK^2 + mΞs^2) - 3*mSigmam^4*(3*MK^2 + mΞs^2) + mSigmam^2*(3*MK^4 - 2*MK^2*mΞs^2 - mΞs^4))*((MK^2 + mSigmam^2 - mΞs^2)*Log[MK^2/mΞs^2] - 2*(Sqrt[mSigmam^4 + (MK^2 - mΞs^2)^2 - 2*mSigmam^2*(MK^2 + mΞs^2)]*Log[(MK^2 - mSigmam^2 + mΞs^2 + Sqrt[mSigmam^4 + (MK^2 - mΞs^2)^2 - 2*mSigmam^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)] + mSigmam^2*(1 + Log[ScaleMu^2/mΞs^2]))))/(mSigmam^4*mΞs^2))/(1152*Pi^2)))/(6*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((3*mDelta^4 + 16*mDelta*mn^3 + 10*mn^4 + 13*Mπ^4 - 24*mDelta*mn*(mDelta^2 + Mπ^2) - 12*mn^2*(mDelta^2 + 2*Mπ^2))/mDelta^2 + (6*(-mDelta + mn - Mπ)*(mDelta + mn - Mπ)^2*(-mDelta + mn + Mπ)*(mDelta + mn + Mπ)^2*(2*mn^2*Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)] + (mDelta^2 - Mπ^2)*Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)]*Log[Mπ^2/mDelta^2] + 2*((-mDelta^2 + Mπ^2)^2 - mn^2*(mDelta^2 + Mπ^2))*Log[(mDelta^2 - mn^2 + Mπ^2 + Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)])/(2*mDelta*Mπ)]))/(mDelta^2*mn^4*Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)]) + (6*(4*mDelta*mn^3 + 3*mn^4 - (-mDelta^2 + Mπ^2)^2 - mn^2*(mDelta^2 + 2*Mπ^2))*Log[ScaleMu^2/mDelta^2])/mn^2 + (3*(8*mDelta*mn^5 + 5*mn^6 + (-mDelta^2 + Mπ^2)^3 - 8*mDelta*mn^3*(mDelta^2 + Mπ^2) - 3*mn^4*(mDelta^2 + 3*Mπ^2) + mn^2*(-mDelta^4 - 2*mDelta^2*Mπ^2 + 3*Mπ^4))*((-mDelta^2 + mn^2 + Mπ^2)*Log[Mπ^2/mDelta^2] - 2*(Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)]*Log[(mDelta^2 - mn^2 + Mπ^2 + Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)])/(2*mDelta*Mπ)] + mn^2*(1 + Log[ScaleMu^2/mDelta^2]))))/(mDelta^2*mn^4) + (6*Mπ^2*(4*mDelta*mn^3 + 3*mn^4 - 5*mn^2*Mπ^2 + (-mDelta^2 + Mπ^2)^2)*Log[ScaleMu^2/Mπ^2])/(mDelta^2*mn^2))/(1152*Pi^2)))/f^2 - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mn^4 + 16*mn^3*mΣs + 3*mΣs^4 - 24*mn*mΣs*(MK^2 + mΣs^2) - 12*mn^2*(2*MK^2 + mΣs^2))/mΣs^2 + (6*(-MK + mn - mΣs)*(MK + mn - mΣs)*(-MK + mn + mΣs)^2*(MK + mn + mΣs)^2*(2*mn^2*Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)] + (-MK^2 + mΣs^2)*Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)]*Log[MK^2/mΣs^2] + 2*((MK^2 - mΣs^2)^2 - mn^2*(MK^2 + mΣs^2))*Log[(MK^2 - mn^2 + mΣs^2 + Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)]))/(mn^4*mΣs^2*Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)]) + (6*MK^2*(-5*MK^2*mn^2 + 3*mn^4 + 4*mn^3*mΣs + (MK^2 - mΣs^2)^2)*Log[ScaleMu^2/MK^2])/(mn^2*mΣs^2) + (6*(3*mn^4 + 4*mn^3*mΣs - (MK^2 - mΣs^2)^2 - mn^2*(2*MK^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mn^2 + (3*(5*mn^6 + 8*mn^5*mΣs + (MK^2 - mΣs^2)^3 - 8*mn^3*mΣs*(MK^2 + mΣs^2) - 3*mn^4*(3*MK^2 + mΣs^2) + mn^2*(3*MK^4 - 2*MK^2*mΣs^2 - mΣs^4))*((MK^2 + mn^2 - mΣs^2)*Log[MK^2/mΣs^2] - 2*(Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)]*Log[(MK^2 - mn^2 + mΣs^2 + Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)] + mn^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mn^4*mΣs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mSigmam^4 + 13*((4*MK^2)/3 - Mπ^2/3)^2 + 16*mSigmam^3*mΣs + 3*mΣs^4 - 24*mSigmam*mΣs*((4*MK^2)/3 - Mπ^2/3 + mΣs^2) - 12*mSigmam^2*(2*((4*MK^2)/3 - Mπ^2/3) + mΣs^2))/mΣs^2 + (6*(mSigmam - Sqrt[(4*MK^2)/3 - Mπ^2/3] - mΣs)*(mSigmam + Sqrt[(4*MK^2)/3 - Mπ^2/3] - mΣs)*(mSigmam - Sqrt[(4*MK^2)/3 - Mπ^2/3] + mΣs)^2*(mSigmam + Sqrt[(4*MK^2)/3 - Mπ^2/3] + mΣs)^2*(2*mSigmam^2*Sqrt[mSigmam^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmam^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)] + ((-4*MK^2)/3 + Mπ^2/3 + mΣs^2)*Sqrt[mSigmam^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmam^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)]*Log[((4*MK^2)/3 - Mπ^2/3)/mΣs^2] + 2*(((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - mSigmam^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2))*Log[((4*MK^2)/3 - mSigmam^2 - Mπ^2/3 + mΣs^2 + Sqrt[mSigmam^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmam^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)])/(2*Sqrt[(4*MK^2)/3 - Mπ^2/3]*mΣs)]))/(mSigmam^4*mΣs^2*Sqrt[mSigmam^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmam^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)]) + (6*((4*MK^2)/3 - Mπ^2/3)*(3*mSigmam^4 - 5*mSigmam^2*((4*MK^2)/3 - Mπ^2/3) + 4*mSigmam^3*mΣs + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(mSigmam^2*mΣs^2) + (6*(3*mSigmam^4 + 4*mSigmam^3*mΣs - ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - mSigmam^2*(2*((4*MK^2)/3 - Mπ^2/3) + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mSigmam^2 + (3*(5*mSigmam^6 + 8*mSigmam^5*mΣs + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^3 - 8*mSigmam^3*mΣs*((4*MK^2)/3 - Mπ^2/3 + mΣs^2) - 3*mSigmam^4*(3*((4*MK^2)/3 - Mπ^2/3) + mΣs^2) + mSigmam^2*(3*((4*MK^2)/3 - Mπ^2/3)^2 - 2*((4*MK^2)/3 - Mπ^2/3)*mΣs^2 - mΣs^4))*(((4*MK^2)/3 + mSigmam^2 - Mπ^2/3 - mΣs^2)*Log[((4*MK^2)/3 - Mπ^2/3)/mΣs^2] - 2*(Sqrt[mSigmam^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmam^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)]*Log[((4*MK^2)/3 - mSigmam^2 - Mπ^2/3 + mΣs^2 + Sqrt[mSigmam^4 + ((4*MK^2)/3 - Mπ^2/3 - mΣs^2)^2 - 2*mSigmam^2*((4*MK^2)/3 - Mπ^2/3 + mΣs^2)])/(2*Sqrt[(4*MK^2)/3 - Mπ^2/3]*mΣs)] + mSigmam^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mSigmam^4*mΣs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mSigmam^4 + 13*Mπ^4 + 16*mSigmam^3*mΣs + 3*mΣs^4 - 24*mSigmam*mΣs*(Mπ^2 + mΣs^2) - 12*mSigmam^2*(2*Mπ^2 + mΣs^2))/mΣs^2 + (6*(mSigmam - Mπ - mΣs)*(mSigmam + Mπ - mΣs)*(mSigmam - Mπ + mΣs)^2*(mSigmam + Mπ + mΣs)^2*(2*mSigmam^2*Sqrt[mSigmam^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmam^2*(Mπ^2 + mΣs^2)] + (-Mπ^2 + mΣs^2)*Sqrt[mSigmam^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmam^2*(Mπ^2 + mΣs^2)]*Log[Mπ^2/mΣs^2] + 2*((Mπ^2 - mΣs^2)^2 - mSigmam^2*(Mπ^2 + mΣs^2))*Log[(-mSigmam^2 + Mπ^2 + mΣs^2 + Sqrt[mSigmam^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmam^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)]))/(mSigmam^4*mΣs^2*Sqrt[mSigmam^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmam^2*(Mπ^2 + mΣs^2)]) + (6*Mπ^2*(3*mSigmam^4 - 5*mSigmam^2*Mπ^2 + 4*mSigmam^3*mΣs + (Mπ^2 - mΣs^2)^2)*Log[ScaleMu^2/Mπ^2])/(mSigmam^2*mΣs^2) + (6*(3*mSigmam^4 + 4*mSigmam^3*mΣs - (Mπ^2 - mΣs^2)^2 - mSigmam^2*(2*Mπ^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mSigmam^2 + (3*(5*mSigmam^6 + 8*mSigmam^5*mΣs + (Mπ^2 - mΣs^2)^3 - 8*mSigmam^3*mΣs*(Mπ^2 + mΣs^2) - 3*mSigmam^4*(3*Mπ^2 + mΣs^2) + mSigmam^2*(3*Mπ^4 - 2*Mπ^2*mΣs^2 - mΣs^4))*((mSigmam^2 + Mπ^2 - mΣs^2)*Log[Mπ^2/mΣs^2] - 2*(Sqrt[mSigmam^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmam^2*(Mπ^2 + mΣs^2)]*Log[(-mSigmam^2 + Mπ^2 + mΣs^2 + Sqrt[mSigmam^4 + (Mπ^2 - mΣs^2)^2 - 2*mSigmam^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)] + mSigmam^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mSigmam^4*mΣs^2))/(1152*Pi^2)))/(6*f^2))/2}, {Lambda, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/12*((Dd + 3*F)^2*(((mLambda + mP)^2*(-MK^2 + mLambda^2 - 2*mLambda*mP + mP^2)*((MK^2 - mLambda^2)*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mP^2 + mP^4]*Log[MK^2/mLambda^2] - 2*(mP^2*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mP^2 + mP^4] + ((MK^2 - mLambda^2)^2 - (MK^2 + mLambda^2)*mP^2)*Log[(MK^2 + mLambda^2 - mP^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mP^2 + mP^4])/(2*MK*mLambda)])))/(32*mP^4*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mP^2 + mP^4]*Pi^2) - ((mLambda - mP)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(-mLambda^2 + mP^2)*Log[ScaleMu^2/MK^2])/(32*mP^2*Pi^2) + (mLambda^2*(mLambda^2 - mP^2)*Log[ScaleMu^2/mLambda^2])/(32*mP^2*Pi^2) - ((-mLambda^2 + mP^2)*(-MK^2 + mLambda^2 + 3*mP^2)*((MK^2 - mLambda^2 + mP^2)*Log[MK^2/mLambda^2] - 2*(Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mP^2 + mP^4]*Log[(MK^2 + mLambda^2 - mP^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mP^2 + mP^4])/(2*MK*mLambda)] + mP^2*(1 + Log[ScaleMu^2/mLambda^2]))))/(64*mP^4*Pi^2)))/f^2 - ((Dd + 3*F)^2*(((mLambda + mN)^2*(-MK^2 + mLambda^2 - 2*mLambda*mN + mN^2)*((MK^2 - mN^2)*Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)]*Log[MK^2/mN^2] - 2*(mLambda^2*Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)] + ((MK^2 - mN^2)^2 - mLambda^2*(MK^2 + mN^2))*Log[(MK^2 - mLambda^2 + mN^2 + Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)])/(2*MK*mN)])))/(32*mLambda^4*Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)]*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mLambda^2 - mN^2)*Log[ScaleMu^2/MK^2])/(32*mLambda^2*Pi^2) + (mN^2*(-mLambda^2 + mN^2)*Log[ScaleMu^2/mN^2])/(32*mLambda^2*Pi^2) - ((mLambda^2 - mN^2)*(-MK^2 + 3*mLambda^2 + mN^2)*((MK^2 + mLambda^2 - mN^2)*Log[MK^2/mN^2] - 2*(Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)]*Log[(MK^2 - mLambda^2 + mN^2 + Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)])/(2*MK*mN)] + mLambda^2*(1 + Log[ScaleMu^2/mN^2]))))/(64*mLambda^4*Pi^2)))/(6*f^2) - (3*(Dd - F)^2*(((mP + mSigma)^2*(-MK^2 + mP^2 - 2*mP*mSigma + mSigma^2)*((MK^2 - mSigma^2)*Sqrt[mP^4 + (MK^2 - mSigma^2)^2 - 2*mP^2*(MK^2 + mSigma^2)]*Log[MK^2/mSigma^2] - 2*(mP^2*Sqrt[mP^4 + (MK^2 - mSigma^2)^2 - 2*mP^2*(MK^2 + mSigma^2)] + ((MK^2 - mSigma^2)^2 - mP^2*(MK^2 + mSigma^2))*Log[(MK^2 - mP^2 + mSigma^2 + Sqrt[mP^4 + (MK^2 - mSigma^2)^2 - 2*mP^2*(MK^2 + mSigma^2)])/(2*MK*mSigma)])))/(32*mP^4*Sqrt[mP^4 + (MK^2 - mSigma^2)^2 - 2*mP^2*(MK^2 + mSigma^2)]*Pi^2) - ((-mP + mSigma)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mP^2 - mSigma^2)*Log[ScaleMu^2/MK^2])/(32*mP^2*Pi^2) + (mSigma^2*(-mP^2 + mSigma^2)*Log[ScaleMu^2/mSigma^2])/(32*mP^2*Pi^2) - ((mP^2 - mSigma^2)*(-MK^2 + 3*mP^2 + mSigma^2)*((MK^2 + mP^2 - mSigma^2)*Log[MK^2/mSigma^2] - 2*(Sqrt[mP^4 + (MK^2 - mSigma^2)^2 - 2*mP^2*(MK^2 + mSigma^2)]*Log[(MK^2 - mP^2 + mSigma^2 + Sqrt[mP^4 + (MK^2 - mSigma^2)^2 - 2*mP^2*(MK^2 + mSigma^2)])/(2*MK*mSigma)] + mP^2*(1 + Log[ScaleMu^2/mSigma^2]))))/(64*mP^4*Pi^2)))/(4*f^2) - ((Dd - 3*F)^2*(((mLambda + mΞ)^2*(-MK^2 + mLambda^2 - 2*mLambda*mΞ + mΞ^2)*((MK^2 - mΞ^2)*Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)]*Log[MK^2/mΞ^2] - 2*(mLambda^2*Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)] + ((MK^2 - mΞ^2)^2 - mLambda^2*(MK^2 + mΞ^2))*Log[(MK^2 - mLambda^2 + mΞ^2 + Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)])))/(32*mLambda^4*Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)]*Pi^2) - ((-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mLambda^2 - mΞ^2)*Log[ScaleMu^2/MK^2])/(32*mLambda^2*Pi^2) + (mΞ^2*(-mLambda^2 + mΞ^2)*Log[ScaleMu^2/mΞ^2])/(32*mLambda^2*Pi^2) - ((mLambda^2 - mΞ^2)*(-MK^2 + 3*mLambda^2 + mΞ^2)*((MK^2 + mLambda^2 - mΞ^2)*Log[MK^2/mΞ^2] - 2*(Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)]*Log[(MK^2 - mLambda^2 + mΞ^2 + Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)] + mLambda^2*(1 + Log[ScaleMu^2/mΞ^2]))))/(64*mLambda^4*Pi^2)))/(6*f^2) - (3*(Dd + F)^2*(-1/8*(Mπ^2*((-mP^2 + Mπ^2)*Sqrt[mP^4 + (-mP^2 + Mπ^2)^2 - 2*mP^2*(mP^2 + Mπ^2)]*Log[Mπ^2/mP^2] - 2*(mP^2*Sqrt[mP^4 + (-mP^2 + Mπ^2)^2 - 2*mP^2*(mP^2 + Mπ^2)] + ((-mP^2 + Mπ^2)^2 - mP^2*(mP^2 + Mπ^2))*Log[(Mπ^2 + Sqrt[mP^4 + (-mP^2 + Mπ^2)^2 - 2*mP^2*(mP^2 + Mπ^2)])/(2*mP*Mπ)])))/(mP^2*Sqrt[mP^4 + (-mP^2 + Mπ^2)^2 - 2*mP^2*(mP^2 + Mπ^2)]*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2)))/(4*f^2) - (Dd^2*(((mLambda + mSigma)^2*(mLambda^2 - 2*mLambda*mSigma + mSigma^2 - Mπ^2)*((-mSigma^2 + Mπ^2)*Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)]*Log[Mπ^2/mSigma^2] - 2*(mLambda^2*Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)] + ((-mSigma^2 + Mπ^2)^2 - mLambda^2*(mSigma^2 + Mπ^2))*Log[(-mLambda^2 + mSigma^2 + Mπ^2 + Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)])/(2*mSigma*Mπ)])))/(32*mLambda^4*Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)]*Pi^2) - ((-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) + (mSigma^2*(-mLambda^2 + mSigma^2)*Log[ScaleMu^2/mSigma^2])/(32*mLambda^2*Pi^2) - ((mLambda^2 - mSigma^2)*(3*mLambda^2 + mSigma^2 - Mπ^2)*((mLambda^2 - mSigma^2 + Mπ^2)*Log[Mπ^2/mSigma^2] - 2*(Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)]*Log[(-mLambda^2 + mSigma^2 + Mπ^2 + Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)])/(2*mSigma*Mπ)] + mLambda^2*(1 + Log[ScaleMu^2/mSigma^2]))))/(64*mLambda^4*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2) + ((mLambda^2 - mSigma^2)*Mπ^2*Log[ScaleMu^2/Mπ^2])/(32*mLambda^2*Pi^2)))/f^2 - ((Dd - 3*F)^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mP^2 - Mπ^2/3)*Sqrt[mP^4 + ((4*MK^2)/3 - mP^2 - Mπ^2/3)^2 - 2*mP^2*((4*MK^2)/3 + mP^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mP^2] - 2*(mP^2*Sqrt[mP^4 + ((4*MK^2)/3 - mP^2 - Mπ^2/3)^2 - 2*mP^2*((4*MK^2)/3 + mP^2 - Mπ^2/3)] + (((4*MK^2)/3 - mP^2 - Mπ^2/3)^2 - mP^2*((4*MK^2)/3 + mP^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mP^4 + ((4*MK^2)/3 - mP^2 - Mπ^2/3)^2 - 2*mP^2*((4*MK^2)/3 + mP^2 - Mπ^2/3)])/(2*mP*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mP^2*Sqrt[mP^4 + ((4*MK^2)/3 - mP^2 - Mπ^2/3)^2 - 2*mP^2*((4*MK^2)/3 + mP^2 - Mπ^2/3)]*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(12*f^2) - (Dd^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mLambda^2 - Mπ^2/3)*Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mLambda^2] - 2*(mLambda^2*Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)] + (((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)])/(2*mLambda*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mLambda^2*Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)]*Pi^2) - ((mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(3*f^2))/2 + (-1/2*(^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mLambda^4 + 16*mLambda^3*mΞs + 3*mΞs^4 - 24*mLambda*mΞs*(MK^2 + mΞs^2) - 12*mLambda^2*(2*MK^2 + mΞs^2))/mΞs^2 + (6*(-MK + mLambda - mΞs)*(MK + mLambda - mΞs)*(-MK + mLambda + mΞs)^2*(MK + mLambda + mΞs)^2*(2*mLambda^2*Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)] + (-MK^2 + mΞs^2)*Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)]*Log[MK^2/mΞs^2] + 2*((MK^2 - mΞs^2)^2 - mLambda^2*(MK^2 + mΞs^2))*Log[(MK^2 - mLambda^2 + mΞs^2 + Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)]))/(mLambda^4*mΞs^2*Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)]) + (6*MK^2*(-5*MK^2*mLambda^2 + 3*mLambda^4 + 4*mLambda^3*mΞs + (MK^2 - mΞs^2)^2)*Log[ScaleMu^2/MK^2])/(mLambda^2*mΞs^2) + (6*(3*mLambda^4 + 4*mLambda^3*mΞs - (MK^2 - mΞs^2)^2 - mLambda^2*(2*MK^2 + mΞs^2))*Log[ScaleMu^2/mΞs^2])/mLambda^2 + (3*(5*mLambda^6 + 8*mLambda^5*mΞs + (MK^2 - mΞs^2)^3 - 8*mLambda^3*mΞs*(MK^2 + mΞs^2) - 3*mLambda^4*(3*MK^2 + mΞs^2) + mLambda^2*(3*MK^4 - 2*MK^2*mΞs^2 - mΞs^4))*((MK^2 + mLambda^2 - mΞs^2)*Log[MK^2/mΞs^2] - 2*(Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)]*Log[(MK^2 - mLambda^2 + mΞs^2 + Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)] + mLambda^2*(1 + Log[ScaleMu^2/mΞs^2]))))/(mLambda^4*mΞs^2))/(1152*Pi^2)))/f^2 - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((3*mDelta^4 + 16*mDelta*mP^3 + 10*mP^4 + 13*Mπ^4 - 24*mDelta*mP*(mDelta^2 + Mπ^2) - 12*mP^2*(mDelta^2 + 2*Mπ^2))/mDelta^2 + (6*(-mDelta + mP - Mπ)*(mDelta + mP - Mπ)^2*(-mDelta + mP + Mπ)*(mDelta + mP + Mπ)^2*(2*mP^2*Sqrt[mP^4 + (-mDelta^2 + Mπ^2)^2 - 2*mP^2*(mDelta^2 + Mπ^2)] + (mDelta^2 - Mπ^2)*Sqrt[mP^4 + (-mDelta^2 + Mπ^2)^2 - 2*mP^2*(mDelta^2 + Mπ^2)]*Log[Mπ^2/mDelta^2] + 2*((-mDelta^2 + Mπ^2)^2 - mP^2*(mDelta^2 + Mπ^2))*Log[(mDelta^2 - mP^2 + Mπ^2 + Sqrt[mP^4 + (-mDelta^2 + Mπ^2)^2 - 2*mP^2*(mDelta^2 + Mπ^2)])/(2*mDelta*Mπ)]))/(mDelta^2*mP^4*Sqrt[mP^4 + (-mDelta^2 + Mπ^2)^2 - 2*mP^2*(mDelta^2 + Mπ^2)]) + (6*(4*mDelta*mP^3 + 3*mP^4 - (-mDelta^2 + Mπ^2)^2 - mP^2*(mDelta^2 + 2*Mπ^2))*Log[ScaleMu^2/mDelta^2])/mP^2 + (3*(8*mDelta*mP^5 + 5*mP^6 + (-mDelta^2 + Mπ^2)^3 - 8*mDelta*mP^3*(mDelta^2 + Mπ^2) - 3*mP^4*(mDelta^2 + 3*Mπ^2) + mP^2*(-mDelta^4 - 2*mDelta^2*Mπ^2 + 3*Mπ^4))*((-mDelta^2 + mP^2 + Mπ^2)*Log[Mπ^2/mDelta^2] - 2*(Sqrt[mP^4 + (-mDelta^2 + Mπ^2)^2 - 2*mP^2*(mDelta^2 + Mπ^2)]*Log[(mDelta^2 - mP^2 + Mπ^2 + Sqrt[mP^4 + (-mDelta^2 + Mπ^2)^2 - 2*mP^2*(mDelta^2 + Mπ^2)])/(2*mDelta*Mπ)] + mP^2*(1 + Log[ScaleMu^2/mDelta^2]))))/(mDelta^2*mP^4) + (6*Mπ^2*(4*mDelta*mP^3 + 3*mP^4 - 5*mP^2*Mπ^2 + (-mDelta^2 + Mπ^2)^2)*Log[ScaleMu^2/Mπ^2])/(mDelta^2*mP^2))/(1152*Pi^2)))/f^2 - (3*^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mLambda^4 + 13*Mπ^4 + 16*mLambda^3*mΣs + 3*mΣs^4 - 24*mLambda*mΣs*(Mπ^2 + mΣs^2) - 12*mLambda^2*(2*Mπ^2 + mΣs^2))/mΣs^2 + (6*(mLambda - Mπ - mΣs)*(mLambda + Mπ - mΣs)*(mLambda - Mπ + mΣs)^2*(mLambda + Mπ + mΣs)^2*(2*mLambda^2*Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)] + (-Mπ^2 + mΣs^2)*Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)]*Log[Mπ^2/mΣs^2] + 2*((Mπ^2 - mΣs^2)^2 - mLambda^2*(Mπ^2 + mΣs^2))*Log[(-mLambda^2 + Mπ^2 + mΣs^2 + Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)]))/(mLambda^4*mΣs^2*Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)]) + (6*Mπ^2*(3*mLambda^4 - 5*mLambda^2*Mπ^2 + 4*mLambda^3*mΣs + (Mπ^2 - mΣs^2)^2)*Log[ScaleMu^2/Mπ^2])/(mLambda^2*mΣs^2) + (6*(3*mLambda^4 + 4*mLambda^3*mΣs - (Mπ^2 - mΣs^2)^2 - mLambda^2*(2*Mπ^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mLambda^2 + (3*(5*mLambda^6 + 8*mLambda^5*mΣs + (Mπ^2 - mΣs^2)^3 - 8*mLambda^3*mΣs*(Mπ^2 + mΣs^2) - 3*mLambda^4*(3*Mπ^2 + mΣs^2) + mLambda^2*(3*Mπ^4 - 2*Mπ^2*mΣs^2 - mΣs^4))*((mLambda^2 + Mπ^2 - mΣs^2)*Log[Mπ^2/mΣs^2] - 2*(Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)]*Log[(-mLambda^2 + Mπ^2 + mΣs^2 + Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)] + mLambda^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mLambda^4*mΣs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mP^4 + 16*mP^3*mΣs + 3*mΣs^4 - 24*mP*mΣs*(MK^2 + mΣs^2) - 12*mP^2*(2*MK^2 + mΣs^2))/mΣs^2 + (6*(-MK + mP - mΣs)*(MK + mP - mΣs)*(-MK + mP + mΣs)^2*(MK + mP + mΣs)^2*(2*mP^2*Sqrt[mP^4 + (MK^2 - mΣs^2)^2 - 2*mP^2*(MK^2 + mΣs^2)] + (-MK^2 + mΣs^2)*Sqrt[mP^4 + (MK^2 - mΣs^2)^2 - 2*mP^2*(MK^2 + mΣs^2)]*Log[MK^2/mΣs^2] + 2*((MK^2 - mΣs^2)^2 - mP^2*(MK^2 + mΣs^2))*Log[(MK^2 - mP^2 + mΣs^2 + Sqrt[mP^4 + (MK^2 - mΣs^2)^2 - 2*mP^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)]))/(mP^4*mΣs^2*Sqrt[mP^4 + (MK^2 - mΣs^2)^2 - 2*mP^2*(MK^2 + mΣs^2)]) + (6*MK^2*(-5*MK^2*mP^2 + 3*mP^4 + 4*mP^3*mΣs + (MK^2 - mΣs^2)^2)*Log[ScaleMu^2/MK^2])/(mP^2*mΣs^2) + (6*(3*mP^4 + 4*mP^3*mΣs - (MK^2 - mΣs^2)^2 - mP^2*(2*MK^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mP^2 + (3*(5*mP^6 + 8*mP^5*mΣs + (MK^2 - mΣs^2)^3 - 8*mP^3*mΣs*(MK^2 + mΣs^2) - 3*mP^4*(3*MK^2 + mΣs^2) + mP^2*(3*MK^4 - 2*MK^2*mΣs^2 - mΣs^4))*((MK^2 + mP^2 - mΣs^2)*Log[MK^2/mΣs^2] - 2*(Sqrt[mP^4 + (MK^2 - mΣs^2)^2 - 2*mP^2*(MK^2 + mΣs^2)]*Log[(MK^2 - mP^2 + mΣs^2 + Sqrt[mP^4 + (MK^2 - mΣs^2)^2 - 2*mP^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)] + mP^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mP^4*mΣs^2))/(1152*Pi^2)))/(4*f^2))/2}, {Lambdan, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/12*((Dd + 3*F)^2*(((mLambda + mn)^2*(-MK^2 + mLambda^2 - 2*mLambda*mn + mn^2)*((MK^2 - mLambda^2)*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4]*Log[MK^2/mLambda^2] - 2*(mn^2*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4] + ((MK^2 - mLambda^2)^2 - (MK^2 + mLambda^2)*mn^2)*Log[(MK^2 + mLambda^2 - mn^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4])/(2*MK*mLambda)])))/(32*mn^4*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4]*Pi^2) - ((mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(-mLambda^2 + mn^2)*Log[ScaleMu^2/MK^2])/(32*mn^2*Pi^2) + (mLambda^2*(mLambda^2 - mn^2)*Log[ScaleMu^2/mLambda^2])/(32*mn^2*Pi^2) - ((-mLambda^2 + mn^2)*(-MK^2 + mLambda^2 + 3*mn^2)*((MK^2 - mLambda^2 + mn^2)*Log[MK^2/mLambda^2] - 2*(Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4]*Log[(MK^2 + mLambda^2 - mn^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mn^2 + mn^4])/(2*MK*mLambda)] + mn^2*(1 + Log[ScaleMu^2/mLambda^2]))))/(64*mn^4*Pi^2)))/f^2 - ((Dd + 3*F)^2*(((mLambda + mN)^2*(-MK^2 + mLambda^2 - 2*mLambda*mN + mN^2)*((MK^2 - mN^2)*Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)]*Log[MK^2/mN^2] - 2*(mLambda^2*Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)] + ((MK^2 - mN^2)^2 - mLambda^2*(MK^2 + mN^2))*Log[(MK^2 - mLambda^2 + mN^2 + Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)])/(2*MK*mN)])))/(32*mLambda^4*Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)]*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mLambda^2 - mN^2)*Log[ScaleMu^2/MK^2])/(32*mLambda^2*Pi^2) + (mN^2*(-mLambda^2 + mN^2)*Log[ScaleMu^2/mN^2])/(32*mLambda^2*Pi^2) - ((mLambda^2 - mN^2)*(-MK^2 + 3*mLambda^2 + mN^2)*((MK^2 + mLambda^2 - mN^2)*Log[MK^2/mN^2] - 2*(Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)]*Log[(MK^2 - mLambda^2 + mN^2 + Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)])/(2*MK*mN)] + mLambda^2*(1 + Log[ScaleMu^2/mN^2]))))/(64*mLambda^4*Pi^2)))/(6*f^2) - (3*(Dd - F)^2*(((mn + mSigma)^2*(-MK^2 + mn^2 - 2*mn*mSigma + mSigma^2)*((MK^2 - mSigma^2)*Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)]*Log[MK^2/mSigma^2] - 2*(mn^2*Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)] + ((MK^2 - mSigma^2)^2 - mn^2*(MK^2 + mSigma^2))*Log[(MK^2 - mn^2 + mSigma^2 + Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)])/(2*MK*mSigma)])))/(32*mn^4*Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)]*Pi^2) - ((-mn + mSigma)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mn^2 - mSigma^2)*Log[ScaleMu^2/MK^2])/(32*mn^2*Pi^2) + (mSigma^2*(-mn^2 + mSigma^2)*Log[ScaleMu^2/mSigma^2])/(32*mn^2*Pi^2) - ((mn^2 - mSigma^2)*(-MK^2 + 3*mn^2 + mSigma^2)*((MK^2 + mn^2 - mSigma^2)*Log[MK^2/mSigma^2] - 2*(Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)]*Log[(MK^2 - mn^2 + mSigma^2 + Sqrt[mn^4 + (MK^2 - mSigma^2)^2 - 2*mn^2*(MK^2 + mSigma^2)])/(2*MK*mSigma)] + mn^2*(1 + Log[ScaleMu^2/mSigma^2]))))/(64*mn^4*Pi^2)))/(4*f^2) - ((Dd - 3*F)^2*(((mLambda + mΞ)^2*(-MK^2 + mLambda^2 - 2*mLambda*mΞ + mΞ^2)*((MK^2 - mΞ^2)*Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)]*Log[MK^2/mΞ^2] - 2*(mLambda^2*Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)] + ((MK^2 - mΞ^2)^2 - mLambda^2*(MK^2 + mΞ^2))*Log[(MK^2 - mLambda^2 + mΞ^2 + Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)])))/(32*mLambda^4*Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)]*Pi^2) - ((-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mLambda^2 - mΞ^2)*Log[ScaleMu^2/MK^2])/(32*mLambda^2*Pi^2) + (mΞ^2*(-mLambda^2 + mΞ^2)*Log[ScaleMu^2/mΞ^2])/(32*mLambda^2*Pi^2) - ((mLambda^2 - mΞ^2)*(-MK^2 + 3*mLambda^2 + mΞ^2)*((MK^2 + mLambda^2 - mΞ^2)*Log[MK^2/mΞ^2] - 2*(Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)]*Log[(MK^2 - mLambda^2 + mΞ^2 + Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)] + mLambda^2*(1 + Log[ScaleMu^2/mΞ^2]))))/(64*mLambda^4*Pi^2)))/(6*f^2) - (3*(Dd + F)^2*(-1/8*(Mπ^2*((-mn^2 + Mπ^2)*Sqrt[mn^4 + (-mn^2 + Mπ^2)^2 - 2*mn^2*(mn^2 + Mπ^2)]*Log[Mπ^2/mn^2] - 2*(mn^2*Sqrt[mn^4 + (-mn^2 + Mπ^2)^2 - 2*mn^2*(mn^2 + Mπ^2)] + ((-mn^2 + Mπ^2)^2 - mn^2*(mn^2 + Mπ^2))*Log[(Mπ^2 + Sqrt[mn^4 + (-mn^2 + Mπ^2)^2 - 2*mn^2*(mn^2 + Mπ^2)])/(2*mn*Mπ)])))/(mn^2*Sqrt[mn^4 + (-mn^2 + Mπ^2)^2 - 2*mn^2*(mn^2 + Mπ^2)]*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2)))/(4*f^2) - (Dd^2*(((mLambda + mSigma)^2*(mLambda^2 - 2*mLambda*mSigma + mSigma^2 - Mπ^2)*((-mSigma^2 + Mπ^2)*Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)]*Log[Mπ^2/mSigma^2] - 2*(mLambda^2*Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)] + ((-mSigma^2 + Mπ^2)^2 - mLambda^2*(mSigma^2 + Mπ^2))*Log[(-mLambda^2 + mSigma^2 + Mπ^2 + Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)])/(2*mSigma*Mπ)])))/(32*mLambda^4*Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)]*Pi^2) - ((-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) + (mSigma^2*(-mLambda^2 + mSigma^2)*Log[ScaleMu^2/mSigma^2])/(32*mLambda^2*Pi^2) - ((mLambda^2 - mSigma^2)*(3*mLambda^2 + mSigma^2 - Mπ^2)*((mLambda^2 - mSigma^2 + Mπ^2)*Log[Mπ^2/mSigma^2] - 2*(Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)]*Log[(-mLambda^2 + mSigma^2 + Mπ^2 + Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)])/(2*mSigma*Mπ)] + mLambda^2*(1 + Log[ScaleMu^2/mSigma^2]))))/(64*mLambda^4*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2) + ((mLambda^2 - mSigma^2)*Mπ^2*Log[ScaleMu^2/Mπ^2])/(32*mLambda^2*Pi^2)))/f^2 - ((Dd - 3*F)^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mn^2 - Mπ^2/3)*Sqrt[mn^4 + ((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - 2*mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mn^2] - 2*(mn^2*Sqrt[mn^4 + ((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - 2*mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3)] + (((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mn^4 + ((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - 2*mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3)])/(2*mn*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mn^2*Sqrt[mn^4 + ((4*MK^2)/3 - mn^2 - Mπ^2/3)^2 - 2*mn^2*((4*MK^2)/3 + mn^2 - Mπ^2/3)]*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(12*f^2) - (Dd^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mLambda^2 - Mπ^2/3)*Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mLambda^2] - 2*(mLambda^2*Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)] + (((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)])/(2*mLambda*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mLambda^2*Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)]*Pi^2) - ((mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(3*f^2))/2 + (-1/2*(^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mLambda^4 + 16*mLambda^3*mΞs + 3*mΞs^4 - 24*mLambda*mΞs*(MK^2 + mΞs^2) - 12*mLambda^2*(2*MK^2 + mΞs^2))/mΞs^2 + (6*(-MK + mLambda - mΞs)*(MK + mLambda - mΞs)*(-MK + mLambda + mΞs)^2*(MK + mLambda + mΞs)^2*(2*mLambda^2*Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)] + (-MK^2 + mΞs^2)*Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)]*Log[MK^2/mΞs^2] + 2*((MK^2 - mΞs^2)^2 - mLambda^2*(MK^2 + mΞs^2))*Log[(MK^2 - mLambda^2 + mΞs^2 + Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)]))/(mLambda^4*mΞs^2*Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)]) + (6*MK^2*(-5*MK^2*mLambda^2 + 3*mLambda^4 + 4*mLambda^3*mΞs + (MK^2 - mΞs^2)^2)*Log[ScaleMu^2/MK^2])/(mLambda^2*mΞs^2) + (6*(3*mLambda^4 + 4*mLambda^3*mΞs - (MK^2 - mΞs^2)^2 - mLambda^2*(2*MK^2 + mΞs^2))*Log[ScaleMu^2/mΞs^2])/mLambda^2 + (3*(5*mLambda^6 + 8*mLambda^5*mΞs + (MK^2 - mΞs^2)^3 - 8*mLambda^3*mΞs*(MK^2 + mΞs^2) - 3*mLambda^4*(3*MK^2 + mΞs^2) + mLambda^2*(3*MK^4 - 2*MK^2*mΞs^2 - mΞs^4))*((MK^2 + mLambda^2 - mΞs^2)*Log[MK^2/mΞs^2] - 2*(Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)]*Log[(MK^2 - mLambda^2 + mΞs^2 + Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)] + mLambda^2*(1 + Log[ScaleMu^2/mΞs^2]))))/(mLambda^4*mΞs^2))/(1152*Pi^2)))/f^2 - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((3*mDelta^4 + 16*mDelta*mn^3 + 10*mn^4 + 13*Mπ^4 - 24*mDelta*mn*(mDelta^2 + Mπ^2) - 12*mn^2*(mDelta^2 + 2*Mπ^2))/mDelta^2 + (6*(-mDelta + mn - Mπ)*(mDelta + mn - Mπ)^2*(-mDelta + mn + Mπ)*(mDelta + mn + Mπ)^2*(2*mn^2*Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)] + (mDelta^2 - Mπ^2)*Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)]*Log[Mπ^2/mDelta^2] + 2*((-mDelta^2 + Mπ^2)^2 - mn^2*(mDelta^2 + Mπ^2))*Log[(mDelta^2 - mn^2 + Mπ^2 + Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)])/(2*mDelta*Mπ)]))/(mDelta^2*mn^4*Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)]) + (6*(4*mDelta*mn^3 + 3*mn^4 - (-mDelta^2 + Mπ^2)^2 - mn^2*(mDelta^2 + 2*Mπ^2))*Log[ScaleMu^2/mDelta^2])/mn^2 + (3*(8*mDelta*mn^5 + 5*mn^6 + (-mDelta^2 + Mπ^2)^3 - 8*mDelta*mn^3*(mDelta^2 + Mπ^2) - 3*mn^4*(mDelta^2 + 3*Mπ^2) + mn^2*(-mDelta^4 - 2*mDelta^2*Mπ^2 + 3*Mπ^4))*((-mDelta^2 + mn^2 + Mπ^2)*Log[Mπ^2/mDelta^2] - 2*(Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)]*Log[(mDelta^2 - mn^2 + Mπ^2 + Sqrt[mn^4 + (-mDelta^2 + Mπ^2)^2 - 2*mn^2*(mDelta^2 + Mπ^2)])/(2*mDelta*Mπ)] + mn^2*(1 + Log[ScaleMu^2/mDelta^2]))))/(mDelta^2*mn^4) + (6*Mπ^2*(4*mDelta*mn^3 + 3*mn^4 - 5*mn^2*Mπ^2 + (-mDelta^2 + Mπ^2)^2)*Log[ScaleMu^2/Mπ^2])/(mDelta^2*mn^2))/(1152*Pi^2)))/f^2 - (3*^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mLambda^4 + 13*Mπ^4 + 16*mLambda^3*mΣs + 3*mΣs^4 - 24*mLambda*mΣs*(Mπ^2 + mΣs^2) - 12*mLambda^2*(2*Mπ^2 + mΣs^2))/mΣs^2 + (6*(mLambda - Mπ - mΣs)*(mLambda + Mπ - mΣs)*(mLambda - Mπ + mΣs)^2*(mLambda + Mπ + mΣs)^2*(2*mLambda^2*Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)] + (-Mπ^2 + mΣs^2)*Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)]*Log[Mπ^2/mΣs^2] + 2*((Mπ^2 - mΣs^2)^2 - mLambda^2*(Mπ^2 + mΣs^2))*Log[(-mLambda^2 + Mπ^2 + mΣs^2 + Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)]))/(mLambda^4*mΣs^2*Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)]) + (6*Mπ^2*(3*mLambda^4 - 5*mLambda^2*Mπ^2 + 4*mLambda^3*mΣs + (Mπ^2 - mΣs^2)^2)*Log[ScaleMu^2/Mπ^2])/(mLambda^2*mΣs^2) + (6*(3*mLambda^4 + 4*mLambda^3*mΣs - (Mπ^2 - mΣs^2)^2 - mLambda^2*(2*Mπ^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mLambda^2 + (3*(5*mLambda^6 + 8*mLambda^5*mΣs + (Mπ^2 - mΣs^2)^3 - 8*mLambda^3*mΣs*(Mπ^2 + mΣs^2) - 3*mLambda^4*(3*Mπ^2 + mΣs^2) + mLambda^2*(3*Mπ^4 - 2*Mπ^2*mΣs^2 - mΣs^4))*((mLambda^2 + Mπ^2 - mΣs^2)*Log[Mπ^2/mΣs^2] - 2*(Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)]*Log[(-mLambda^2 + Mπ^2 + mΣs^2 + Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)] + mLambda^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mLambda^4*mΣs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mn^4 + 16*mn^3*mΣs + 3*mΣs^4 - 24*mn*mΣs*(MK^2 + mΣs^2) - 12*mn^2*(2*MK^2 + mΣs^2))/mΣs^2 + (6*(-MK + mn - mΣs)*(MK + mn - mΣs)*(-MK + mn + mΣs)^2*(MK + mn + mΣs)^2*(2*mn^2*Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)] + (-MK^2 + mΣs^2)*Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)]*Log[MK^2/mΣs^2] + 2*((MK^2 - mΣs^2)^2 - mn^2*(MK^2 + mΣs^2))*Log[(MK^2 - mn^2 + mΣs^2 + Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)]))/(mn^4*mΣs^2*Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)]) + (6*MK^2*(-5*MK^2*mn^2 + 3*mn^4 + 4*mn^3*mΣs + (MK^2 - mΣs^2)^2)*Log[ScaleMu^2/MK^2])/(mn^2*mΣs^2) + (6*(3*mn^4 + 4*mn^3*mΣs - (MK^2 - mΣs^2)^2 - mn^2*(2*MK^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mn^2 + (3*(5*mn^6 + 8*mn^5*mΣs + (MK^2 - mΣs^2)^3 - 8*mn^3*mΣs*(MK^2 + mΣs^2) - 3*mn^4*(3*MK^2 + mΣs^2) + mn^2*(3*MK^4 - 2*MK^2*mΣs^2 - mΣs^4))*((MK^2 + mn^2 - mΣs^2)*Log[MK^2/mΣs^2] - 2*(Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)]*Log[(MK^2 - mn^2 + mΣs^2 + Sqrt[mn^4 + (MK^2 - mΣs^2)^2 - 2*mn^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)] + mn^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mn^4*mΣs^2))/(1152*Pi^2)))/(4*f^2))/2}, {Xim, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/12*((Dd - 3*F)^2*(((mLambda + mXim)^2*(-MK^2 + mLambda^2 - 2*mLambda*mXim + mXim^2)*((MK^2 - mLambda^2)*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mXim^2 + mXim^4]*Log[MK^2/mLambda^2] - 2*(mXim^2*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mXim^2 + mXim^4] + ((MK^2 - mLambda^2)^2 - (MK^2 + mLambda^2)*mXim^2)*Log[(MK^2 + mLambda^2 - mXim^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mXim^2 + mXim^4])/(2*MK*mLambda)])))/(32*mXim^4*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mXim^2 + mXim^4]*Pi^2) - ((mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(-mLambda^2 + mXim^2)*Log[ScaleMu^2/MK^2])/(32*mXim^2*Pi^2) + (mLambda^2*(mLambda^2 - mXim^2)*Log[ScaleMu^2/mLambda^2])/(32*mXim^2*Pi^2) - ((-mLambda^2 + mXim^2)*(-MK^2 + mLambda^2 + 3*mXim^2)*((MK^2 - mLambda^2 + mXim^2)*Log[MK^2/mLambda^2] - 2*(Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mXim^2 + mXim^4]*Log[(MK^2 + mLambda^2 - mXim^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mXim^2 + mXim^4])/(2*MK*mLambda)] + mXim^2*(1 + Log[ScaleMu^2/mLambda^2]))))/(64*mXim^4*Pi^2)))/f^2 - ((Dd + 3*F)^2*(((mLambda + mN)^2*(-MK^2 + mLambda^2 - 2*mLambda*mN + mN^2)*((MK^2 - mN^2)*Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)]*Log[MK^2/mN^2] - 2*(mLambda^2*Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)] + ((MK^2 - mN^2)^2 - mLambda^2*(MK^2 + mN^2))*Log[(MK^2 - mLambda^2 + mN^2 + Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)])/(2*MK*mN)])))/(32*mLambda^4*Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)]*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mLambda^2 - mN^2)*Log[ScaleMu^2/MK^2])/(32*mLambda^2*Pi^2) + (mN^2*(-mLambda^2 + mN^2)*Log[ScaleMu^2/mN^2])/(32*mLambda^2*Pi^2) - ((mLambda^2 - mN^2)*(-MK^2 + 3*mLambda^2 + mN^2)*((MK^2 + mLambda^2 - mN^2)*Log[MK^2/mN^2] - 2*(Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)]*Log[(MK^2 - mLambda^2 + mN^2 + Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)])/(2*MK*mN)] + mLambda^2*(1 + Log[ScaleMu^2/mN^2]))))/(64*mLambda^4*Pi^2)))/(6*f^2) - (3*(Dd + F)^2*(((mSigma + mXim)^2*(-MK^2 + mSigma^2 - 2*mSigma*mXim + mXim^2)*((MK^2 - mSigma^2)*Sqrt[(MK^2 - mSigma^2)^2 - 2*(MK^2 + mSigma^2)*mXim^2 + mXim^4]*Log[MK^2/mSigma^2] - 2*(mXim^2*Sqrt[(MK^2 - mSigma^2)^2 - 2*(MK^2 + mSigma^2)*mXim^2 + mXim^4] + ((MK^2 - mSigma^2)^2 - (MK^2 + mSigma^2)*mXim^2)*Log[(MK^2 + mSigma^2 - mXim^2 + Sqrt[(MK^2 - mSigma^2)^2 - 2*(MK^2 + mSigma^2)*mXim^2 + mXim^4])/(2*MK*mSigma)])))/(32*mXim^4*Sqrt[(MK^2 - mSigma^2)^2 - 2*(MK^2 + mSigma^2)*mXim^2 + mXim^4]*Pi^2) - ((-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(-mSigma^2 + mXim^2)*Log[ScaleMu^2/MK^2])/(32*mXim^2*Pi^2) + (mSigma^2*(mSigma^2 - mXim^2)*Log[ScaleMu^2/mSigma^2])/(32*mXim^2*Pi^2) - ((-mSigma^2 + mXim^2)*(-MK^2 + mSigma^2 + 3*mXim^2)*((MK^2 - mSigma^2 + mXim^2)*Log[MK^2/mSigma^2] - 2*(Sqrt[(MK^2 - mSigma^2)^2 - 2*(MK^2 + mSigma^2)*mXim^2 + mXim^4]*Log[(MK^2 + mSigma^2 - mXim^2 + Sqrt[(MK^2 - mSigma^2)^2 - 2*(MK^2 + mSigma^2)*mXim^2 + mXim^4])/(2*MK*mSigma)] + mXim^2*(1 + Log[ScaleMu^2/mSigma^2]))))/(64*mXim^4*Pi^2)))/(4*f^2) - ((Dd - 3*F)^2*(((mLambda + mΞ)^2*(-MK^2 + mLambda^2 - 2*mLambda*mΞ + mΞ^2)*((MK^2 - mΞ^2)*Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)]*Log[MK^2/mΞ^2] - 2*(mLambda^2*Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)] + ((MK^2 - mΞ^2)^2 - mLambda^2*(MK^2 + mΞ^2))*Log[(MK^2 - mLambda^2 + mΞ^2 + Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)])))/(32*mLambda^4*Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)]*Pi^2) - ((-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mLambda^2 - mΞ^2)*Log[ScaleMu^2/MK^2])/(32*mLambda^2*Pi^2) + (mΞ^2*(-mLambda^2 + mΞ^2)*Log[ScaleMu^2/mΞ^2])/(32*mLambda^2*Pi^2) - ((mLambda^2 - mΞ^2)*(-MK^2 + 3*mLambda^2 + mΞ^2)*((MK^2 + mLambda^2 - mΞ^2)*Log[MK^2/mΞ^2] - 2*(Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)]*Log[(MK^2 - mLambda^2 + mΞ^2 + Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)] + mLambda^2*(1 + Log[ScaleMu^2/mΞ^2]))))/(64*mLambda^4*Pi^2)))/(6*f^2) - (3*(Dd - F)^2*(-1/8*(Mπ^2*((-mXim^2 + Mπ^2)*Sqrt[mXim^4 + (-mXim^2 + Mπ^2)^2 - 2*mXim^2*(mXim^2 + Mπ^2)]*Log[Mπ^2/mXim^2] - 2*(mXim^2*Sqrt[mXim^4 + (-mXim^2 + Mπ^2)^2 - 2*mXim^2*(mXim^2 + Mπ^2)] + ((-mXim^2 + Mπ^2)^2 - mXim^2*(mXim^2 + Mπ^2))*Log[(Mπ^2 + Sqrt[mXim^4 + (-mXim^2 + Mπ^2)^2 - 2*mXim^2*(mXim^2 + Mπ^2)])/(2*mXim*Mπ)])))/(mXim^2*Sqrt[mXim^4 + (-mXim^2 + Mπ^2)^2 - 2*mXim^2*(mXim^2 + Mπ^2)]*Pi^2) - ((-mN + mXim)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2)))/(4*f^2) - (Dd^2*(((mLambda + mSigma)^2*(mLambda^2 - 2*mLambda*mSigma + mSigma^2 - Mπ^2)*((-mSigma^2 + Mπ^2)*Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)]*Log[Mπ^2/mSigma^2] - 2*(mLambda^2*Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)] + ((-mSigma^2 + Mπ^2)^2 - mLambda^2*(mSigma^2 + Mπ^2))*Log[(-mLambda^2 + mSigma^2 + Mπ^2 + Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)])/(2*mSigma*Mπ)])))/(32*mLambda^4*Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)]*Pi^2) - ((-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) + (mSigma^2*(-mLambda^2 + mSigma^2)*Log[ScaleMu^2/mSigma^2])/(32*mLambda^2*Pi^2) - ((mLambda^2 - mSigma^2)*(3*mLambda^2 + mSigma^2 - Mπ^2)*((mLambda^2 - mSigma^2 + Mπ^2)*Log[Mπ^2/mSigma^2] - 2*(Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)]*Log[(-mLambda^2 + mSigma^2 + Mπ^2 + Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)])/(2*mSigma*Mπ)] + mLambda^2*(1 + Log[ScaleMu^2/mSigma^2]))))/(64*mLambda^4*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2) + ((mLambda^2 - mSigma^2)*Mπ^2*Log[ScaleMu^2/Mπ^2])/(32*mLambda^2*Pi^2)))/f^2 - (Dd^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mLambda^2 - Mπ^2/3)*Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mLambda^2] - 2*(mLambda^2*Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)] + (((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)])/(2*mLambda*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mLambda^2*Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)]*Pi^2) - ((mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(3*f^2) - ((Dd + 3*F)^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mXim^2 - Mπ^2/3)*Sqrt[mXim^4 + ((4*MK^2)/3 - mXim^2 - Mπ^2/3)^2 - 2*mXim^2*((4*MK^2)/3 + mXim^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mXim^2] - 2*(mXim^2*Sqrt[mXim^4 + ((4*MK^2)/3 - mXim^2 - Mπ^2/3)^2 - 2*mXim^2*((4*MK^2)/3 + mXim^2 - Mπ^2/3)] + (((4*MK^2)/3 - mXim^2 - Mπ^2/3)^2 - mXim^2*((4*MK^2)/3 + mXim^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mXim^4 + ((4*MK^2)/3 - mXim^2 - Mπ^2/3)^2 - 2*mXim^2*((4*MK^2)/3 + mXim^2 - Mπ^2/3)])/(2*mXim*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mXim^2*Sqrt[mXim^4 + ((4*MK^2)/3 - mXim^2 - Mπ^2/3)^2 - 2*mXim^2*((4*MK^2)/3 + mXim^2 - Mπ^2/3)]*Pi^2) - ((-mN + mXim)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(12*f^2))/2 + (-1/2*(^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mLambda^4 + 16*mLambda^3*mΞs + 3*mΞs^4 - 24*mLambda*mΞs*(MK^2 + mΞs^2) - 12*mLambda^2*(2*MK^2 + mΞs^2))/mΞs^2 + (6*(-MK + mLambda - mΞs)*(MK + mLambda - mΞs)*(-MK + mLambda + mΞs)^2*(MK + mLambda + mΞs)^2*(2*mLambda^2*Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)] + (-MK^2 + mΞs^2)*Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)]*Log[MK^2/mΞs^2] + 2*((MK^2 - mΞs^2)^2 - mLambda^2*(MK^2 + mΞs^2))*Log[(MK^2 - mLambda^2 + mΞs^2 + Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)]))/(mLambda^4*mΞs^2*Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)]) + (6*MK^2*(-5*MK^2*mLambda^2 + 3*mLambda^4 + 4*mLambda^3*mΞs + (MK^2 - mΞs^2)^2)*Log[ScaleMu^2/MK^2])/(mLambda^2*mΞs^2) + (6*(3*mLambda^4 + 4*mLambda^3*mΞs - (MK^2 - mΞs^2)^2 - mLambda^2*(2*MK^2 + mΞs^2))*Log[ScaleMu^2/mΞs^2])/mLambda^2 + (3*(5*mLambda^6 + 8*mLambda^5*mΞs + (MK^2 - mΞs^2)^3 - 8*mLambda^3*mΞs*(MK^2 + mΞs^2) - 3*mLambda^4*(3*MK^2 + mΞs^2) + mLambda^2*(3*MK^4 - 2*MK^2*mΞs^2 - mΞs^4))*((MK^2 + mLambda^2 - mΞs^2)*Log[MK^2/mΞs^2] - 2*(Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)]*Log[(MK^2 - mLambda^2 + mΞs^2 + Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)] + mLambda^2*(1 + Log[ScaleMu^2/mΞs^2]))))/(mLambda^4*mΞs^2))/(1152*Pi^2)))/f^2 - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mXim^4 + 16*mXim^3*mΞs + 3*mΞs^4 + 13*Mπ^4 - 24*mXim*mΞs*(mΞs^2 + Mπ^2) - 12*mXim^2*(mΞs^2 + 2*Mπ^2))/mΞs^2 + (6*(mXim - mΞs - Mπ)*(mXim + mΞs - Mπ)^2*(mXim - mΞs + Mπ)*(mXim + mΞs + Mπ)^2*(2*mXim^2*Sqrt[mXim^4 + (-mΞs^2 + Mπ^2)^2 - 2*mXim^2*(mΞs^2 + Mπ^2)] + (mΞs^2 - Mπ^2)*Sqrt[mXim^4 + (-mΞs^2 + Mπ^2)^2 - 2*mXim^2*(mΞs^2 + Mπ^2)]*Log[Mπ^2/mΞs^2] + 2*((-mΞs^2 + Mπ^2)^2 - mXim^2*(mΞs^2 + Mπ^2))*Log[(-mXim^2 + mΞs^2 + Mπ^2 + Sqrt[mXim^4 + (-mΞs^2 + Mπ^2)^2 - 2*mXim^2*(mΞs^2 + Mπ^2)])/(2*mΞs*Mπ)]))/(mXim^4*mΞs^2*Sqrt[mXim^4 + (-mΞs^2 + Mπ^2)^2 - 2*mXim^2*(mΞs^2 + Mπ^2)]) + (6*(3*mXim^4 + 4*mXim^3*mΞs - (-mΞs^2 + Mπ^2)^2 - mXim^2*(mΞs^2 + 2*Mπ^2))*Log[ScaleMu^2/mΞs^2])/mXim^2 + (3*(5*mXim^6 + 8*mXim^5*mΞs + (-mΞs^2 + Mπ^2)^3 - 8*mXim^3*mΞs*(mΞs^2 + Mπ^2) - 3*mXim^4*(mΞs^2 + 3*Mπ^2) + mXim^2*(-mΞs^4 - 2*mΞs^2*Mπ^2 + 3*Mπ^4))*((mXim^2 - mΞs^2 + Mπ^2)*Log[Mπ^2/mΞs^2] - 2*(Sqrt[mXim^4 + (-mΞs^2 + Mπ^2)^2 - 2*mXim^2*(mΞs^2 + Mπ^2)]*Log[(-mXim^2 + mΞs^2 + Mπ^2 + Sqrt[mXim^4 + (-mΞs^2 + Mπ^2)^2 - 2*mXim^2*(mΞs^2 + Mπ^2)])/(2*mΞs*Mπ)] + mXim^2*(1 + Log[ScaleMu^2/mΞs^2]))))/(mXim^4*mΞs^2) + (6*Mπ^2*(3*mXim^4 + 4*mXim^3*mΞs - 5*mXim^2*Mπ^2 + (-mΞs^2 + Mπ^2)^2)*Log[ScaleMu^2/Mπ^2])/(mXim^2*mΞs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mXim^4 + 16*mXim^3*mΞs + 3*mΞs^4 + 13*((4*MK^2)/3 - Mπ^2/3)^2 - 24*mXim*mΞs*((4*MK^2)/3 + mΞs^2 - Mπ^2/3) - 12*mXim^2*(mΞs^2 + 2*((4*MK^2)/3 - Mπ^2/3)))/mΞs^2 + (6*(mXim - mΞs - Sqrt[(4*MK^2)/3 - Mπ^2/3])*(mXim + mΞs - Sqrt[(4*MK^2)/3 - Mπ^2/3])^2*(mXim - mΞs + Sqrt[(4*MK^2)/3 - Mπ^2/3])*(mXim + mΞs + Sqrt[(4*MK^2)/3 - Mπ^2/3])^2*(2*mXim^2*Sqrt[mXim^4 + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - 2*mXim^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3)] + ((-4*MK^2)/3 + mΞs^2 + Mπ^2/3)*Sqrt[mXim^4 + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - 2*mXim^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mΞs^2] + 2*(((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - mXim^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3))*Log[((4*MK^2)/3 - mXim^2 + mΞs^2 - Mπ^2/3 + Sqrt[mXim^4 + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - 2*mXim^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3)])/(2*mΞs*Sqrt[(4*MK^2)/3 - Mπ^2/3])]))/(mXim^4*mΞs^2*Sqrt[mXim^4 + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - 2*mXim^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3)]) + (6*(3*mXim^4 + 4*mXim^3*mΞs - ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - mXim^2*(mΞs^2 + 2*((4*MK^2)/3 - Mπ^2/3)))*Log[ScaleMu^2/mΞs^2])/mXim^2 + (3*(5*mXim^6 + 8*mXim^5*mΞs + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^3 - 8*mXim^3*mΞs*((4*MK^2)/3 + mΞs^2 - Mπ^2/3) - 3*mXim^4*(mΞs^2 + 3*((4*MK^2)/3 - Mπ^2/3)) + mXim^2*(-mΞs^4 - 2*mΞs^2*((4*MK^2)/3 - Mπ^2/3) + 3*((4*MK^2)/3 - Mπ^2/3)^2))*(((4*MK^2)/3 + mXim^2 - mΞs^2 - Mπ^2/3)*Log[((4*MK^2)/3 - Mπ^2/3)/mΞs^2] - 2*(Sqrt[mXim^4 + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - 2*mXim^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - mXim^2 + mΞs^2 - Mπ^2/3 + Sqrt[mXim^4 + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - 2*mXim^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3)])/(2*mΞs*Sqrt[(4*MK^2)/3 - Mπ^2/3])] + mXim^2*(1 + Log[ScaleMu^2/mΞs^2]))))/(mXim^4*mΞs^2) + (6*((4*MK^2)/3 - Mπ^2/3)*(3*mXim^4 + 4*mXim^3*mΞs - 5*mXim^2*((4*MK^2)/3 - Mπ^2/3) + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(mXim^2*mΞs^2))/(1152*Pi^2)))/(4*f^2) - (3*^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mLambda^4 + 13*Mπ^4 + 16*mLambda^3*mΣs + 3*mΣs^4 - 24*mLambda*mΣs*(Mπ^2 + mΣs^2) - 12*mLambda^2*(2*Mπ^2 + mΣs^2))/mΣs^2 + (6*(mLambda - Mπ - mΣs)*(mLambda + Mπ - mΣs)*(mLambda - Mπ + mΣs)^2*(mLambda + Mπ + mΣs)^2*(2*mLambda^2*Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)] + (-Mπ^2 + mΣs^2)*Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)]*Log[Mπ^2/mΣs^2] + 2*((Mπ^2 - mΣs^2)^2 - mLambda^2*(Mπ^2 + mΣs^2))*Log[(-mLambda^2 + Mπ^2 + mΣs^2 + Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)]))/(mLambda^4*mΣs^2*Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)]) + (6*Mπ^2*(3*mLambda^4 - 5*mLambda^2*Mπ^2 + 4*mLambda^3*mΣs + (Mπ^2 - mΣs^2)^2)*Log[ScaleMu^2/Mπ^2])/(mLambda^2*mΣs^2) + (6*(3*mLambda^4 + 4*mLambda^3*mΣs - (Mπ^2 - mΣs^2)^2 - mLambda^2*(2*Mπ^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mLambda^2 + (3*(5*mLambda^6 + 8*mLambda^5*mΣs + (Mπ^2 - mΣs^2)^3 - 8*mLambda^3*mΣs*(Mπ^2 + mΣs^2) - 3*mLambda^4*(3*Mπ^2 + mΣs^2) + mLambda^2*(3*Mπ^4 - 2*Mπ^2*mΣs^2 - mΣs^4))*((mLambda^2 + Mπ^2 - mΣs^2)*Log[Mπ^2/mΣs^2] - 2*(Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)]*Log[(-mLambda^2 + Mπ^2 + mΣs^2 + Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)] + mLambda^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mLambda^4*mΣs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mXim^4 + 16*mXim^3*mΣs + 3*mΣs^4 - 24*mXim*mΣs*(MK^2 + mΣs^2) - 12*mXim^2*(2*MK^2 + mΣs^2))/mΣs^2 + (6*(-MK + mXim - mΣs)*(MK + mXim - mΣs)*(-MK + mXim + mΣs)^2*(MK + mXim + mΣs)^2*(2*mXim^2*Sqrt[mXim^4 + (MK^2 - mΣs^2)^2 - 2*mXim^2*(MK^2 + mΣs^2)] + (-MK^2 + mΣs^2)*Sqrt[mXim^4 + (MK^2 - mΣs^2)^2 - 2*mXim^2*(MK^2 + mΣs^2)]*Log[MK^2/mΣs^2] + 2*((MK^2 - mΣs^2)^2 - mXim^2*(MK^2 + mΣs^2))*Log[(MK^2 - mXim^2 + mΣs^2 + Sqrt[mXim^4 + (MK^2 - mΣs^2)^2 - 2*mXim^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)]))/(mXim^4*mΣs^2*Sqrt[mXim^4 + (MK^2 - mΣs^2)^2 - 2*mXim^2*(MK^2 + mΣs^2)]) + (6*MK^2*(-5*MK^2*mXim^2 + 3*mXim^4 + 4*mXim^3*mΣs + (MK^2 - mΣs^2)^2)*Log[ScaleMu^2/MK^2])/(mXim^2*mΣs^2) + (6*(3*mXim^4 + 4*mXim^3*mΣs - (MK^2 - mΣs^2)^2 - mXim^2*(2*MK^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mXim^2 + (3*(5*mXim^6 + 8*mXim^5*mΣs + (MK^2 - mΣs^2)^3 - 8*mXim^3*mΣs*(MK^2 + mΣs^2) - 3*mXim^4*(3*MK^2 + mΣs^2) + mXim^2*(3*MK^4 - 2*MK^2*mΣs^2 - mΣs^4))*((MK^2 + mXim^2 - mΣs^2)*Log[MK^2/mΣs^2] - 2*(Sqrt[mXim^4 + (MK^2 - mΣs^2)^2 - 2*mXim^2*(MK^2 + mΣs^2)]*Log[(MK^2 - mXim^2 + mΣs^2 + Sqrt[mXim^4 + (MK^2 - mΣs^2)^2 - 2*mXim^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)] + mXim^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mXim^4*mΣs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΩ)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mXim^4 + 16*mXim^3*mΩ + 3*mΩ^4 - 24*mXim*mΩ*(MK^2 + mΩ^2) - 12*mXim^2*(2*MK^2 + mΩ^2))/mΩ^2 + (6*(-MK + mXim - mΩ)*(MK + mXim - mΩ)*(-MK + mXim + mΩ)^2*(MK + mXim + mΩ)^2*(2*mXim^2*Sqrt[mXim^4 + (MK^2 - mΩ^2)^2 - 2*mXim^2*(MK^2 + mΩ^2)] + (-MK^2 + mΩ^2)*Sqrt[mXim^4 + (MK^2 - mΩ^2)^2 - 2*mXim^2*(MK^2 + mΩ^2)]*Log[MK^2/mΩ^2] + 2*((MK^2 - mΩ^2)^2 - mXim^2*(MK^2 + mΩ^2))*Log[(MK^2 - mXim^2 + mΩ^2 + Sqrt[mXim^4 + (MK^2 - mΩ^2)^2 - 2*mXim^2*(MK^2 + mΩ^2)])/(2*MK*mΩ)]))/(mXim^4*mΩ^2*Sqrt[mXim^4 + (MK^2 - mΩ^2)^2 - 2*mXim^2*(MK^2 + mΩ^2)]) + (6*MK^2*(-5*MK^2*mXim^2 + 3*mXim^4 + 4*mXim^3*mΩ + (MK^2 - mΩ^2)^2)*Log[ScaleMu^2/MK^2])/(mXim^2*mΩ^2) + (6*(3*mXim^4 + 4*mXim^3*mΩ - (MK^2 - mΩ^2)^2 - mXim^2*(2*MK^2 + mΩ^2))*Log[ScaleMu^2/mΩ^2])/mXim^2 + (3*(5*mXim^6 + 8*mXim^5*mΩ + (MK^2 - mΩ^2)^3 - 8*mXim^3*mΩ*(MK^2 + mΩ^2) - 3*mXim^4*(3*MK^2 + mΩ^2) + mXim^2*(3*MK^4 - 2*MK^2*mΩ^2 - mΩ^4))*((MK^2 + mXim^2 - mΩ^2)*Log[MK^2/mΩ^2] - 2*(Sqrt[mXim^4 + (MK^2 - mΩ^2)^2 - 2*mXim^2*(MK^2 + mΩ^2)]*Log[(MK^2 - mXim^2 + mΩ^2 + Sqrt[mXim^4 + (MK^2 - mΩ^2)^2 - 2*mXim^2*(MK^2 + mΩ^2)])/(2*MK*mΩ)] + mXim^2*(1 + Log[ScaleMu^2/mΩ^2]))))/(mXim^4*mΩ^2))/(1152*Pi^2)))/(2*f^2))/2}, {Xi0, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/12*((Dd - 3*F)^2*(((mLambda + mXi0)^2*(-MK^2 + mLambda^2 - 2*mLambda*mXi0 + mXi0^2)*((MK^2 - mLambda^2)*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mXi0^2 + mXi0^4]*Log[MK^2/mLambda^2] - 2*(mXi0^2*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mXi0^2 + mXi0^4] + ((MK^2 - mLambda^2)^2 - (MK^2 + mLambda^2)*mXi0^2)*Log[(MK^2 + mLambda^2 - mXi0^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mXi0^2 + mXi0^4])/(2*MK*mLambda)])))/(32*mXi0^4*Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mXi0^2 + mXi0^4]*Pi^2) - ((mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(-mLambda^2 + mXi0^2)*Log[ScaleMu^2/MK^2])/(32*mXi0^2*Pi^2) + (mLambda^2*(mLambda^2 - mXi0^2)*Log[ScaleMu^2/mLambda^2])/(32*mXi0^2*Pi^2) - ((-mLambda^2 + mXi0^2)*(-MK^2 + mLambda^2 + 3*mXi0^2)*((MK^2 - mLambda^2 + mXi0^2)*Log[MK^2/mLambda^2] - 2*(Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mXi0^2 + mXi0^4]*Log[(MK^2 + mLambda^2 - mXi0^2 + Sqrt[(MK^2 - mLambda^2)^2 - 2*(MK^2 + mLambda^2)*mXi0^2 + mXi0^4])/(2*MK*mLambda)] + mXi0^2*(1 + Log[ScaleMu^2/mLambda^2]))))/(64*mXi0^4*Pi^2)))/f^2 - ((Dd + 3*F)^2*(((mLambda + mN)^2*(-MK^2 + mLambda^2 - 2*mLambda*mN + mN^2)*((MK^2 - mN^2)*Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)]*Log[MK^2/mN^2] - 2*(mLambda^2*Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)] + ((MK^2 - mN^2)^2 - mLambda^2*(MK^2 + mN^2))*Log[(MK^2 - mLambda^2 + mN^2 + Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)])/(2*MK*mN)])))/(32*mLambda^4*Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)]*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mLambda^2 - mN^2)*Log[ScaleMu^2/MK^2])/(32*mLambda^2*Pi^2) + (mN^2*(-mLambda^2 + mN^2)*Log[ScaleMu^2/mN^2])/(32*mLambda^2*Pi^2) - ((mLambda^2 - mN^2)*(-MK^2 + 3*mLambda^2 + mN^2)*((MK^2 + mLambda^2 - mN^2)*Log[MK^2/mN^2] - 2*(Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)]*Log[(MK^2 - mLambda^2 + mN^2 + Sqrt[mLambda^4 + (MK^2 - mN^2)^2 - 2*mLambda^2*(MK^2 + mN^2)])/(2*MK*mN)] + mLambda^2*(1 + Log[ScaleMu^2/mN^2]))))/(64*mLambda^4*Pi^2)))/(6*f^2) - (3*(Dd + F)^2*(((mSigma + mXi0)^2*(-MK^2 + mSigma^2 - 2*mSigma*mXi0 + mXi0^2)*((MK^2 - mSigma^2)*Sqrt[(MK^2 - mSigma^2)^2 - 2*(MK^2 + mSigma^2)*mXi0^2 + mXi0^4]*Log[MK^2/mSigma^2] - 2*(mXi0^2*Sqrt[(MK^2 - mSigma^2)^2 - 2*(MK^2 + mSigma^2)*mXi0^2 + mXi0^4] + ((MK^2 - mSigma^2)^2 - (MK^2 + mSigma^2)*mXi0^2)*Log[(MK^2 + mSigma^2 - mXi0^2 + Sqrt[(MK^2 - mSigma^2)^2 - 2*(MK^2 + mSigma^2)*mXi0^2 + mXi0^4])/(2*MK*mSigma)])))/(32*mXi0^4*Sqrt[(MK^2 - mSigma^2)^2 - 2*(MK^2 + mSigma^2)*mXi0^2 + mXi0^4]*Pi^2) - ((-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(-mSigma^2 + mXi0^2)*Log[ScaleMu^2/MK^2])/(32*mXi0^2*Pi^2) + (mSigma^2*(mSigma^2 - mXi0^2)*Log[ScaleMu^2/mSigma^2])/(32*mXi0^2*Pi^2) - ((-mSigma^2 + mXi0^2)*(-MK^2 + mSigma^2 + 3*mXi0^2)*((MK^2 - mSigma^2 + mXi0^2)*Log[MK^2/mSigma^2] - 2*(Sqrt[(MK^2 - mSigma^2)^2 - 2*(MK^2 + mSigma^2)*mXi0^2 + mXi0^4]*Log[(MK^2 + mSigma^2 - mXi0^2 + Sqrt[(MK^2 - mSigma^2)^2 - 2*(MK^2 + mSigma^2)*mXi0^2 + mXi0^4])/(2*MK*mSigma)] + mXi0^2*(1 + Log[ScaleMu^2/mSigma^2]))))/(64*mXi0^4*Pi^2)))/(4*f^2) - ((Dd - 3*F)^2*(((mLambda + mΞ)^2*(-MK^2 + mLambda^2 - 2*mLambda*mΞ + mΞ^2)*((MK^2 - mΞ^2)*Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)]*Log[MK^2/mΞ^2] - 2*(mLambda^2*Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)] + ((MK^2 - mΞ^2)^2 - mLambda^2*(MK^2 + mΞ^2))*Log[(MK^2 - mLambda^2 + mΞ^2 + Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)])))/(32*mLambda^4*Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)]*Pi^2) - ((-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (MK^2*Log[ScaleMu^2/MK^2])/(16*Pi^2) + (MK^2*(mLambda^2 - mΞ^2)*Log[ScaleMu^2/MK^2])/(32*mLambda^2*Pi^2) + (mΞ^2*(-mLambda^2 + mΞ^2)*Log[ScaleMu^2/mΞ^2])/(32*mLambda^2*Pi^2) - ((mLambda^2 - mΞ^2)*(-MK^2 + 3*mLambda^2 + mΞ^2)*((MK^2 + mLambda^2 - mΞ^2)*Log[MK^2/mΞ^2] - 2*(Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)]*Log[(MK^2 - mLambda^2 + mΞ^2 + Sqrt[mLambda^4 + (MK^2 - mΞ^2)^2 - 2*mLambda^2*(MK^2 + mΞ^2)])/(2*MK*mΞ)] + mLambda^2*(1 + Log[ScaleMu^2/mΞ^2]))))/(64*mLambda^4*Pi^2)))/(6*f^2) - (3*(Dd - F)^2*(-1/8*(Mπ^2*((-mXi0^2 + Mπ^2)*Sqrt[mXi0^4 + (-mXi0^2 + Mπ^2)^2 - 2*mXi0^2*(mXi0^2 + Mπ^2)]*Log[Mπ^2/mXi0^2] - 2*(mXi0^2*Sqrt[mXi0^4 + (-mXi0^2 + Mπ^2)^2 - 2*mXi0^2*(mXi0^2 + Mπ^2)] + ((-mXi0^2 + Mπ^2)^2 - mXi0^2*(mXi0^2 + Mπ^2))*Log[(Mπ^2 + Sqrt[mXi0^4 + (-mXi0^2 + Mπ^2)^2 - 2*mXi0^2*(mXi0^2 + Mπ^2)])/(2*mXi0*Mπ)])))/(mXi0^2*Sqrt[mXi0^4 + (-mXi0^2 + Mπ^2)^2 - 2*mXi0^2*(mXi0^2 + Mπ^2)]*Pi^2) - ((-mN + mXi0)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2)))/(4*f^2) - (Dd^2*(((mLambda + mSigma)^2*(mLambda^2 - 2*mLambda*mSigma + mSigma^2 - Mπ^2)*((-mSigma^2 + Mπ^2)*Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)]*Log[Mπ^2/mSigma^2] - 2*(mLambda^2*Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)] + ((-mSigma^2 + Mπ^2)^2 - mLambda^2*(mSigma^2 + Mπ^2))*Log[(-mLambda^2 + mSigma^2 + Mπ^2 + Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)])/(2*mSigma*Mπ)])))/(32*mLambda^4*Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)]*Pi^2) - ((-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) + (mSigma^2*(-mLambda^2 + mSigma^2)*Log[ScaleMu^2/mSigma^2])/(32*mLambda^2*Pi^2) - ((mLambda^2 - mSigma^2)*(3*mLambda^2 + mSigma^2 - Mπ^2)*((mLambda^2 - mSigma^2 + Mπ^2)*Log[Mπ^2/mSigma^2] - 2*(Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)]*Log[(-mLambda^2 + mSigma^2 + Mπ^2 + Sqrt[mLambda^4 + (-mSigma^2 + Mπ^2)^2 - 2*mLambda^2*(mSigma^2 + Mπ^2)])/(2*mSigma*Mπ)] + mLambda^2*(1 + Log[ScaleMu^2/mSigma^2]))))/(64*mLambda^4*Pi^2) - (Mπ^2*Log[ScaleMu^2/Mπ^2])/(16*Pi^2) + ((mLambda^2 - mSigma^2)*Mπ^2*Log[ScaleMu^2/Mπ^2])/(32*mLambda^2*Pi^2)))/f^2 - (Dd^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mLambda^2 - Mπ^2/3)*Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mLambda^2] - 2*(mLambda^2*Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)] + (((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)])/(2*mLambda*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mLambda^2*Sqrt[mLambda^4 + ((4*MK^2)/3 - mLambda^2 - Mπ^2/3)^2 - 2*mLambda^2*((4*MK^2)/3 + mLambda^2 - Mπ^2/3)]*Pi^2) - ((mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(3*f^2) - ((Dd + 3*F)^2*((((-4*MK^2)/3 + Mπ^2/3)*(((4*MK^2)/3 - mXi0^2 - Mπ^2/3)*Sqrt[mXi0^4 + ((4*MK^2)/3 - mXi0^2 - Mπ^2/3)^2 - 2*mXi0^2*((4*MK^2)/3 + mXi0^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mXi0^2] - 2*(mXi0^2*Sqrt[mXi0^4 + ((4*MK^2)/3 - mXi0^2 - Mπ^2/3)^2 - 2*mXi0^2*((4*MK^2)/3 + mXi0^2 - Mπ^2/3)] + (((4*MK^2)/3 - mXi0^2 - Mπ^2/3)^2 - mXi0^2*((4*MK^2)/3 + mXi0^2 - Mπ^2/3))*Log[((4*MK^2)/3 - Mπ^2/3 + Sqrt[mXi0^4 + ((4*MK^2)/3 - mXi0^2 - Mπ^2/3)^2 - 2*mXi0^2*((4*MK^2)/3 + mXi0^2 - Mπ^2/3)])/(2*mXi0*Sqrt[(4*MK^2)/3 - Mπ^2/3])])))/(8*mXi0^2*Sqrt[mXi0^4 + ((4*MK^2)/3 - mXi0^2 - Mπ^2/3)^2 - 2*mXi0^2*((4*MK^2)/3 + mXi0^2 - Mπ^2/3)]*Pi^2) - ((-mN + mXi0)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*Pi^2) - (((4*MK^2)/3 - Mπ^2/3)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(16*Pi^2)))/(12*f^2))/2 + (-1/2*(^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mLambda^4 + 16*mLambda^3*mΞs + 3*mΞs^4 - 24*mLambda*mΞs*(MK^2 + mΞs^2) - 12*mLambda^2*(2*MK^2 + mΞs^2))/mΞs^2 + (6*(-MK + mLambda - mΞs)*(MK + mLambda - mΞs)*(-MK + mLambda + mΞs)^2*(MK + mLambda + mΞs)^2*(2*mLambda^2*Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)] + (-MK^2 + mΞs^2)*Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)]*Log[MK^2/mΞs^2] + 2*((MK^2 - mΞs^2)^2 - mLambda^2*(MK^2 + mΞs^2))*Log[(MK^2 - mLambda^2 + mΞs^2 + Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)]))/(mLambda^4*mΞs^2*Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)]) + (6*MK^2*(-5*MK^2*mLambda^2 + 3*mLambda^4 + 4*mLambda^3*mΞs + (MK^2 - mΞs^2)^2)*Log[ScaleMu^2/MK^2])/(mLambda^2*mΞs^2) + (6*(3*mLambda^4 + 4*mLambda^3*mΞs - (MK^2 - mΞs^2)^2 - mLambda^2*(2*MK^2 + mΞs^2))*Log[ScaleMu^2/mΞs^2])/mLambda^2 + (3*(5*mLambda^6 + 8*mLambda^5*mΞs + (MK^2 - mΞs^2)^3 - 8*mLambda^3*mΞs*(MK^2 + mΞs^2) - 3*mLambda^4*(3*MK^2 + mΞs^2) + mLambda^2*(3*MK^4 - 2*MK^2*mΞs^2 - mΞs^4))*((MK^2 + mLambda^2 - mΞs^2)*Log[MK^2/mΞs^2] - 2*(Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)]*Log[(MK^2 - mLambda^2 + mΞs^2 + Sqrt[mLambda^4 + (MK^2 - mΞs^2)^2 - 2*mLambda^2*(MK^2 + mΞs^2)])/(2*MK*mΞs)] + mLambda^2*(1 + Log[ScaleMu^2/mΞs^2]))))/(mLambda^4*mΞs^2))/(1152*Pi^2)))/f^2 - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mXi0^4 + 16*mXi0^3*mΞs + 3*mΞs^4 + 13*Mπ^4 - 24*mXi0*mΞs*(mΞs^2 + Mπ^2) - 12*mXi0^2*(mΞs^2 + 2*Mπ^2))/mΞs^2 + (6*(mXi0 - mΞs - Mπ)*(mXi0 + mΞs - Mπ)^2*(mXi0 - mΞs + Mπ)*(mXi0 + mΞs + Mπ)^2*(2*mXi0^2*Sqrt[mXi0^4 + (-mΞs^2 + Mπ^2)^2 - 2*mXi0^2*(mΞs^2 + Mπ^2)] + (mΞs^2 - Mπ^2)*Sqrt[mXi0^4 + (-mΞs^2 + Mπ^2)^2 - 2*mXi0^2*(mΞs^2 + Mπ^2)]*Log[Mπ^2/mΞs^2] + 2*((-mΞs^2 + Mπ^2)^2 - mXi0^2*(mΞs^2 + Mπ^2))*Log[(-mXi0^2 + mΞs^2 + Mπ^2 + Sqrt[mXi0^4 + (-mΞs^2 + Mπ^2)^2 - 2*mXi0^2*(mΞs^2 + Mπ^2)])/(2*mΞs*Mπ)]))/(mXi0^4*mΞs^2*Sqrt[mXi0^4 + (-mΞs^2 + Mπ^2)^2 - 2*mXi0^2*(mΞs^2 + Mπ^2)]) + (6*(3*mXi0^4 + 4*mXi0^3*mΞs - (-mΞs^2 + Mπ^2)^2 - mXi0^2*(mΞs^2 + 2*Mπ^2))*Log[ScaleMu^2/mΞs^2])/mXi0^2 + (3*(5*mXi0^6 + 8*mXi0^5*mΞs + (-mΞs^2 + Mπ^2)^3 - 8*mXi0^3*mΞs*(mΞs^2 + Mπ^2) - 3*mXi0^4*(mΞs^2 + 3*Mπ^2) + mXi0^2*(-mΞs^4 - 2*mΞs^2*Mπ^2 + 3*Mπ^4))*((mXi0^2 - mΞs^2 + Mπ^2)*Log[Mπ^2/mΞs^2] - 2*(Sqrt[mXi0^4 + (-mΞs^2 + Mπ^2)^2 - 2*mXi0^2*(mΞs^2 + Mπ^2)]*Log[(-mXi0^2 + mΞs^2 + Mπ^2 + Sqrt[mXi0^4 + (-mΞs^2 + Mπ^2)^2 - 2*mXi0^2*(mΞs^2 + Mπ^2)])/(2*mΞs*Mπ)] + mXi0^2*(1 + Log[ScaleMu^2/mΞs^2]))))/(mXi0^4*mΞs^2) + (6*Mπ^2*(3*mXi0^4 + 4*mXi0^3*mΞs - 5*mXi0^2*Mπ^2 + (-mΞs^2 + Mπ^2)^2)*Log[ScaleMu^2/Mπ^2])/(mXi0^2*mΞs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mXi0^4 + 16*mXi0^3*mΞs + 3*mΞs^4 + 13*((4*MK^2)/3 - Mπ^2/3)^2 - 24*mXi0*mΞs*((4*MK^2)/3 + mΞs^2 - Mπ^2/3) - 12*mXi0^2*(mΞs^2 + 2*((4*MK^2)/3 - Mπ^2/3)))/mΞs^2 + (6*(mXi0 - mΞs - Sqrt[(4*MK^2)/3 - Mπ^2/3])*(mXi0 + mΞs - Sqrt[(4*MK^2)/3 - Mπ^2/3])^2*(mXi0 - mΞs + Sqrt[(4*MK^2)/3 - Mπ^2/3])*(mXi0 + mΞs + Sqrt[(4*MK^2)/3 - Mπ^2/3])^2*(2*mXi0^2*Sqrt[mXi0^4 + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - 2*mXi0^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3)] + ((-4*MK^2)/3 + mΞs^2 + Mπ^2/3)*Sqrt[mXi0^4 + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - 2*mXi0^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - Mπ^2/3)/mΞs^2] + 2*(((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - mXi0^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3))*Log[((4*MK^2)/3 - mXi0^2 + mΞs^2 - Mπ^2/3 + Sqrt[mXi0^4 + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - 2*mXi0^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3)])/(2*mΞs*Sqrt[(4*MK^2)/3 - Mπ^2/3])]))/(mXi0^4*mΞs^2*Sqrt[mXi0^4 + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - 2*mXi0^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3)]) + (6*(3*mXi0^4 + 4*mXi0^3*mΞs - ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - mXi0^2*(mΞs^2 + 2*((4*MK^2)/3 - Mπ^2/3)))*Log[ScaleMu^2/mΞs^2])/mXi0^2 + (3*(5*mXi0^6 + 8*mXi0^5*mΞs + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^3 - 8*mXi0^3*mΞs*((4*MK^2)/3 + mΞs^2 - Mπ^2/3) - 3*mXi0^4*(mΞs^2 + 3*((4*MK^2)/3 - Mπ^2/3)) + mXi0^2*(-mΞs^4 - 2*mΞs^2*((4*MK^2)/3 - Mπ^2/3) + 3*((4*MK^2)/3 - Mπ^2/3)^2))*(((4*MK^2)/3 + mXi0^2 - mΞs^2 - Mπ^2/3)*Log[((4*MK^2)/3 - Mπ^2/3)/mΞs^2] - 2*(Sqrt[mXi0^4 + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - 2*mXi0^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3)]*Log[((4*MK^2)/3 - mXi0^2 + mΞs^2 - Mπ^2/3 + Sqrt[mXi0^4 + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2 - 2*mXi0^2*((4*MK^2)/3 + mΞs^2 - Mπ^2/3)])/(2*mΞs*Sqrt[(4*MK^2)/3 - Mπ^2/3])] + mXi0^2*(1 + Log[ScaleMu^2/mΞs^2]))))/(mXi0^4*mΞs^2) + (6*((4*MK^2)/3 - Mπ^2/3)*(3*mXi0^4 + 4*mXi0^3*mΞs - 5*mXi0^2*((4*MK^2)/3 - Mπ^2/3) + ((4*MK^2)/3 - mΞs^2 - Mπ^2/3)^2)*Log[ScaleMu^2/((4*MK^2)/3 - Mπ^2/3)])/(mXi0^2*mΞs^2))/(1152*Pi^2)))/(4*f^2) - (3*^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((10*mLambda^4 + 13*Mπ^4 + 16*mLambda^3*mΣs + 3*mΣs^4 - 24*mLambda*mΣs*(Mπ^2 + mΣs^2) - 12*mLambda^2*(2*Mπ^2 + mΣs^2))/mΣs^2 + (6*(mLambda - Mπ - mΣs)*(mLambda + Mπ - mΣs)*(mLambda - Mπ + mΣs)^2*(mLambda + Mπ + mΣs)^2*(2*mLambda^2*Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)] + (-Mπ^2 + mΣs^2)*Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)]*Log[Mπ^2/mΣs^2] + 2*((Mπ^2 - mΣs^2)^2 - mLambda^2*(Mπ^2 + mΣs^2))*Log[(-mLambda^2 + Mπ^2 + mΣs^2 + Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)]))/(mLambda^4*mΣs^2*Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)]) + (6*Mπ^2*(3*mLambda^4 - 5*mLambda^2*Mπ^2 + 4*mLambda^3*mΣs + (Mπ^2 - mΣs^2)^2)*Log[ScaleMu^2/Mπ^2])/(mLambda^2*mΣs^2) + (6*(3*mLambda^4 + 4*mLambda^3*mΣs - (Mπ^2 - mΣs^2)^2 - mLambda^2*(2*Mπ^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mLambda^2 + (3*(5*mLambda^6 + 8*mLambda^5*mΣs + (Mπ^2 - mΣs^2)^3 - 8*mLambda^3*mΣs*(Mπ^2 + mΣs^2) - 3*mLambda^4*(3*Mπ^2 + mΣs^2) + mLambda^2*(3*Mπ^4 - 2*Mπ^2*mΣs^2 - mΣs^4))*((mLambda^2 + Mπ^2 - mΣs^2)*Log[Mπ^2/mΣs^2] - 2*(Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)]*Log[(-mLambda^2 + Mπ^2 + mΣs^2 + Sqrt[mLambda^4 + (Mπ^2 - mΣs^2)^2 - 2*mLambda^2*(Mπ^2 + mΣs^2)])/(2*Mπ*mΣs)] + mLambda^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mLambda^4*mΣs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mXi0^4 + 16*mXi0^3*mΣs + 3*mΣs^4 - 24*mXi0*mΣs*(MK^2 + mΣs^2) - 12*mXi0^2*(2*MK^2 + mΣs^2))/mΣs^2 + (6*(-MK + mXi0 - mΣs)*(MK + mXi0 - mΣs)*(-MK + mXi0 + mΣs)^2*(MK + mXi0 + mΣs)^2*(2*mXi0^2*Sqrt[mXi0^4 + (MK^2 - mΣs^2)^2 - 2*mXi0^2*(MK^2 + mΣs^2)] + (-MK^2 + mΣs^2)*Sqrt[mXi0^4 + (MK^2 - mΣs^2)^2 - 2*mXi0^2*(MK^2 + mΣs^2)]*Log[MK^2/mΣs^2] + 2*((MK^2 - mΣs^2)^2 - mXi0^2*(MK^2 + mΣs^2))*Log[(MK^2 - mXi0^2 + mΣs^2 + Sqrt[mXi0^4 + (MK^2 - mΣs^2)^2 - 2*mXi0^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)]))/(mXi0^4*mΣs^2*Sqrt[mXi0^4 + (MK^2 - mΣs^2)^2 - 2*mXi0^2*(MK^2 + mΣs^2)]) + (6*MK^2*(-5*MK^2*mXi0^2 + 3*mXi0^4 + 4*mXi0^3*mΣs + (MK^2 - mΣs^2)^2)*Log[ScaleMu^2/MK^2])/(mXi0^2*mΣs^2) + (6*(3*mXi0^4 + 4*mXi0^3*mΣs - (MK^2 - mΣs^2)^2 - mXi0^2*(2*MK^2 + mΣs^2))*Log[ScaleMu^2/mΣs^2])/mXi0^2 + (3*(5*mXi0^6 + 8*mXi0^5*mΣs + (MK^2 - mΣs^2)^3 - 8*mXi0^3*mΣs*(MK^2 + mΣs^2) - 3*mXi0^4*(3*MK^2 + mΣs^2) + mXi0^2*(3*MK^4 - 2*MK^2*mΣs^2 - mΣs^4))*((MK^2 + mXi0^2 - mΣs^2)*Log[MK^2/mΣs^2] - 2*(Sqrt[mXi0^4 + (MK^2 - mΣs^2)^2 - 2*mXi0^2*(MK^2 + mΣs^2)]*Log[(MK^2 - mXi0^2 + mΣs^2 + Sqrt[mXi0^4 + (MK^2 - mΣs^2)^2 - 2*mXi0^2*(MK^2 + mΣs^2)])/(2*MK*mΣs)] + mXi0^2*(1 + Log[ScaleMu^2/mΣs^2]))))/(mXi0^4*mΣs^2))/(1152*Pi^2)))/(4*f^2) - (^2*(-1/1152*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(mDelta^2*mN^4*Pi^2) - ((-mDelta + mΩ)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2) - ((13*MK^4 + 10*mXi0^4 + 16*mXi0^3*mΩ + 3*mΩ^4 - 24*mXi0*mΩ*(MK^2 + mΩ^2) - 12*mXi0^2*(2*MK^2 + mΩ^2))/mΩ^2 + (6*(-MK + mXi0 - mΩ)*(MK + mXi0 - mΩ)*(-MK + mXi0 + mΩ)^2*(MK + mXi0 + mΩ)^2*(2*mXi0^2*Sqrt[mXi0^4 + (MK^2 - mΩ^2)^2 - 2*mXi0^2*(MK^2 + mΩ^2)] + (-MK^2 + mΩ^2)*Sqrt[mXi0^4 + (MK^2 - mΩ^2)^2 - 2*mXi0^2*(MK^2 + mΩ^2)]*Log[MK^2/mΩ^2] + 2*((MK^2 - mΩ^2)^2 - mXi0^2*(MK^2 + mΩ^2))*Log[(MK^2 - mXi0^2 + mΩ^2 + Sqrt[mXi0^4 + (MK^2 - mΩ^2)^2 - 2*mXi0^2*(MK^2 + mΩ^2)])/(2*MK*mΩ)]))/(mXi0^4*mΩ^2*Sqrt[mXi0^4 + (MK^2 - mΩ^2)^2 - 2*mXi0^2*(MK^2 + mΩ^2)]) + (6*MK^2*(-5*MK^2*mXi0^2 + 3*mXi0^4 + 4*mXi0^3*mΩ + (MK^2 - mΩ^2)^2)*Log[ScaleMu^2/MK^2])/(mXi0^2*mΩ^2) + (6*(3*mXi0^4 + 4*mXi0^3*mΩ - (MK^2 - mΩ^2)^2 - mXi0^2*(2*MK^2 + mΩ^2))*Log[ScaleMu^2/mΩ^2])/mXi0^2 + (3*(5*mXi0^6 + 8*mXi0^5*mΩ + (MK^2 - mΩ^2)^3 - 8*mXi0^3*mΩ*(MK^2 + mΩ^2) - 3*mXi0^4*(3*MK^2 + mΩ^2) + mXi0^2*(3*MK^4 - 2*MK^2*mΩ^2 - mΩ^4))*((MK^2 + mXi0^2 - mΩ^2)*Log[MK^2/mΩ^2] - 2*(Sqrt[mXi0^4 + (MK^2 - mΩ^2)^2 - 2*mXi0^2*(MK^2 + mΩ^2)]*Log[(MK^2 - mXi0^2 + mΩ^2 + Sqrt[mXi0^4 + (MK^2 - mΩ^2)^2 - 2*mXi0^2*(MK^2 + mΩ^2)])/(2*MK*mΩ)] + mXi0^2*(1 + Log[ScaleMu^2/mΩ^2]))))/(mXi0^4*mΩ^2))/(1152*Pi^2)))/(2*f^2))/2}}

==> anc/wfrenormpcb.m <==
{{Sigmappip, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/96*((Dd + 3*F)^2*(mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(f^2*Pi^2) - (3*(Dd - F)^2*(-mn + mSigma)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(32*f^2*Pi^2) - (Dd^2*(mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(24*f^2*Pi^2) - (Dd^2*(-mN + mSigmap)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(24*f^2*Pi^2) - (F^2*(-mN + mSigmap)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(4*f^2*Pi^2) - ((Dd + F)^2*(-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(16*f^2*Pi^2))/2 + ((-5*^2*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu]))))/(3456*f^2*mDelta^2*mN^4*Pi^2) - (^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/(6*f^2) - (2*^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/(3*f^2))/2}, {Sigmappi0, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/24*(Dd^2*(mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(f^2*Pi^2) - (Dd^2*(-mN + mSigmap)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(24*f^2*Pi^2) - (F^2*(-mN + mSigmap)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(4*f^2*Pi^2) - ((Dd + F)^2*(-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(16*f^2*Pi^2) - ((Dd + 3*F)^2*(mLambda - mP)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(96*f^2*Pi^2) - (3*(Dd - F)^2*(-mP + mSigma)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(32*f^2*Pi^2))/2 + ((-5*^2*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu]))))/(3456*f^2*mDelta^2*mN^4*Pi^2) - (^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/(6*f^2) - (2*^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/(3*f^2))/2}, {Sigmam, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/96*((Dd + 3*F)^2*(mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(f^2*Pi^2) - (3*(Dd - F)^2*(-mn + mSigma)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(32*f^2*Pi^2) - (Dd^2*(mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(24*f^2*Pi^2) - (Dd^2*(-mN + mSigmam)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(24*f^2*Pi^2) - (F^2*(-mN + mSigmam)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(4*f^2*Pi^2) - ((Dd + F)^2*(-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(16*f^2*Pi^2))/2 + ((-5*^2*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu]))))/(3456*f^2*mDelta^2*mN^4*Pi^2) - (^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/(6*f^2) - (2*^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/(3*f^2))/2}, {Lambda, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/24*(Dd^2*(mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(f^2*Pi^2) - (Dd^2*(-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*f^2*Pi^2) - ((Dd - 3*F)^2*(-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(48*f^2*Pi^2) - ((Dd + 3*F)^2*(mLambda - mP)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(96*f^2*Pi^2) - (3*(Dd - F)^2*(-mP + mSigma)*(-2*mP + 3*mP*Log[mP] - 3*mP*Log[ScaleMu]))/(32*f^2*Pi^2))/2 + (-1/1152*(^2*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu]))))/(f^2*mDelta^2*mN^4*Pi^2) - (^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/(2*f^2) - (^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/f^2)/2}, {Lambdan, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/96*((Dd + 3*F)^2*(mLambda - mn)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(f^2*Pi^2) - (3*(Dd - F)^2*(-mn + mSigma)*(-2*mn + 3*mn*Log[mn] - 3*mn*Log[ScaleMu]))/(32*f^2*Pi^2) - (Dd^2*(mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(24*f^2*Pi^2) - (Dd^2*(-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*f^2*Pi^2) - ((Dd - 3*F)^2*(-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(48*f^2*Pi^2))/2 + (-1/1152*(^2*(6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu]))))/(f^2*mDelta^2*mN^4*Pi^2) - (^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/(2*f^2) - (^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/f^2)/2}, {Xim, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/24*(Dd^2*(mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(f^2*Pi^2) - ((Dd - 3*F)^2*(mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(96*f^2*Pi^2) - (Dd^2*(-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*f^2*Pi^2) - (3*(Dd + F)^2*(-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(32*f^2*Pi^2) - (3*(Dd - F)^2*(-mN + mXim)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(32*f^2*Pi^2) - ((Dd + 3*F)^2*(-mN + mXim)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(96*f^2*Pi^2) - ((Dd - 3*F)^2*(-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(48*f^2*Pi^2))/2 + (-((^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/f^2) - (^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/f^2 - (^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΩ)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/(2*f^2))/2}, {Xi0, -0.10400835414912478 + (4*(0.0005793331109883139*Mπ^2 - 0.0002068889630038953*(2*MK^2 + Mπ^2)))/Fπ^2 - ((MK^2*Log[MK^2/ScaleMu^2])/2 + Mπ^2*Log[Mπ^2/ScaleMu^2])/(16*Fπ^2*Pi^2) + (-1/24*(Dd^2*(mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(f^2*Pi^2) - ((Dd - 3*F)^2*(mLambda - mN)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(96*f^2*Pi^2) - (Dd^2*(-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(8*f^2*Pi^2) - (3*(Dd + F)^2*(-mN + mSigma)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(32*f^2*Pi^2) - (3*(Dd - F)^2*(-mN + mXi0)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(32*f^2*Pi^2) - ((Dd + 3*F)^2*(-mN + mXi0)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(96*f^2*Pi^2) - ((Dd - 3*F)^2*(-mN + mΞ)*(-2*mN + 3*mN*Log[mN] - 3*mN*Log[ScaleMu]))/(48*f^2*Pi^2))/2 + (-((^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΞs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/f^2) - (^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΣs)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/f^2 - (^2*((6*(-mDelta + mN)^2*(mDelta + mN)^4*(3*mDelta^2 - 2*mDelta*mN + 5*mN^2)*(2*Log[mDelta] - Log[mDelta^2 - mN^2]) + mN^2*(-18*mDelta^6 - 24*mDelta^5*mN + 3*mDelta^4*mN^2 + 24*mDelta^3*mN^3 + 6*mDelta^2*mN^4 + 8*mDelta*mN^5 + 8*mN^6 - 12*mN^3*(-12*mDelta^3 - 6*mDelta^2*mN + 8*mDelta*mN^2 + 5*mN^3)*(Log[mDelta] - Log[ScaleMu])))/(1152*mDelta^2*mN^4*Pi^2) + ((-mDelta + mΩ)*(-54*mDelta^6*mN^2 - 60*mDelta^5*mN^3 - 3*mDelta^4*mN^4 + 60*mDelta^3*mN^5 + 30*mDelta^2*mN^6 - 4*mDelta*mN^7 - 8*mN^8 + 108*mDelta^8*Log[mDelta] + 120*mDelta^7*mN*Log[mDelta] - 48*mDelta^6*mN^2*Log[mDelta] - 54*mDelta^8*Log[mDelta^2 - mN^2] - 60*mDelta^7*mN*Log[mDelta^2 - mN^2] + 24*mDelta^6*mN^2*Log[mDelta^2 - mN^2] + 36*mDelta^3*mN^5*Log[mDelta^2 - mN^2] + 24*mDelta*mN^7*Log[mDelta^2 - mN^2] + 30*mN^8*Log[mDelta^2 - mN^2] - 72*mDelta^3*mN^5*Log[ScaleMu] - 48*mDelta*mN^7*Log[ScaleMu] - 60*mN^8*Log[ScaleMu]))/(576*mDelta^3*mN^4*Pi^2)))/(2*f^2))/2}}
